Renormalization group invariant mean-field model for QCD at finite isospin density

QCD at nonzero isospin chemical potentials has phenomenological relevance for a series of physical systems and provides an ideal testground for the modeling of dense strongly interacting matter. The two-flavor quark-meson model is known to effectively describe the condensation of charged pions in QCD that occurs in this setting. In this paper, we derive a renormalization-group invariant mean-field formulation of the model and demonstrate that the resulting phase diagram and equation of state are in quantitative agreement with data from lattice QCD simulations at small and intermediate isospin chemical potentials. In particular, the speed of sound from the model shows an excess over the conformal bound as previously seen in lattice computations in agreement with chiral perturbation theory. We then consider the speed of sound in the limit of large isospin chemical potentials and see that it approaches the conformal limit from above, in qualitative agreement with recent lattice results and in quantitative agreement with perturbation theory in the presence of a BCS gap. Finally, we consider the phase diagram in the approach to the chiral limit. We find that within the model the chiral phase transition connects to the pion condensation phase boundary in the chiral limit and we discuss the implications for the properties of the chiral transition point.

==> anc/Fig1Dat_RGMFIsospinDensity.txt <==
#Figure 1 of arXiv:2502.04025 [hep-ph]
#RG-MF Data for isospin density
#
#Format:
# mu_I [MeV] | n_I(mu_I) | n_I_err_fpi_low |  n_I_err_fpi_high | n_I_scale_var_low | n_I_scale_var_high - all in [fm^-3]
67.5	1.319291598126124e-11	2.1979206420979693e-11	8.716466605642276e-12	1.6835771856278217e-6	1.530456086261257e-7
67.86818181818182	0.0075374646372198	0.007406874926109862	0.007692188479694493	0.006509329920872341	0.009786618964481863
68.23636363636363	0.014325504240131936	0.014060626576203612	0.014636690338755066	0.012595832029295418	0.018146580898596075
68.60454545454546	0.021124170194360536	0.020719867367966414	0.021595710706874147	0.018633236453873662	0.02640741088021761
68.97272727272727	0.027782688444994895	0.027231260752969402	0.028415450204639092	0.024601841941668798	0.03436017637028812
69.3409090909091	0.0343321012540708	0.033633684495932306	0.03513192730469849	0.030480163860732875	0.04205128438938246
69.7090909090909	0.0407614710758844	0.039911926598486934	0.04172893810175171	0.03626570147505938	0.049512434923088836
70.07727272727273	0.047069852476145965	0.04606459286064846	0.04820618412179461	0.041973131543501685	0.05675099661044404
70.44545454545455	0.05326004456528866	0.05209769828023567	0.05456641530646358	0.047563200886346205	0.06378045049274392
70.81363636363636	0.059358115933681004	0.05803678538848084	0.06083834126189189	0.05308979056250817	0.07061658131109329
71.18181818181819	0.06531600604698042	0.06383510924293857	0.06696428888973592	0.058516317540455796	0.07727205972182158
71.55	0.07116965747606004	0.06952705831552297	0.07298959010955053	0.06386113168716225	0.08379345055088172
71.91818181818182	0.07692204981492431	0.07511713020908324	0.07891389424054904	0.06912635316804193	0.09009144918496133
72.28636363636363	0.08256965776294643	0.08063184138925664	0.08473778746197422	0.07431381629758338	0.09627125891310705
72.65454545454546	0.08815053155498452	0.08601901559479294	0.09049097689337636	0.07942496978925918	0.10231295737802518
73.02272727272727	0.09361026002627457	0.09131606679786611	0.09611908253816563	0.08446212261449958	0.10822401501161119
73.39090909090909	0.09898239448175095	0.09652704021678497	0.1016611509812239	0.08943462574279823	0.11403711567193718
73.75909090909092	0.1042690312110361	0.10165134827185061	0.10711630351547853	0.0943274448836041	0.11969166880604465
74.12727272727273	0.1094736430418297	0.10669533317963073	0.11249008082225251	0.09915300366093131	0.1252406794265161
74.49545454545455	0.114598275881575	0.11165868549074617	0.11778258156628436	0.10391305952019023	0.13068813830534406
74.86363636363636	0.11964453260654617	0.1165442796838225	0.12299626918167168	0.10860946718821052	0.13603636783005152
75.23181818181818	0.12461547234554465	0.12135541305719057	0.12813381475251284	0.11324332053810075	0.14128866989836053
75.6	0.12951336719169318	0.12609428935778422	0.1331969536981894	0.11781675227347517	0.14644843567450125
75.96818181818182	0.13433961831339303	0.1307617596616928	0.13818804787910588	0.12233103198852108	0.15151915705084842
76.33636363636364	0.1390974689361619	0.13536323721570945	0.1431093438594443	0.12678752658120557	0.15650914598666868
76.70454545454545	0.14378901972959693	0.13989843085567816	0.14796308828390548	0.13118836074426632	0.16141484780761098
77.07272727272728	0.1484158311501142	0.14436963036721173	0.15275108332583798	0.13553481569705583	0.16624239904542343
77.44090909090909	0.15298012293937735	0.14877948154233717	0.1574754051006418	0.13982830063539942	0.1709955364544206
77.80909090909091	0.15748350885510543	0.15312948120688102	0.1621379211309419	0.14407017718004833	0.1756762469352527
78.17727272727272	0.16192833995287972	0.15742186451683893	0.1667402879138418	0.14826187890503087	0.1802883559484378
78.54545454545455	0.166315678829714	0.1616581238169657	0.17128414385298862	0.15240472928928128	0.1848333142697522
78.91363636363636	0.17064756770190617	0.16584003831042335	0.17577141853229894	0.15650000955696974	0.18931442160658207
79.28181818181818	0.1749257868895985	0.16996922173052553	0.18020375387273363	0.16054892787533634	0.193733662062562
79.65	0.17915162877027682	0.1740472982358542	0.1845824048833974	0.1645527778405729	0.19809330577970344
80.01818181818182	0.18332665816864702	0.17807577234790856	0.188909176044469	0.1685126923621197	0.20239550766352865
80.38636363636364	0.18745250489278728	0.18205600418424459	0.19318546267275383	0.1724298198965432	0.20664204442413808
80.75454545454545	0.19153038163821265	0.18598957008553102	0.1974125864662972	0.1763052534605175	0.2108350143100637
81.12272727272727	0.19556173914546934	0.18987765588233266	0.20159193611089013	0.18014007173525504	0.21497600601957348
81.49090909090908	0.19954777723024963	0.19372169939334205	0.20572489333643998	0.18393532388577696	0.21906691491163335
81.85909090909091	0.20348991658654447	0.19752293075513333	0.2098126476353893	0.18769202048426825	0.22310923817470263
82.22727272727273	0.2073892019708875	0.20128247912673033	0.21385642566153357	0.1914111215995557	0.22710464577622302
82.59545454545454	0.21124690199193044	0.20500159879539312	0.2178574863064145	0.1950936261263886	0.23105459183433785
82.96363636363637	0.21506419034800428	0.20868140633590157	0.22181691822342656	0.19874041492012243	0.23496053875002396
83.33181818181818	0.21884214046493847	0.21232293757503323	0.22573580999737272	0.20235242379608973	0.23882385307322224
83.7	0.22258177605702012	0.2159273529856308	0.22961534211411	0.2059304867308138	0.24264585508500972
84.06818181818181	0.2262841846871525	0.21949558810214678	0.2334564028905728	0.20947546243308932	0.2464276838188649
84.43636363636364	0.22995029620669824	0.22302862159726372	0.23726015517708013	0.21298821038150592	0.25017074095304315
84.80454545454545	0.23358111861037031	0.2265274862520471	0.24102748607295554	0.21646950282583063	0.253876174522394
85.17272727272727	0.23717759668016913	0.22999301373246428	0.24475935314952257	0.21992008918736689	0.2575448925890633
85.5409090909091	0.24074057957308828	0.23342617407531488	0.24845673453429584	0.223340790276406	0.26117822889561454
85.9090909090909	0.24427104025178942	0.23682779638871904	0.2521204293600323	0.2267322986130002	0.2647772908254192
86.27727272727273	0.24776972128200075	0.24019871938671677	0.2557513297721467	0.23009536970819747	0.2683426753814627
86.64545454545454	0.2512375194625132	0.2435397451893212	0.2593503195476904	0.23343064640464203	0.27187562273767535
87.01363636363637	0.2546752103443977	0.24685168198859525	0.26291817257714617	0.23673885089837882	0.27537712521854724
87.38181818181818	0.25808356755546197	0.25013525434279604	0.2664556737672259	0.2400205721447392	0.2788478142749512
87.75	0.2614633201003312	0.25339123814671144	0.26996360759313176	0.24327657332915767	0.282288826264201
88.11818181818182	0.264815239216832	0.2566203432091253	0.2734427090647511	0.2465073508504361	0.28570079288887557
88.48636363636363	0.2681400137680929	0.2598232474859204	0.2768936953635195	0.24971361546224968	0.2890847198805802
88.85454545454546	0.27143830958929177	0.26300062425737847	0.2803172941716817	0.2528958903926167	0.2924411934251119
89.22272727272727	0.2747108362378757	0.2661531585267165	0.28371414943522955	0.2560547731687989	0.2957710996745838
89.5909090909091	0.27795819624434753	0.2692814490409161	0.28708495572988485	0.259190828394282	0.29907503118924544
89.9590909090909	0.28118106009090305	0.27238611937566476	0.2904303051354515	0.2623046148101395	0.30235387357444093
90.32727272727273	0.28438003357048275	0.27546776775085513	0.2937508900675501	0.26539663272097674	0.30560814971243805
90.69545454545455	0.28755569372129697	0.2785270102529173	0.2970472796661522	0.2684674341079006	0.30883859536066066
91.06363636363636	0.29070860674888804	0.2815643530055064	0.3003200607068839	0.27151750039755296	0.31204571528860664
91.43181818181819	0.2938393534258165	0.2845803905709839	0.30356985299585243	0.2745473365000615	0.3152303239532876
91.8	0.29694849768273124	0.2875756308688301	0.30679715391202084	0.27755740438790527	0.3183930451222651
92.16818181818182	0.30003652415440873	0.29055059633852504	0.31000255749196676	0.28054819513771706	0.32153425003404557
92.53636363636363	0.3031040094104333	0.2935058104536455	0.31318656362126807	0.28352015547058357	0.3246546194508384
92.90454545454546	0.30615139974013056	0.29644173697648296	0.316349702466091	0.28647370964644897	0.3277547246857127
93.27272727272727	0.30917922597069125	0.2993588607520987	0.31949248183192713	0.28940933506881344	0.33083499297388036
93.64090909090909	0.31218793096797925	0.30225765834176765	0.32261537429691156	0.29232743217009355	0.3338959663484492
94.00909090909092	0.3151780150639858	0.30513856421868574	0.3257188808246017	0.29522838142724084	0.3369383150135309
94.37727272727273	0.31814989471295896	0.30800203933335885	0.32880344215579793	0.29811262518129994	0.33996231344155564
94.74545454545455	0.32110402542940536	0.3108485020359277	0.331869500921339	0.300980566591849	0.3429685079132502
95.11363636363636	0.32404084049903487	0.31367834579508747	0.3349175253252015	0.3038325422937451	0.3459573186163406
95.48181818181818	0.3269607506004866	0.3164920090616716	0.337947940727988	0.30666895970992186	0.3489292426479437
95.85	0.32986416568782506	0.31928987138033216	0.34096114186037846	0.3094901766000262	0.3518846641794642
96.21818181818182	0.3327514692423146	0.3220723049442755	0.3439575635559792	0.3122965390559685	0.35482403264317297
96.58636363636364	0.33562305908823187	0.3248397285104883	0.34693759592658274	0.3150884071982749	0.35774787837770994
96.95454545454545	0.33847932271774467	0.3275924476646247	0.34990161319934737	0.31786609927476905	0.3606563186300086
97.32272727272728	0.3413206152623619	0.33033087038428516	0.3528500077820934	0.3206299834275232	0.3635499463133541
97.69090909090909	0.344147282770563	0.33305529268010425	0.35578313873957856	0.3233803713074276	0.36642910820597424
98.05909090909091	0.3469596997878892	0.33576612616687007	0.3587013789514893	0.32611751652791965	0.36929405360373907
98.42727272727272	0.34975818433861067	0.3384636465276199	0.3616050672221526	0.32884184840882674	0.37214541968485976
98.79545454545455	0.35254308423022795	0.3411481844640491	0.36449454116647395	0.33155357137735053	0.3749831732814026
99.16363636363636	0.3553146973265609	0.3438200539623292	0.3673701514576228	0.33425300087480325	0.377807926065113
99.53181818181818	0.3580733850755845	0.34647954075179704	0.37023221854081106	0.33694045310731596	0.3806199036191618
99.9	0.360819420253713	0.3491269990060719	0.37308105546480735	0.33961618391901327	0.38341941918086375
100.26818181818182	0.3635530958531541	0.35176267536075223	0.37591698677638574	0.34228046664044665	0.3862068458086745
100.63636363636364	0.3662747420225179	0.35438688052118167	0.37874029014106275	0.34493358703177596	0.3889824254608524
101.00454545454545	0.36898462012576233	0.35699986251422405	0.38155128142308964	0.3475757927823767	0.3917464153418717
101.37272727272727	0.3716830233525695	0.35960192221530357	0.38435025376180626	0.35020735484900856	0.39449926327644524
101.74090909090908	0.3743702333438019	0.36219331658425	0.3871374780781654	0.3528285173929163	0.39724121045789756
102.10909090909091	0.3770464895850285	0.3647743067033135	0.38991323007582795	0.3554395227226581	0.3999723581384049
102.47727272727273	0.37971206813214026	0.36734512454784063	0.39267778599709746	0.3580406019750839	0.4026931239332188
102.84545454545454	0.38236722747828517	0.3699060335195938	0.39543140827762835	0.36063201057458905	0.4054037568713302
103.21363636363637	0.38501220900368743	0.372457279154214	0.3981743596544157	0.36321395606315027	0.4081044687485977
103.58181818181818	0.3876472791311902	0.37499909819262744	0.40090689169603844	0.3657866936071485	0.41079552006421627
103.95	0.39027263538869195	0.3775316937997899	0.40362923496878095	0.3683504218659924	0.413477119929601
104.31818181818181	0.39288854528786726	0.380055315996605	0.4063416519313258	0.3709053651231826	0.41614958851021366
104.68636363636364	0.3954952243195687	0.3825701849305988	0.4090443589683118	0.3734517152960454	0.41881312414476185
105.05454545454545	0.3980928985079268	0.38507650950405264	0.41173758879513217	0.3759896802830077	0.42146795414534816
105.42272727272727	0.4006817888518628	0.38757451167260726	0.41442159783045573	0.37851950760508696	0.42411436120693785
105.7909090909091	0.4032621014357658	0.3900643668504138	0.4170965612025543	0.381041330294494	0.4267524049945082
106.1590909090909	0.4058340328542822	0.3925463132678959	0.4197627201888403	0.383555392927179	0.4293823742039053
106.52727272727273	0.4083978054530803	0.3950205224110097	0.42242027852959757	0.38606186349125826	0.4320045101297371
106.89545454545454	0.41095363709180827	0.39748720199537785	0.4250694600752991	0.38856092755364996	0.43461895302996456
107.26363636363637	0.4135016694392357	0.3999465139681672	0.4277104344856959	0.3910527570103686	0.43722587579723793
107.63181818181818	0.4160421368885994	0.40239867901659737	0.4303434293351294	0.3935375352805381	0.43982564728207174
108.	0.4185752137175869	0.40484384888913344	0.4329686166227595	0.3960154710253332	0.4424183011477549
108.36818181818182	0.4211010805343502	0.40728222418761245	0.43558620265295644	0.3984866770795765	0.4450038886459754
108.73636363636363	0.4236199129646349	0.4097139447106792	0.4381963486907633	0.40095133750305173	0.44758302630160524
109.10454545454546	0.4261318852812109	0.4121392122216652	0.44079927088569937	0.40340967905415476	0.45015541016095795
109.47272727272727	0.42863719581237847	0.4145581757659525	0.44339512330293523	0.4058617444995566	0.4527214889668842
109.8409090909091	0.4311359704010377	0.41697098638402785	0.4459840807469124	0.4083077961375258	0.45528142698759505
110.2090909090909	0.4336283999060232	0.4193778382184847	0.44856631891730503	0.41074793363542345	0.45783526365149496
110.57727272727273	0.43611464224915114	0.4217788690493358	0.4511419956112591	0.41318234849282587	0.46038317684563096
110.94545454545455	0.4385948618508988	0.42417422428298257	0.45371129290982926	0.4156111147947755	0.46292544482144343
111.31363636363636	0.44106919336259526	0.426564043568004	0.45627436585804204	0.4180344521855576	0.4654619648625079
111.68181818181819	0.44353780061242304	0.42894849317263456	0.4588313547969089	0.4204524855022988	0.4679932281144285
112.05	0.44600083225457104	0.4313277112233006	0.4613824360070775	0.42286533369419355	0.4705191864678694
112.41818181818182	0.44845843849093275	0.43370181993292467	0.4639277461627682	0.42527313618459456	0.47303992466376543
112.78636363636363	0.45091074253631214	0.4360709974490564	0.4664674372759706	0.4276760491461838	0.4755558101654702
113.15454545454546	0.45335792177104134	0.43843532670392665	0.46900165987770276	0.43007419697202376	0.4780667771275377
113.52272727272727	0.4558000774509746	0.44079498833204217	0.4715305353208594	0.432467676498715	0.4805730372947432
113.89090909090909	0.4582373557083876	0.4431500843075184	0.4740542289684095	0.4348566722687572	0.4830747155978199
114.25909090909092	0.4606698896487749	0.4455007386827299	0.4765728618753933	0.4372412603044271	0.4855719374896299
114.62727272727273	0.463097806131351	0.44784708425160197	0.47908656746128336	0.43962156571674893	0.4880648220889341
114.99545454545455	0.46552123868873113	0.4501892596176983	0.4815954982458719	0.4419977437688367	0.4905535421321085
115.36363636363636	0.46794029308167023	0.45252736451056497	0.48409976520038867	0.4443698784466185	0.4930381561336413
115.73181818181818	0.47035512681051644	0.45486150750193627	0.48659948571499057	0.4467380972370685	0.4955187579371374
116.1	0.47276581477994367	0.4571918270416859	0.4890947999985779	0.4491025064665093	0.4979956444311066
116.46818181818182	0.47517252317195074	0.4595184099230932	0.49158582144858	0.45146321132710876	0.5004686861838517
116.83636363636364	0.47757532081228216	0.4618413960559425	0.4940726799487469	0.45382033933954297	0.5029382422365506
117.20454545454545	0.47997434004973016	0.4641608652697453	0.4965554757001034	0.4561740076964151	0.5054042423852395
117.57272727272728	0.48236969709294397	0.46647696428074054	0.49903434171525723	0.45852428522851546	0.50786683543771
117.94090909090909	0.4847614926990483	0.46878975594596745	0.5015093793100804	0.46087128167843766	0.5103261507142541
118.30909090909091	0.4871498460715777	0.471099349496459	0.5039806961931486	0.4632151323479888	0.5127822998747271
118.67727272727272	0.4895348463105711	0.47340587007346024	0.5064484211375618	0.46555589985223716	0.5152353527672587
119.04545454545455	0.4919166107864419	0.4757094147018489	0.508912640944287	0.46789369687523225	0.5176853991811148
119.41363636363636	0.49429522592365965	0.4780100617713218	0.5113734680049081	0.4702286140261441	0.5201326646198594
119.78181818181818	0.49667079492184135	0.48030790548649727	0.513831004747633	0.4725607386308506	0.5225770362943267
120.15	0.4990434276553302	0.48260305331908987	0.5162853535308533	0.4748901988475258	0.5250187818943899
120.51818181818182	0.501413194704934	0.484895591656492	0.5187366112358585	0.4772170455060922	0.5274579472102114
120.88636363636364	0.503780216716694	0.4871856097643415	0.5211848729755333	0.4795413814453679	0.5298946599366839
121.25454545454545	0.5061445838764955	0.4894731829818322	0.5236302477320471	0.4818632944758948	0.5323288521117762
121.62272727272727	0.5085063658014602	0.4917584399702684	0.5260728105366803	0.4841828693845509	0.5347608408467208
121.99090909090908	0.5108656612904809	0.49404143526885186	0.5285126589475042	0.4865001869273765	0.537190524547766
122.35909090909091	0.5132225695106016	0.49632224304055994	0.5309498972625223	0.4888153502363068	0.5396180826617875
122.72727272727273	0.5155771697141007	0.49860098946737647	0.5333845975699842	0.4911284347909154	0.5420435741040366
123.09545454545454	0.5179295391091158	0.5008777135151775	0.5358168609934915	0.4934395079464216	0.5444670688279232
123.46363636363637	0.5202797596447556	0.5031524940114479	0.5382467675653329	0.49574864029799365	0.5468886717652478
123.83181818181818	0.5226279294583115	0.5054254459513768	0.5406744031439406	0.49805592737783044	0.5493083990542499
124.2	0.5249741218941422	0.5076966192676711	0.5430998499621653	0.5003614476992212	0.5517264798865469
124.56818181818181	0.5273184037712195	0.5099660995865721	0.5455231904442512	0.5026652707198511	0.5541428613624475
124.93636363636364	0.5296608664237291	0.5122339506657515	0.5479445213060558	0.5049674594522658	0.5565576389718796
125.30454545454545	0.5320015849097746	0.5145002585281186	0.5503638817065741	0.5072681168430426	0.5589708884945015
125.67272727272727	0.5343406294745946	0.5167650984215058	0.5527813849475579	0.5095672799906853	0.5613826633422941
126.0409090909091	0.5366780675853904	0.5190285209164635	0.5551970955379155	0.511865034187484	0.5637931083774205
126.4090909090909	0.5390139949573358	0.5212906193673057	0.5576110902747383	0.5141614558816576	0.5662022935420452
126.77727272727273	0.5413484531289693	0.5235514466187361	0.5600234462922236	0.5164566042719304	0.5686101581408387
127.14545454545454	0.5436815414144786	0.525811092720221	0.5624342375543032	0.518750564520248	0.5710169481022749
127.51363636363637	0.5460133102298871	0.5280695836597613	0.5648435255805683	0.5210433645926131	0.5734225881650606
127.88181818181818	0.5483438212916533	0.5303270063780111	0.5672513835611154	0.5233351030816692	0.5758271586738493
128.25	0.5506731725148142	0.532583453602276	0.5696579004409417	0.5256258237989286	0.5782308483827664
128.61818181818182	0.5530013924405633	0.534838954331549	0.5720631020248692	0.5279156024188509	0.5806335431354782
128.98636363636365	0.5553285785099857	0.5370935653780877	0.5744671027349056	0.530204518328882	0.5830354889705878
129.35454545454544	0.5576547698222406	0.5393473648685104	0.5768699352394668	0.532492578699945	0.5854365731889463
129.72272727272727	0.5599800458404501	0.5416004263367781	0.579271685518036	0.5347798886347708	0.5878370118110217
130.0909090909091	0.5623044525689146	0.5438527795300071	0.5816724177073648	0.5370664846034111	0.5902367554480179
130.45909090909092	0.5646280592591004	0.5461044967122309	0.5840721722681637	0.5393524411084024	0.5926358880417553
130.8272727272727	0.5669509370452661	0.5483556410056677	0.5864710394732138	0.5416378228489455	0.5950344984203582
131.19545454545454	0.5692731327546723	0.5506062780921233	0.5888690576281455	0.5439226488112339	0.5974326192979766
131.56363636363636	0.5715946907574676	0.5528564199805417	0.5912663046156938	0.5462070110501074	0.59983025761023
131.9318181818182	0.5739157095766957	0.5551061743476806	0.5936628218826665	0.5484909600422501	0.6022276080468422
132.3	0.5762362024967885	0.5573555665840942	0.59605867772521	0.5507745197546767	0.6046245533106381
132.6681818181818	0.5785562459340237	0.5596046491216868	0.5984539335517218	0.5530577750224024	0.6070213265468765
133.03636363636363	0.5808758880360008	0.5618534965836819	0.6008486511269725	0.555340770877914	0.6094178284139121
133.40454545454546	0.5831951852402105	0.5641021399930414	0.6032428738614509	0.557623558061672	0.6118141798437922
133.77272727272728	0.5855141989003545	0.566350640040652	0.6056366550403312	0.5599061796995304	0.6142104610409662
134.1409090909091	0.5878329691575372	0.5685990378852366	0.6080300592457553	0.5621886884462458	0.6166065921669951
134.5090909090909	0.5901515489508521	0.570847379474221	0.6104231369252899	0.5644711460217999	0.619002754697935
134.87727272727273	0.5924699890667985	0.5730957386332689	0.6128159303179297	0.5667535860857108	0.6213989225740651
135.24545454545455	0.5947883526014442	0.5753441554153024	0.615208507268212	0.5690360529813082	0.6237952497743263
135.61363636363637	0.5971066782096313	0.5775926615584087	0.6176009164533662	0.5713186195422216	0.6261916361506082
135.98181818181817	0.5994250150337752	0.5798413165739011	0.6199931968925536	0.5736013001570898	0.6285882840541895
136.35	0.6017434020756183	0.5820901596932393	0.6223854109835345	0.5758841648072193	0.6309851179339843
136.71818181818182	0.6040619026515197	0.5843392369217959	0.6247775954715901	0.5781672599870167	0.6333822130136136
137.08636363636364	0.6063805649647702	0.586588602138836	0.6271698138961452	0.5804506092464817	0.635779633641278
137.45454545454547	0.6086994174341057	0.5888382816791137	0.6295621028017873	0.5827342726695703	0.6381773423889094
137.82272727272726	0.6110185125633874	0.5910883474136599	0.6319545038737344	0.5850182857365416	0.6405755716993538
138.1909090909091	0.6133378960739744	0.5933388121205133	0.6343470790197575	0.5873026892583136	0.6429742409190842
138.5590909090909	0.6156576185198872	0.5955897465613273	0.6367398657371797	0.5895875384028259	0.6453733586742557
138.92727272727274	0.6179777180022997	0.5978411725032751	0.6391328979701237	0.5918728716132651	0.6477730138743526
139.29545454545453	0.6202982440507809	0.600093131853719	0.6415262481407809	0.5941587284138948	0.650173200601297
139.66363636363636	0.6226192193222936	0.6023456744788777	0.6439199432899876	0.59644513360361	0.6525740392645464
140.03181818181818	0.6249407121801425	0.6045988493947014	0.6463140132407248	0.5987321500167523	0.6549755763092132
140.4	0.6272627469656307	0.6068526721383695	0.648708523929249	0.6010198051821117	0.6573777646203062
140.76818181818183	0.6295853576992413	0.6091071988208504	0.6511035169512497	0.603308144374019	0.6597806781357356
141.13636363636363	0.6319086016652103	0.611362451789301	0.6534990107912784	0.6055972082155825	0.6621843703648713
141.50454545454545	0.6342325165308601	0.613618503791286	0.6558950715247936	0.6078870211090612	0.6645888688675866
141.87272727272727	0.6365571358662652	0.6158753496635867	0.6582917194407454	0.6101776217083249	0.6669942136681339
142.2409090909091	0.6388824957153556	0.6181330478426719	0.6606890096666409	0.6124690648185077	0.6694004806621755
142.6090909090909	0.6412086397157201	0.6203916430412664	0.6630869741792315	0.6147613710039885	0.6718075499277343
142.97727272727272	0.6435355977224103	0.6226511527821293	0.6654856541784994	0.6170545940660747	0.674215653815096
143.34545454545454	0.6458634126520554	0.6249116291046876	0.6678850906317881	0.6193487395918208	0.6766247776387905
143.71363636363637	0.6481921332841232	0.6271731082203418	0.6702853140891871	0.6216438698289952	0.679034865646221
144.0818181818182	0.6505217739159546	0.6294356037595484	0.6726863713353343	0.6239400167486217	0.6814461161323498
144.45	0.6528523732137785	0.6316991741904298	0.675088295943952	0.6262371976828636	0.6838583948350043
144.8181818181818	0.6551839936374018	0.6339638406515249	0.6774911203382676	0.6285354522987848	0.6862717685092679
145.18636363636364	0.6575166339437857	0.6362296475303639	0.6798948796179954	0.6308348272557814	0.6886863320659227
145.55454545454546	0.6598503518170926	0.6384966057471776	0.6822996265748698	0.6331353473486048	0.6911020927367233
145.9227272727273	0.6621851739852368	0.640764766570588	0.6847053766219933	0.6354370430579122	0.6935190499309227
146.29090909090908	0.6645211280684412	0.6430341680803318	0.6871121667368904	0.6377399572272816	0.6959373345427307
146.6590909090909	0.6668582619547031	0.6453048276430488	0.6895200428498633	0.640044105634906	0.6983568846212717
147.02727272727273	0.6691965946263776	0.6475767834408888	0.6919290288798249	0.6423495192469139	0.7007777184125233
147.39545454545456	0.6715361647487318	0.6498500630531854	0.6943391596365484	0.6446562455576664	0.7031999368145764
147.76363636363635	0.6738770065367065	0.6521247057605293	0.6967504712158198	0.6469643086903035	0.7056235788583981
148.13181818181818	0.6762191465833532	0.6544007361884528	0.6991629986046378	0.6492737445846702	0.7080485690585219
148.5	0.6785626158772502	0.6566781825786122	0.7015767685036964	0.6515845710047976	0.7104750381724056
148.86818181818182	0.6809074490104993	0.6589570803863127	0.7039918175260473	0.6538972064964939	0.7129029855265795
149.23636363636365	0.6832536808686762	0.6612374465787735	0.7064081677010066	0.6562109173595174	0.7153324708668366
149.60454545454544	0.6856013342833763	0.663519335406185	0.7088258682674734	0.6585261092449038	0.717763413125463
149.97272727272727	0.687950434906316	0.6658027493478651	0.7112449280349586	0.6608428163009742	0.7201959588745304
150.3409090909091	0.6903010265772762	0.6680877330526523	0.7136653999474892	0.6631610617652666	0.7226301317524682
150.70909090909092	0.6926531340571808	0.6703743319305056	0.7160872993985359	0.6654808823586934	0.7250658843295342
151.0772727272727	0.6950067715092583	0.6726625289413587	0.7185106586388885	0.667802295203822	0.7275032876009268
151.44545454545454	0.6973619881702248	0.6749523728085389	0.7209355161934059	0.670125336146396	0.7299428342549692
151.81363636363636	0.6997188053463951	0.6772439026947924	0.7233618918062951	0.672450031365506	0.7323835770510831
152.1818181818182	0.7020772506358279	0.6795371314806092	0.7257898197416818	0.6747764006666731	0.7348260725892258
152.55	0.7044373369778527	0.681832092633263	0.728219320912353	0.6771044789852774	0.7372703538584708
152.9181818181818	0.7067991130347253	0.6841288088603535	0.7306504239892453	0.6794342890645314	0.7397163831482805
153.28636363636363	0.7091626005352659	0.6864273089737373	0.7330831708393636	0.6817658582699946	0.7421641909095644
153.65454545454546	0.7115278263122415	0.6887276134737517	0.7355175793324924	0.6840992134269112	0.7446138919453986
154.02272727272728	0.7138948027675127	0.6910297631388971	0.7379536749111527	0.6864343742524222	0.7470653885939312
154.3909090909091	0.7162635810161215	0.6933337709841769	0.7403914840814231	0.6887713738652387	0.7495188292816009
154.7590909090909	0.7186341715639335	0.6956396615646949	0.7428310388268665	0.6911102328832612	0.7519741178505288
155.12727272727273	0.7210065960246966	0.6979474631436466	0.7452723702809072	0.6934509751022105	0.7544313680501283
155.49545454545455	0.7233808953703253	0.7002572000534625	0.7477154938924567	0.6957936265730357	0.7568905732191732
155.86363636363637	0.7257570756095387	0.7025688929195778	0.7501604399307699	0.6981382145156082	0.759351791828212
156.23181818181817	0.7281351832675454	0.7048825751656568	0.752607234561865	0.700484757385152	0.7618149757397327
156.6	0.7305152272979859	0.707198270563913	0.7550559024551973	0.7028332830736418	0.7642802001662795
156.96818181818182	0.7328972373495526	0.7095159919808365	0.7575064657082214	0.705183814942146	0.7667474666526493
157.33636363636364	0.7352812402721864	0.7118357643208854	0.7599589605681472	0.7075363725602106	0.7692168135942813
157.70454545454547	0.7376672505644262	0.7141576267079173	0.7624133968007638	0.7098909820764293	0.7716882854963445
158.07272727272726	0.7400553015328997	0.7164815789533754	0.7648698102140199	0.7122476671060773	0.7741618216796778
158.4409090909091	0.7424454073646669	0.7188076586999821	0.7673282228214338	0.7146064487178643	0.7766375263656654
158.8090909090909	0.7448376053696751	0.7211358907698452	0.7697886541711098	0.716967348664687	0.7791153692629063
159.17727272727274	0.7472319060492894	0.7234662910386549	0.7722511362490072	0.7193303922109844	0.781595459637282
159.54545454545453	0.7496283496677859	0.7257988832556336	0.7747156850038381	0.7216955971513808	0.7840777262856309
159.91363636363636	0.7520269346400464	0.7281336879563339	0.7771823208828558	0.7240629899496441	0.7865622282865832
160.28181818181818	0.7544276983752718	0.7304707289145804	0.7796510778829908	0.7264325894080036	0.7890489545768541
160.65	0.7568306615612121	0.7328100197023558	0.7821219703665332	0.7288044158820279	0.7915379802229436
161.01818181818183	0.7592358436595733	0.7351516013823606	0.7845950268959903	0.7311784941612396	0.7940292976698358
161.38636363636363	0.7616432778972523	0.7374954720858824	0.7870702688943261	0.7335548430129115	0.7965229398171348
161.75454545454545	0.764052960659244	0.7398416738634915	0.7895477154106655	0.735933481849217	0.7990189411560921
162.12272727272727	0.7664649303199833	0.742190212844853	0.7920273876412196	0.7383144351668969	0.8015172982318408
162.4909090909091	0.7688792130636332	0.744541107365252	0.7945093078666446	0.7406977208370351	0.8040179814130728
162.8590909090909	0.7712958212207592	0.7468944006797342	0.7969935060571722	0.7430833578891133	0.8065210613607999
163.22727272727272	0.7737147735264627	0.7492500832117877	0.7994799940615903	0.7454713720422114	0.8090266128393342
163.59545454545454	0.7761361018444054	0.7516081887128188	0.8019687970908627	0.747861775315797	0.8115345736447894
163.96363636363637	0.7785598208516363	0.7539687466188073	0.8044599324958636	0.7502545946804324	0.8140449722447664
164.3318181818182	0.7809859380858347	0.7563317695531216	0.8069534346671781	0.7526498454616287	0.8165578963920557
164.7	0.7834144958353008	0.758697258146202	0.8094493033926886	0.7550475485050447	0.8190732603382076
165.0681818181818	0.78584549754909	0.7610652626070622	0.8119475697931805	0.7574477231920081	0.821591171808157
165.43636363636364	0.7882789747331765	0.7634357866049933	0.8144482639321365	0.7598503885655621	0.8241116413127699
165.80454545454546	0.7907149446456094	0.7658088457744501	0.8169513858274491	0.7622555632560835	0.8266346412029104
166.1727272727273	0.7931534206023951	0.7681844784511466	0.8194569765869264	0.7646632659856516	0.8291602090541625
166.54090909090908	0.7955944268732413	0.7705626694174564	0.8219650365160261	0.7670735184386859	0.8316883456985462
166.9090909090909	0.7980379708389781	0.7729434729331187	0.8244756057352168	0.7694863337609955	0.8342191380431954
167.27727272727273	0.8004840951943495	0.7753268893807388	0.8269886817049861	0.7719017341503364	0.8367525408337494
167.64545454545456	0.8029328054825278	0.7777129429671756	0.829504300698564	0.7743197370385843	0.8392885823826564
168.01363636363635	0.8053841078604241	0.7801016333572711	0.832022476630643	0.7767403599686921	0.8418272663181079
168.38181818181818	0.807838046627445	0.782493010287713	0.8345432319716921	0.7791636213399815	0.8443686573986122
168.75	0.8102946171169741	0.7848870673803895	0.8370665789465855	0.7815895388869617	0.8469127469869916
169.11818181818182	0.8127538528433872	0.7872838339392412	0.8395925337877075	0.7840181301355639	0.8494595731420538
169.48636363636365	0.8152157685826698	0.7896833300153497	0.8421211239539842	0.7864494132940096	0.8520091143213886
169.85454545454544	0.8176803790558088	0.792085562380503	0.8446523672930804	0.7888834063658444	0.854561409181204
170.22272727272727	0.8201477061761036	0.7944905539764345	0.847186283743736	0.7913201238621232	0.8571164449182381
170.5909090909091	0.8226177730565739	0.7968983227396361	0.8497228789105677	0.7937595851561776	0.859674290251683
170.95909090909092	0.8250905772702443	0.7993088848679464	0.8522621865714328	0.7962018065040015	0.8622349632447213
171.3272727272727	0.8275661543709306	0.8017222552063954	0.8548042174804886	0.7986468053718834	0.8647984357878931
171.69545454545454	0.8300445110414969	0.8041384595153038	0.8573489862972807	0.8010945987349355	0.867364714530358
172.06363636363636	0.8325256738366648	0.8065574997584203	0.8598965104157175	0.8035452038880272	0.8699339023879433
172.4318181818182	0.8350096589375031	0.808979413319513	0.8624468218366654	0.805998633933432	0.8725059333837492
172.8	0.8374964786394604	0.8114041934195859	0.8649999212394995	0.8084549085945835	0.8750808243648596
173.1681818181818	0.8399861508688473	0.8138318771759767	0.8675558305550859	0.8109140445190288	0.8776586713787397
173.53636363636363	0.8424786898309459	0.816262467835236	0.8701145690727956	0.8133760569047651	0.880239404829408
173.90454545454546	0.8449741189752366	0.8186959794947041	0.8726761569710559	0.8158409598733753	0.8828230743595373
174.27272727272728	0.8474724512836082	0.8211324442706713	0.8752406027579691	0.8183087725146664	0.8854096972414363
174.6409090909091	0.8499737081137996	0.8235718657726124	0.8778079297837974	0.8207795098086529	0.8879992617768057
175.0090909090909	0.8524778916860668	0.8260142610039213	0.8803781589191313	0.8232531877329182	0.8905918586287672
175.37727272727273	0.854985033596572	0.8284596425728054	0.8829512967957341	0.8257298204842343	0.8931874260879149
175.74545454545455	0.8574951491266741	0.8309080401856029	0.8855273625291595	0.8282094239606611	0.8957860098466228
176.11363636363637	0.8600082417141685	0.8333594559565066	0.8881063716743725	0.8306920152701688	0.898387596561247
176.48181818181817	0.8625243389199257	0.8358139093186785	0.8906883494456752	0.8331776092723001	0.9009922763287217
176.85	0.8650434438635883	0.8382714132289038	0.8932733044017617	0.8356662207362519	0.9035999680365581
177.21818181818182	0.8675655867885411	0.8407319917992131	0.8958612553210876	0.8381578644005139	0.9062107797862463
177.58636363636364	0.8700907782532983	0.8431956479285697	0.8984522091339974	0.8406525567029816	0.9088246346024662
177.95454545454547	0.8726190342625172	0.8456624076370515	0.9010461892848669	0.8431503108745821	0.911441639775966
178.32272727272726	0.8751503641541267	0.8481322812847055	0.9036432205266353	0.8456511442697452	0.914061722305949
178.6909090909091	0.8776847960191261	0.8506052840320011	0.906243300724674	0.8481550689788174	0.9166849799326949
179.0590909090909	0.8802223313368039	0.8530814355240164	0.9088464606868097	0.85066210214418	0.9193113921336571
179.42727272727274	0.8827629875748786	0.8555607369987799	0.9114527071549461	0.8531722575940378	0.9219409142248446
179.79545454545453	0.885306790104816	0.8580432209521113	0.9140620591646652	0.8556855486230209	0.9245736666362476
180.16363636363636	0.8878537402965344	0.8605288838710933	0.9166745250523208	0.8582019908643657	0.9272095611092436
180.53181818181818	0.8904038668545227	0.8630177542373537	0.9192901332197368	0.8607215992923231	0.9298486840470183
180.9	0.8929571696179485	0.8655098513321744	0.9219088798110641	0.8632443872257756	0.9324910322711571
181.26818181818183	0.8955136786527425	0.8680051665857399	0.9245307982348319	0.8657703690701226	0.9351366147525669
181.63636363636363	0.8980733927696029	0.8705037306436636	0.927155899456637	0.868299559242007	0.9377854475553897
182.00454545454545	0.9006363433953815	0.8730055566641687	0.9297841900350637	0.8708319713668413	0.9404375406491355
182.37272727272727	0.9032025265580571	0.8755106519824475	0.9324156917595225	0.8733676198659156	0.943092914999334
182.7409090909091	0.9057719760330425	0.8780190391411499	0.9350504165514477	0.875906519838074	0.9457515545318076
183.1090909090909	0.9083446918417594	0.8805307350657107	0.9376883798078242	0.8784486818599423	0.948413543305964
183.47727272727272	0.9109206891824011	0.883045736388099	0.9403295968849602	0.8809941218540044	0.9510788284271129
183.84545454545454	0.9134999926087041	0.8855640783428669	0.9429740840832179	0.8835428537539695	0.953747447517247
184.21363636363637	0.9160826047422554	0.888085758417628	0.9456218455331232	0.8860948922644782	0.9564194165731214
184.5818181818182	0.918668544999702	0.8906107964695813	0.9482729031808523	0.8886502471375919	0.9590947418139603
184.95	0.9212578217982478	0.8931391988470064	0.9509272770182969	0.8912089361064512	0.961773414797781
185.3181818181818	0.9238504614909057	0.8956709966204494	0.9535849684283743	0.8937709689084747	0.9644555226877148
185.68636363636364	0.9264464680342872	0.8982061884431212	0.95624600602389	0.8963363621151214	0.9671409816777168
186.05454545454546	0.9290458530771851	0.9007447856322132	0.9589103913049941	0.8989051259156106	0.9698299021339069
186.4227272727273	0.9316486323661376	0.9032868130511267	0.9615781388093937	0.9014772761398808	0.972522203482479
186.79090909090908	0.9342548247783291	0.9058322798395128	0.9642492741145261	0.9040528249219997	0.9752179836715525
187.1590909090909	0.9368644399777216	0.9083812016974779	0.9669237986663722	0.906631785326027	0.9779171768436172
187.52727272727273	0.9394774950372045	0.910933582901247	0.9696017263597714	0.9092141711871304	0.9806198587685576
187.89545454545456	0.9420939970688718	0.9134894356542049	0.9722830796854758	0.9117999932393167	0.983326037778195
188.26363636363635	0.9447139597116221	0.9160487897158197	0.97496787015992	0.9143892650831041	0.9860357095117611
188.63181818181818	0.9473374015812608	0.9186116429647044	0.9776561045673551	0.9169820020925841	0.9887488374672424
189.	0.9499643305385639	0.9211780063449558	0.9803478016973454	0.9195782149107692	0.9914655066773099
189.36818181818182	0.9525947616853421	0.9237479059650084	0.9830429685933224	0.9221779160512887	0.9941857017817944
189.73636363636365	0.9552287136804563	0.9263213500365555	0.9857416298609583	0.92478111873672	0.9969094455735421
190.10454545454544	0.9578661847559754	0.9288983440041557	0.9884437891091592	0.9273878363006095	0.9996367217104417
190.47272727272727	0.9605071971782638	0.9314789064876176	0.9911494575372278	0.9299980803838341	1.0023675989999503
190.8409090909091	0.963151768899953	0.934063044189038	0.993858659210813	0.9326118620088782	1.0051020199998324
191.20909090909092	0.9657999098618931	0.9366507829898381	0.9965713986958631	0.9352291978172625	1.007840097505996
191.5772727272727	0.9684516272339867	0.9392421192392247	0.9992876926833403	0.9378500962716562	1.010581691827138
191.94545454545454	0.9711069360994152	0.9418370800653997	1.00200755665441	0.940474571275598	1.0133269666718756
192.31363636363636	0.9737658520062276	0.9444356608690953	1.0047309939228959	0.9431026344398581	1.0160758525096374
192.6818181818182	0.9764283838430229	0.9470378908074103	1.007458021444653	0.9457342984398651	1.0188283773599733
193.05	0.9790945367949095	0.9496437791691239	1.010188654665672	0.9483695748420999	1.0215845528787715
193.4181818181818	0.9817643443135808	0.9522533288975695	1.0129229082069218	0.9510084771598877	1.0243443731558697
193.78636363636363	0.9844378066829974	0.9548665581417625	1.015660785752969	0.953651016913182	1.027107914511364
194.15454545454546	0.9871149325697679	0.9574834763445427	1.0184023117980183	0.9562972049787434	1.0298750987426848
194.52272727272728	0.9897957329775545	0.9601040993099614	1.021147489053109	0.9589470552849915	1.032646010152401
194.8909090909091	0.9924802348277684	0.9627284373407783	1.0238963318059433	0.961600577370153	1.0354206301994695
195.2590909090909	0.995168430489441	0.965356501346799	1.0266488563453344	0.964257785570181	1.038198981492312
195.62727272727273	0.9978603509845738	0.9679883056573316	1.0294050678848836	0.9669186901204462	1.0409810903663503
195.99545454545455	1.0005559905070858	0.9706238538267321	1.0321649902360956	0.9695833026161834	1.0437669040582318
196.36363636363637	1.003255379995945	0.9732631715151211	1.034928625736013	0.9722516358620955	1.0465564999538373
196.73181818181817	1.005958511646793	0.9759062674918206	1.0376959902578982	0.9749237035200076	1.049349864956498
197.1	1.0086654123547294	0.9785531439347432	1.0404670942575347	0.9775995124646539	1.0521470148360481
197.46818181818182	1.01137608808678	0.9812038151593268	1.0432419474973873	0.9802790772218503	1.054947985678995
197.83636363636364	1.0140905558569597	0.9838583040797205	1.0460205725094798	0.9829624073691552	1.0577527394911812
198.20454545454547	1.0168088200747576	0.9865166104084192	1.0488029713534315	0.9856495174096177	1.0605612881457183
198.57272727272726	1.0195308941301715	0.9891787492553593	1.0515891589485622	0.9883404187560842	1.063373710681389
198.9409090909091	1.0222567911212326	0.9918447325491313	1.0543791449453204	0.9910351197786815	1.0661899309901595
199.3090909090909	1.0249865196621788	0.9945145718845905	1.0571729453789267	0.9937336340953682	1.0690100707654515
199.67727272727274	1.027720096606177	0.997188278065537	1.0599705699768638	0.9964359720648287	1.071834008392803
200.04545454545453	1.0304575384121177	0.9998658618270986	1.0627720293796912	0.9991421463554457	1.0746618447464347
200.41363636363636	1.0331988435786188	1.0025473377149017	1.0655773326652813	1.0018521679584824	1.077493566187875
200.78181818181818	1.035944030468514	1.0052327139535806	1.0683865034042455	1.004566044880764	1.080329163054556
201.15	1.0386931087835847	1.0079220020251975	1.0711995416189135	1.0072837926937843	1.0831686953146697
201.51818181818183	1.0414460957572058	1.0106152098236005	1.0740164578965896	1.010005421975208	1.086012161401138
201.88636363636363	1.0442029857508681	1.0133123562083726	1.0768372753808926	1.0127309421807844	1.0888595442312925
202.25454545454545	1.0469638135813617	1.0160134499776607	1.0796619957835691	1.015460361666549	1.091710845879119
202.62272727272727	1.0497285728969086	1.0187185013831974	1.0824906288632663	1.0181937001511956	1.094566123478894
202.9909090909091	1.0524972828478572	1.0214275205671277	1.085323194340322	1.0209309614927942	1.0974253864332333
203.3590909090909	1.0552699557996315	1.0241405253912468	1.08815970372143	1.0236721567634135	1.1002886031122967
203.72727272727272	1.0580465982797573	1.0268575193793184	1.0910001607531574	1.0264173018216358	1.1031558057544502
204.09545454545454	1.0608272276278081	1.0295785011664271	1.093844578503443	1.0291664027812713	1.1060270062579234
204.46363636363637	1.06361184303008	1.0323035051479612	1.096692968632616	1.0319194706799324	1.1089022148147245
204.8318181818182	1.0664004717319986	1.0350325377857987	1.0995453492116982	1.0346765206290334	1.1117814419835088
205.2	1.0691931132705477	1.0377656042727752	1.102401719855574	1.0374375604117885	1.1146646853014701
205.5681818181818	1.071989779906834	1.040502707019327	1.1052621013519954	1.0402025995205395	1.117551979071168
205.93636363636364	1.074790489590093	1.043243868858147	1.1081265017011284	1.0429716503360098	1.120443354061928
206.30454545454546	1.077595239164261	1.0459890941034988	1.1109949379502204	1.0457447241941102	1.123338764195288
206.6727272727273	1.0804040523134288	1.048738402302747	1.1138674013305354	1.0485218323228858	1.1262382312690589
207.04090909090908	1.083216933612168	1.0514917977519604	1.1167439272112947	1.0513029845670718	1.1291418020740247
207.4090909090909	1.0860339030793595	1.0542492978917029	1.1196245070266235	1.0540881896420486	1.1320494866987723
207.77727272727273	1.088854961629299	1.0570109024282732	1.1225091689166284	1.0568774630452804	1.1349612539993252
208.14545454545456	1.091680118986671	1.0597766227243772	1.12539791186604	1.0596708101999286	1.1378771155178635
208.51363636363635	1.094509396934735	1.0625464828854165	1.1282907466556016	1.0624682423364582	1.1407971517167252
208.88181818181818	1.0973427970715512	1.0653204808504517	1.1311876940540035	1.065269772377755	1.1437212770652918
209.25	1.1001803277455202	1.0680986299749258	1.1340887519526337	1.0680754090096742	1.1466495888781396
209.61818181818182	1.1030220130198	1.0708809420510406	1.136993948045576	1.0708851646536117	1.1495820417312945
209.98636363636365	1.1058678503415125	1.0736674281642713	1.1399032691631212	1.0736990486110813	1.1525186393676525
210.35454545454544	1.108717854934177	1.0764580881003314	1.1428167500627404	1.0765170711635415	1.155459462793333
210.72272727272727	1.1115720323050848	1.0792529600945417	1.145734387347306	1.0793392415695873	1.1584044269883422
211.0909090909091	1.114430402589414	1.0820520273485452	1.148656191957943	1.0821655712712448	1.161353631437949
211.45909090909092	1.117292975417709	1.0848553103526195	1.1515821844712597	1.084996071409706	1.1643070036184473
211.8272727272727	1.1201597530781389	1.0876628167524165	1.154512362017383	1.0878307527599271	1.167264639059592
212.19545454545454	1.1230307463441038	1.0904745607153719	1.1574467501393972	1.0906696244211447	1.1702264873025376
212.56363636363636	1.1259059790988584	1.0932905484170838	1.16038534706721	1.093512694392166	1.1731925480522656
212.9318181818182	1.128785447466013	1.0961107937754833	1.1633281671307631	1.0963599762589404	1.1761629033868446
213.3	1.1316691635400915	1.0989353057015887	1.1662752219374368	1.0992114792560455	1.1791375002063709
213.6681818181818	1.134557143079155	1.1017640928812187	1.1692265219202878	1.102067212325361	1.1821163662431964
214.03636363636363	1.1374493958767227	1.104597168077545	1.1721820722414205	1.1049271878433613	1.185099516278404
214.40454545454546	1.1403459331837442	1.1074345348609202	1.1751418953926038	1.107791416579437	1.1880869728091297
214.77272727272728	1.1432467588033353	1.1102762180705972	1.1781059876684012	1.1106599053707444	1.1910786712536339
215.1409090909091	1.146151887301455	1.1131222093833941	1.1810743731215836	1.1135326659706557	1.1940747267251604
215.5090909090909	1.1490613317055962	1.1159725375040668	1.184047050791151	1.1164097080218065	1.197075118011112
215.87727272727273	1.1519750960782602	1.1188271975170858	1.1870240328038437	1.1192910408145218	1.2000798221143323
216.24545454545455	1.154893188554247	1.1216862022589045	1.1900053346304187	1.1221766785435825	1.2030888669463862
216.61363636363637	1.157815623677034	1.1245495725548231	1.1929909673426968	1.1250666265437412	1.2061022471665916
216.98181818181817	1.160742420233979	1.1274173057703523	1.1959809348716253	1.1279608961018581	1.2091200036064949
217.35	1.1636735803801497	1.1302894112485693	1.1989752490832648	1.1308594970336239	1.212142151814206
217.71818181818182	1.1666091056155903	1.1331659094678208	1.2019739212155418	1.1337624414379952	1.2151686464910463
218.08636363636364	1.1695490148299348	1.1360468053477288	1.2049769625340656	1.1366697360552118	1.21819956429109
218.45454545454547	1.1724933242985547	1.1389321086596391	1.207984382008339	1.1395813933618264	1.2212348680488236
218.82272727272726	1.1754420337932872	1.1418218339370318	1.2109961857224212	1.1424974207065062	1.224274582401866
219.1909090909091	1.1783951529668242	1.144715976519678	1.214012394048889	1.1454178302600126	1.2273186986477977
219.5590909090909	1.1813527040541771	1.1476145615180513	1.2170330089352408	1.148342629287673	1.2303672828698071
219.92727272727274	1.184314683665454	1.1505175981165046	1.2200580420634932	1.1512718320911703	1.2334202909777157
220.29545454545453	1.1872811066971272	1.1534250860016984	1.223087503653251	1.154205445545379	1.2364777294215437
220.66363636363636	1.1902519788295267	1.1563370355956755	1.2261214075515252	1.157143476961466	1.239539645512376
221.03181818181818	1.1932273196009056	1.159253471623438	1.229159748721606	1.1600859412625597	1.242606030576422
221.4	1.1962071309384923	1.1621743840855332	1.2322025599918256	1.1630328426272258	1.2456769139969934
221.76818181818183	1.199191430204101	1.1650998012325386	1.235249831722389	1.165984195604782	1.2487522716198478
222.13636363636363	1.2021802141977909	1.1680297194476847	1.2383015855337656	1.168940008621636	1.2518321058487305
222.50454545454545	1.2051735037131632	1.170964153016713	1.2413578314156701	1.171900289876274	1.2549164858478423
222.87272727272727	1.208171306794576	1.1739031114712448	1.2444185683544287	1.1748650486801335	1.2580053704631982
223.2409090909091	1.2111736351073257	1.1768466047794126	1.247483819477834	1.177834299029199	1.2610987780414935
223.6090909090909	1.2141804901592905	1.1797946425040249	1.250553586158304	1.1808080455773986	1.2641967244848493
223.97727272727272	1.2171918913457946	1.1827472288869016	1.2536278794030977	1.1837863010453342	1.2672991978624848
224.34545454545454	1.2202078356275092	1.1857043838405454	1.2567067114454382	1.1867690723327429	1.270406270229787
224.71363636363637	1.2232283446792878	1.1886661116729476	1.2597900897302472	1.1897563705998053	1.2735178649113044
225.0818181818182	1.2262534211322715	1.191632426432964	1.2628780249015397	1.1927482055627905	1.2766340591990715
225.45	1.2292830844517122	1.1946033282888977	1.2659705267552204	1.1957445859489202	1.2797548355128263
225.8181818181818	1.2323173335075426	1.1975788331588764	1.2690676017220863	1.1987455248499201	1.2828802110365012
226.18636363636364	1.235356181466147	1.2005589527516836	1.2721692697996638	1.201751026688407	1.2860102053710847
226.55454545454546	1.2383996354098397	1.2035436846687855	1.2752755299193652	1.2047611034266104	1.2891447776745393
226.9227272727273	1.241447714954043	1.2065330514259776	1.2783863927283803	1.2077757644934572	1.2922839753743516
227.29090909090908	1.2445004154169417	1.2095270577580493	1.2815018761392507	1.2107950169122401	1.2954278567720707
227.6590909090909	1.2475577611539375	1.2125257138795684	1.2846219818212843	1.213818874966512	1.2985763302459226
228.02727272727273	1.2506197458401744	1.2155290286272464	1.2877467219897867	1.2168473445289654	1.3017294886926751
228.39545454545456	1.2536863916230556	1.2185370065693204	1.2908761059340208	1.2198804358118134	1.304887275245499
228.76363636363635	1.2567577078180745	1.221549670916736	1.294010139319127	1.222918158503101	1.3080497625895253
229.13181818181818	1.2598336947855184	1.2245670178365387	1.297148842743208	1.2259605220439291	1.3112168995212847
229.5	1.2629143715233564	1.227589061737688	1.3002922158421117	1.2290075328245365	1.3143887616388332
229.86818181818182	1.2659997336241875	1.2306158061363188	1.3034402708493675	1.2320592077000434	1.3175653006316494
230.23636363636365	1.2690898008982379	1.2336472743775777	1.3065930171239442	1.2351155484086698	1.3207465489555483
230.60454545454544	1.272184589591098	1.2366834542347782	1.3097504651020344	1.2381765681699997	1.3239325192000244
230.97272727272727	1.2752840966581425	1.2397243858162508	1.3129126198370467	1.241242275114723	1.3271232117808773
231.3409090909091	1.2783883358111523	1.2427700512287747	1.31607949798791	1.2443126780888216	1.330318622179666
231.70909090909092	1.2814973168585502	1.2458204639177994	1.3192511051688558	1.2473877892322014	1.3335187991206414
232.0772727272727	1.2846110451041846	1.248875643949211	1.3224274558969231	1.2504676151693288	1.3367237462408705
232.44545454545454	1.2877295406880185	1.251935598095829	1.3256085475888428	1.2535521636095641	1.3399334200888473
232.81363636363636	1.2908528061692681	1.2550003281622872	1.328794403826293	1.2566414476131889	1.3431479057175437
233.1818181818182	1.2939808428906003	1.2580698488034383	1.3319850199535395	1.259735473427852	1.3463671524525114
233.55	1.2971136682834545	1.261144166752541	1.335180416935356	1.2628342530335277	1.3495911753747627
233.9181818181818	1.3002512937644217	1.264223293425247	1.338380602306618	1.265937794784902	1.3528200325289013
234.28636363636363	1.3033937272530185	1.267307236263031	1.3415855800722447	1.2690461045476633	1.3560536831471737
234.65454545454546	1.3065409764243685	1.2703960021274014	1.3447953618532742	1.2721591976308002	1.3592921519806596
235.02272727272728	1.309693054709621	1.2734896110002858	1.3480099547245261	1.275277079136531	1.3625354338176137
235.3909090909091	1.3128499631789974	1.276588060007789	1.351229373340948	1.2783997558333187	1.3657835708685777
235.7590909090909	1.3160117165017244	1.279691358630428	1.3544536284010282	1.2815272434102165	1.3690365533529425
236.12727272727273	1.3191783173668126	1.282799534091914	1.3576827178193827	1.2846595463251638	1.3722944083009525
236.49545454545455	1.3223497847125134	1.2859125719445565	1.3609166621547968	1.2877966765410322	1.3755571101325006
236.86363636363637	1.3255261276296646	1.289030482299	1.3641554691600872	1.2909386377550234	1.3788246719014836
237.23181818181817	1.328707347684513	1.2921532970994931	1.3673991429479802	1.29408544813756	1.3820971464531027
237.6	1.33189345642196	1.2952810016530045	1.3706476963841476	1.2972371066591426	1.3853745014934424
237.96818181818182	1.3350844604787284	1.2984136188123236	1.3739011401519399	1.3003936311164115	1.3886567580042062
238.33636363636364	1.3382803799094842	1.3015511577114207	1.3771594702737786	1.3035550239949711	1.3919439186232225
238.70454545454547	1.3414812126824114	1.3046936155919189	1.380422716813662	1.3067212999432145	1.395236000945225
239.07272727272726	1.3446869672060875	1.3078410114395576	1.3836908798600818	1.3098924637401759	1.3985329988412127
239.4409090909091	1.3478976613284679	1.3109933531375342	1.3869639598822008	1.3130685253130185	1.4018349619186026
239.8090909090909	1.351113299841076	1.3141506531369813	1.3902419771019694	1.3162494950307	1.405141858186847
240.17727272727274	1.3543338918321106	1.3173129110741548	1.3935249338717361	1.3194353838244592	1.408453712315429
240.54545454545453	1.3575594462303557	1.3204801445370078	1.3968128488263718	1.3226261955691951	1.4117705251826174
240.91363636363636	1.3607899761070963	1.3236523504788424	1.4001057230264842	1.325821942643132	1.4150922996674826
241.28181818181818	1.3640254825217595	1.3268295503494625	1.4034035660413182	1.3290226327222954	1.4184190891379933
241.65	1.367265977674837	1.3300117496406727	1.4067063849806671	1.3322282747489171	1.421750852941814
242.01818181818183	1.3705114757987988	1.3331989556708805	1.4100141996617945	1.3354388794652732	1.4250876170950004
242.38636363636363	1.3737619740397176	1.3363911787412437	1.4133270044117805	1.3386544553695245	1.4284293738788791
242.75454545454545	1.377017489496074	1.3395884224034977	1.4166448221480519	1.341875008270328	1.4317761842108219
243.12272727272727	1.3802780375374186	1.3427907089326017	1.4199676527592122	1.3451005519157917	1.435127988055804
243.4909090909091	1.383543612458605	1.3459980315230615	1.4232955107842677	1.3483310918336655	1.4384848574021738
243.8590909090909	1.3868142345939833	1.3492104141560524	1.4266283964146493	1.3515666392907135	1.4418467586639143
244.22727272727272	1.3900899095693344	1.3524278529459255	1.4299663267878828	1.3548072007221212	1.4452137134366796
244.59545454545454	1.3933706495166323	1.3556503627775291	1.4333093065791462	1.358052787031238	1.4485857205988653
244.96363636363637	1.396656456172197	1.3588779465762484	1.4366573487233927	1.3613034050780732	1.4519628233150006
245.3318181818182	1.3999473453115918	1.3621106266890046	1.4400104652420274	1.3645590648209762	1.4553449922220687
245.7	1.4032433158221127	1.3653483996905202	1.4433686566148989	1.3678197787036221	1.4587322369146936
246.0681818181818	1.4065443875285906	1.3685912779126395	1.446731934715576	1.371085548761658	1.4621246138269925
246.43636363636364	1.4098505602867688	1.3718392705177673	1.4501003064335567	1.374356387280161	1.4655220781691298
246.80454545454546	1.4131618566559532	1.3750923823827321	1.4534737871073187	1.377632305796168	1.4689246620384164
247.1727272727273	1.4164782680734942	1.3783506343873173	1.4568523808064748	1.3809133090962094	1.472332367598275
247.54090909090908	1.4197998205755575	1.381614023225086	1.4602361024251158	1.3841994071610424	1.4757452105303446
247.9090909090909	1.4231265100598014	1.3848825570978132	1.4636249553008402	1.3874906101377893	1.4791631811787376
248.27727272727273	1.426458346489516	1.3881562591066559	1.4670189397814402	1.3907869246423061	1.4825863307280336
248.64545454545456	1.4297953501173335	1.3914351229553157	1.470418079698591	1.3940883612728638	1.4860146124206017
249.01363636363635	1.4331375171394083	1.3947191625450805	1.473822382587323	1.3973949268075594	1.4894480937909722
249.38181818181818	1.4364848581186227	1.3980083920504829	1.477231846214074	1.4007066359325786	1.4928867194500242
249.75	1.4398373918288165	1.4013028030143007	1.4806464898927312	1.4040234884582434	1.4963305644840745
250.11818181818182	1.4431951116942587	1.40460242416964	1.484066321847399	1.4073454979493616	1.499779589092087
250.48636363636365	1.446558042961311	1.407907255637682	1.4874913456483105	1.4106726746960196	1.5032338198497905
250.85454545454544	1.4499261789093143	1.4112173073708487	1.4909215681994856	1.4140050266500193	1.5066932617113535
251.22272727272727	1.4532995433141338	1.41453258800525	1.4943570057481608	1.4173425602844936	1.5101579101752851
251.5909090909091	1.4566781329367573	1.417853113985897	1.4977976673088633	1.4206852863894304	1.5136278048512828
251.95909090909092	1.4600619616473367	1.4211788696626928	1.50124354883167	1.4240332121076942	1.5171029539626482
252.3272727272727	1.4634510368233424	1.4245098878114193	1.5046946822961886	1.4273863484486558	1.5205833338129844
252.69545454545454	1.466845364403074	1.427846169850192	1.5081510551253379	1.4307447016323869	1.5240689887436134
253.06363636363636	1.470244964269206	1.4311877240960624	1.5116126812575006	1.4341082824526643	1.527559878122475
253.4318181818182	1.4736498297381513	1.4345345589642586	1.5150795817349825	1.4374770989840928	1.5310560564116071
253.8	1.4770599851239175	1.4378866876835161	1.5185517455652975	1.4408511586059045	1.5345575150866309
254.1681818181818	1.4804754265078253	1.4412441100409215	1.522029194807055	1.4442304710597162	1.5380642540579397
254.53636363636363	1.4838961647103683	1.4446068393441696	1.5255119318842167	1.4476150459840582	1.5415763210314912
254.90454545454546	1.4873222180581829	1.4479748799892636	1.5289999721954093	1.4510048908465722	1.5450936833947968
255.27272727272728	1.49075358078581	1.451348253504421	1.5324933236716087	1.4544000142946951	1.5486163582474084
255.6409090909091	1.494190272872206	1.4547269551190745	1.5359919890397222	1.4578004262149071	1.5521443631164267
256.0090909090909	1.4976322995600262	1.4581109991390249	1.5394959800180061	1.4612061338102569	1.5556776904906076
256.3772727272727	1.5010796726794535	1.461500388925541	1.5430053029231963	1.4646171454717956	1.5592163890768265
256.74545454545455	1.504532397155451	1.464895144837175	1.5465199719549236	1.468033472046048	1.562760410883863
257.1136363636364	1.5079904705205764	1.4682952606121937	1.5500399965728646	1.4714551214365896	1.5663098171418526
257.4818181818182	1.511453920899562	1.4717007599967127	1.5535653778094776	1.4748821021596492	1.5698645696647913
257.85	1.5149227515524661	1.4751116397516926	1.5570961292616934	1.4783144208004366	1.5734247128999825
258.2181818181818	1.5183969657151541	1.4785279128071656	1.5606322545404834	1.4817520882275492	1.5769902594602165
258.5863636363636	1.5218765742326748	1.4819495841923025	1.5641737664943987	1.4851951141243025	1.580561169819787
258.95454545454544	1.5253615824266022	1.4853766738936518	1.5677206818709024	1.488643504963597	1.584137511849359
259.32272727272726	1.528852005807527	1.4888091777429049	1.5712729999488464	1.4920972693845511	1.5877192550522017
259.6909090909091	1.5323478575163592	1.4922471049209036	1.5748307266542985	1.4955564149282201	1.5913064043033087
260.0590909090909	1.5358491280344402	1.4956904768062553	1.578393876544245	1.4990209530680383	1.5948990083714953
260.42727272727274	1.539355835901512	1.499139285278371	1.5819624518836666	1.502490892638614	1.5984970388437674
260.79545454545456	1.5428679949202562	1.5025935594587299	1.5855364695594696	1.5059662376095955	1.602100518864385
261.1636363636364	1.5463856076415194	1.5060532823315949	1.5891159371853139	1.5094470017909356	1.60570943782758
261.5318181818182	1.5499086883143376	1.5095184753128772	1.5927008539434087	1.5129331893738889	1.6093238338506934
261.9	1.5534372364987346	1.512989156304228	1.5962912419343611	1.516424813954744	1.6129437176859172
262.2681818181818	1.5569712667519449	1.5164653200990101	1.5998871003141095	1.519921880544226	1.6165690687195802
262.6363636363636	1.5605107853647886	1.519946979252054	1.6034884393877569	1.523424398311311	1.6201998968377298
263.00454545454545	1.564055801965234	1.5234341392778963	1.607095268446998	1.5269323740127487	1.6238362343847204
263.3727272727273	1.5676063219494882	1.5269268204247366	1.6107075934389965	1.5304458224411153	1.6274780764232488
263.7409090909091	1.5711623594295325	1.530425018684742	1.6143254320899254	1.533964744716557	1.631125449648514
264.1090909090909	1.5747239214181539	1.5339287466214353	1.61794878070142	1.5374891534054855	1.6347783352844583
264.47727272727275	1.5782910219824757	1.5374380087176123	1.6215776599385405	1.5410190564070085	1.6384367520785093
264.8454545454546	1.5818636489979567	1.540952826411736	1.6252120685951048	1.5445544623046028	1.642100706962341
265.21363636363634	1.5854418364546219	1.5444731951822064	1.6288520192978888	1.5480953774769035	1.6457702139437764
265.58181818181816	1.5890255772113218	1.5479991274485756	1.6324975198026688	1.5516418148555498	1.6494452773678623
265.95	1.5926148837647638	1.5515306329057414	1.63614857942975	1.5551937803181577	1.6531259096699091
266.3181818181818	1.5962097656532233	1.5550677150689478	1.6398052062959998	1.5587512817497977	1.656812113061806
266.68636363636364	1.5998102336115176	1.5586103942928329	1.6434674082493015	1.5623143268503819	1.6605038903577558
267.05454545454546	1.603416282510263	1.5621586635359421	1.6471351914689396	1.5658829252713067	1.6642012683615361
267.4227272727273	1.6070279424872311	1.5657125463047585	1.6508085742392273	1.569457088668907	1.66790424913256
267.7909090909091	1.6106452073166306	1.5692720398663833	1.6544875583150513	1.5730368219119597	1.6716128400824617
268.15909090909093	1.614268084944876	1.572837153033558	1.6581721420675497	1.5766221341853832	1.675327046791991
268.5272727272727	1.6178965957839626	1.5764079053581888	1.6618623509714912	1.5802130351363646	1.6790468890439576
268.8954545454545	1.6215307336229683	1.5799842936252664	1.665558189318007	1.583809530916727	1.6827723579149665
269.26363636363635	1.62517052402645	1.5835663304305974	1.6692596600206888	1.587411629435654	1.686503464395173
269.6318181818182	1.628815954987994	1.5871540202496353	1.672966778281812	1.5910193442230232	1.6902402263441336
270.	1.6324670483012493	1.5907473825011476	1.676679541597721	1.5946326790250047	1.6939826471860375


==> anc/Fig2Dat_RGMFIsospinandEnergyDensity.txt <==
#Figure 2 of arXiv:2502.04025 [hep-ph]
#RG-MF data for isospin and energy density - n_I and epsilon_I - all in units of the pion mass
#
#Format:
# x = mu_I/m_pi | n_I(x)/m_pi^3 | n_I_scale_var_low/m_pi^3 | n_I_scale_var_high/m_pi^3 | epsilon_I(x)/m_pi^4 | epsilon_I_scale_var_low/m_pi^4 | epsilon_I_scale_var_high/m_pi^4
0.5	4.0911427880350800206e-11	5.2576435227868950054e-6	4.779461611580718083e-7	2.313354136957e-6	3.9132724686161e-6	4.4124075958126e-6
0.5027272727272728	0.023538839641453328979	0.020327987684981041325	0.030562634281245363906	0.0118037134482464191	0.0101930418196468114	0.0153264415584506237
0.5054545454545455	0.044738883864191813832	0.039335526311638076813	0.05666996104289296878	0.0224931206720819237	0.0197761621329131581	0.0284911393736417909
0.5081818181818182	0.06596857930000425186	0.058189737771798523019	0.0824677086106825988	0.0332542806372519082	0.0293326960780524032	0.0415683971087635147
0.5109090909090909	0.08675676959493000672	0.0768290970188022195	0.10730340151746188907	0.043847888718095484	0.0388308345167777118	0.0542250888970802833
0.5136363636363637	0.10721500719902168704	0.09518650969133039104	0.13132196425687458624	0.0543288223444007442	0.0482352208788237694	0.0665303590122769007
0.5163636363636364	0.12729450756621844034	0.11325416624041841375	0.15462239272012370389	0.0646703278501025404	0.057540357021352987	0.0785309454599055542
0.5190909090909092	0.14699507813671581947	0.13107790071916447458	0.1772276984315006224	0.0748703009317509524	0.0667684813173768905	0.0902350021519714287
0.5218181818181818	0.16632592815119499498	0.14853512936495183372	0.19917998133750888984	0.0849314984880137739	0.0758544209976544209	0.1016607137476711678
0.5245454545454545	0.1853695688290415959	0.16579411734722145369	0.22052853560923675358	0.0948951891082519717	0.0848842110004464023	0.1128303431546373498
0.5272727272727273	0.20397702743274062028	0.18274061950963659045	0.24131293044181742881	0.1046814418543425738	0.0937967342026446618	0.1237614298762928868
0.53	0.22225343464300972346	0.19943194065536222684	0.26167858313934073154	0.1143433457353871362	0.1026205293755346388	0.1345279322378985058
0.5327272727272728	0.24021718693689678957	0.21587470184938637652	0.28134660430739981134	0.1238888938284803003	0.111357737696388146	0.1449792408669184134
0.5354545454545454	0.25797017807880155325	0.23207463147278452944	0.30064553331796637956	0.1333709583513758611	0.1200100740713339652	0.1552868838114332452
0.5381818181818182	0.27528794010236010925	0.2480362537131440279	0.31951315463754540036	0.1426678413455979264	0.1285786480305446994	0.1654155839301933562
0.5409090909090909	0.2923311058900028556	0.26376677925779666302	0.33797279767936660849	0.1518636819544993326	0.1370660525406807728	0.175375588687996855
0.5436363636363637	0.30911238042490223935	0.27929541025120596982	0.35612653087020565022	0.1609639198030513359	0.1454868963572194071	0.1852201427593667067
0.5463636363636364	0.3256224952015309449	0.29457519610446504899	0.3737851359603595499	0.1699621005885582042	0.1538144811748317182	0.1948443903387981943
0.5490909090909091	0.34187785411745662789	0.30964493455544126074	0.39111414231400517001	0.1788657403628209457	0.162068663806029633	0.204336155735442864
0.5518181818181819	0.35787878764813366083	0.32451011393075082683	0.40812601271377983818	0.1876736399236451355	0.1702513265955161158	0.2137005508097864736
0.5545454545454546	0.3736375751934446952	0.33917652635717349273	0.42482799974413391955	0.1963912067834152765	0.1783645641881574423	0.2229398893565536225
0.5572727272727274	0.38916131385442112422	0.35364758789125426212	0.44123041490211031395	0.2050210721400847484	0.1864091947694259047	0.2320582276305922087
0.5599999999999999	0.40445596604157428147	0.36792995875352783777	0.45734384845514772089	0.2135652878962576167	0.1943878755459408107	0.2410598521315138933
0.5627272727272727	0.41952991653776867087	0.38202760375993042244	0.473179205234627378	0.2220273137841092165	0.2023018050814576036	0.2499493062672891966
0.5654545454545455	0.43438818892146520882	0.39594479159639122057	0.48876244265977111133	0.2304087808507922698	0.2101523829884627029	0.258739730888514449
0.5681818181818182	0.44903843835789805031	0.40968815746627690566	0.50408245983735177548	0.2387128514782292034	0.2179423864939234147	0.2674234628443048304
0.5709090909090909	0.463488076928512993	0.42326170248975445692	0.5191584205435676013	0.2469426148322295417	0.2256731482355278509	0.2760099675277322246
0.5736363636363636	0.47774173850076500175	0.43666982744474272039	0.5340019942891995033	0.2550996300090104381	0.233346261042060469	0.2845045931322057539
0.5763636363636364	0.49180576282066339712	0.44991678453695246746	0.5486193859666773654	0.2631864733347348905	0.2409632678054267145	0.29290963993023681
0.5790909090909091	0.50568576482198941089	0.46300705067499750115	0.5630225421074022926	0.2712053546654719381	0.2485258760048987875	0.3012307767857484522
0.5818181818181819	0.51938717010686156711	0.47594475895150090082	0.5772159933393302191	0.2791584196737794501	0.2560356303686897028	0.3094694654094614476
0.5845454545454545	0.53291561043061752355	0.48873391050167464059	0.5912100443193039209	0.2870479790298472137	0.2634940323872243814	0.3176305707029930816
0.5872727272727273	0.54627578768252237616	0.50137827831122945542	0.6050108912049525114	0.2948758446065666905	0.2709024823689751464	0.325716636833428734
0.5900000000000001	0.55947267205106551705	0.51388190215196630834	0.6186256234232081967	0.3026440242497316113	0.2782625686764272434	0.3337307833516485902
0.5927272727272728	0.57251116117208559631	0.52624831998699789389	0.6320609705289484803	0.3103545239020979774	0.285575616115698341	0.3416759755747847866
0.5954545454545455	0.58539544203730153089	0.53848111833156084853	0.6453224810104942429	0.3180089671334831194	0.2928430071197319934	0.3495545316009896823
0.5981818181818181	0.59813020295502565444	0.5505837105676407103	0.6584167074885969219	0.3256093108818694772	0.3000660500996114382	0.3573694142073733187
0.600909090909091	0.610719832533112708	0.56255946530900705625	0.6713486113093886215	0.3331573713800505553	0.30724605450706235	0.3651226857119702662
0.6036363636363636	0.6231678657042759906	0.57441165899330999787	0.6841241114897556402	0.3406544860803788532	0.3143843018835253773	0.3728170256560526072
0.6063636363636364	0.6354787009338812168	0.58614344753662403945	0.6967478835998305364	0.348102543666611451	0.3214820276826688621	0.3804544098602360501
0.6090909090909091	0.6476557623510109238	0.59775782913807620815	0.7092251427812642821	0.3555028767695234296	0.3285403972288998714	0.3880371801367380068
0.6118181818181818	0.6597030800580931758	0.6092579232462749986	0.7215604300998916034	0.3628572159079650658	0.3355606744925641521	0.3955673097106796865
0.6145454545454546	0.6716240149077956501	0.62064648068458258143	0.733758312488009354	0.3701669144091514223	0.3425439229315712837	0.403046824740337906
0.6172727272727273	0.6834221282972280286	0.63192642391088395587	0.7458230575446957656	0.3774334765148491247	0.3494913341849947959	0.4104776044609473713
0.62	0.6951007355356440654	0.64310035735062749726	0.7577587883759848721	0.3846582835176614458	0.356403927042226385	0.417861473602283156
0.6227272727272727	0.7066629422136257433	0.65417096266567600059	0.7695690620697497968	0.3918426133554225303	0.3632827894673920145	0.4251999383913765456
0.6254545454545455	0.7181119271653996994	0.66514092392188545489	0.7812582559272888579	0.3989878150214913845	0.3701290330563042743	0.4324950463047162361
0.6281818181818182	0.7294505736289022677	0.67601265277820477388	0.7928299551468584523	0.406095078141335421	0.3769436206388363367	0.4397483848393271683
0.630909090909091	0.7406819781400042919	0.68678848960256905693	0.804286995515911836	0.4131657502749120909	0.3837274896447582066	0.4469610980426035919
0.6336363636363637	0.7518089032616920598	0.6974709977035978972	0.8156335421793615118	0.4202009933086258602	0.390481737755886044	0.4541351938534929575
0.6363636363636364	0.7628340794893818518	0.7080623397522982203	0.8268730533849555614	0.4272019712685592561	0.3972072293041228962	0.4612722667828770115
0.6390909090909092	0.7737601295471235937	0.7185648751342693152	0.8380073935134341345	0.4341698017368242787	0.4039049717470910623	0.4683729217561699176
0.6418181818181818	0.784589744356015573	0.7289806113829312704	0.8490404355042066856	0.4411056675482329058	0.4105757664393699474	0.4754390648037696131
0.6445454545454545	0.7953253058761359199	0.739311803844453965	0.8599752782876178869	0.4480105748415472001	0.4172205905107989459	0.4824721372595221047
0.6472727272727272	0.805969175926410681	0.7495602917675571433	0.870813893821722403	0.4548855360012706137	0.4238401706727536848	0.4894728770320466677
0.65	0.8165238214109879427	0.7597284585041837224	0.8815598308369976278	0.4617316509814255588	0.4304356018291915872	0.4964430609462832779
0.6527272727272728	0.8269915264741491796	0.7698178542582493421	0.8922150620775516156	0.4685499210473879959	0.4370074556740593955	0.5033834686145793148
0.6554545454545455	0.8373744354564591751	0.7798306986425452394	0.9027827283428111772	0.4753412746260171421	0.4435567543332945924	0.5102956597898763666
0.6581818181818182	0.847674773597996053	0.7897686256459527234	0.9132646602325163582	0.4821067108418051141	0.4500841535914975584	0.5171803593902479955
0.6609090909090909	0.8578945466895848032	0.7996335012864739414	0.9236636251112754439	0.488847102289448984	0.4565904754360834453	0.5240389248979649038
0.6636363636363637	0.8680356865394565518	0.8094270887644456121	0.9339814734856072667	0.4955632887451420599	0.4630764891351142414	0.5308721292203980448
0.6663636363636364	0.8781004050917315034	0.8191511329724752355	0.9442209710126148764	0.5022563122901797691	0.4695429662761544342	0.5376813691770816238
0.6690909090909091	0.8880904385437798457	0.8288071963119129997	0.9543837506014340543	0.5089269155312602801	0.4759905707853843467	0.5444673079496780168
0.6718181818181819	0.8980076813313094609	0.8383970025646653314	0.9644721099490686522	0.5155759611854988974	0.4824200875773352858	0.5512310674404387005
0.6745454545454546	0.9078539482149685755	0.8479220551780871874	0.9744876254002823052	0.5222042738988390759	0.4888321673862093537	0.5579733025071221652
0.6772727272727274	0.9176309492198689458	0.8573839309361146699	0.9844328404230358022	0.5288126223259319399	0.4952275227684237765	0.5646953348557574951
0.68	0.927340493978971202	0.8667840725326929879	0.9943097029811693321	0.5354018567897353866	0.5016067881606136848	0.5713981038122848545
0.6827272727272727	0.9369841587506883849	0.8761240135511354204	1.0041193724154877872	0.5419726834333396395	0.5079706717555500561	0.5780820265159922361
0.6854545454545454	0.9465635609369116996	0.8854051490568105537	1.013863974678427847	0.5485258493324923047	0.5143197995948260788	0.5847481904484900629
0.6881818181818182	0.9560802569734210888	0.8946288039711816704	1.0235452939236851748	0.5550620729077219555	0.5206547608323539133	0.5913974663413814935
0.6909090909090909	0.9655358598986289705	0.9037964691777323716	1.0331646643641864362	0.5615821244392073474	0.5269762700011889132	0.5980304289418258324
0.6936363636363636	0.9749317646619079945	0.9129093951869354938	1.04272377871523023	0.5680866364157122718	0.5332848875206340473	0.6046479117763408842
0.6963636363636364	0.9842694776784526632	0.9219687701903369598	1.0522247299573684413	0.5745763301598235822	0.5395811404988534581	0.6112510412521560016
0.6990909090909091	0.9935503831580859171	0.9309759755748722569	1.0616683752406068428	0.5810518540964026989	0.5458657005980803992	0.6178400984681565329
0.7018181818181819	1.0027758170338729692	0.9399322703676665309	1.0710564205451340843	0.5875138340728483634	0.5521391652915046398	0.6244159655290417847
0.7045454545454546	1.0119471886625103653	0.948838705845780993	1.0803901780752824241	0.5939629585430680179	0.5584019961157812733	0.6309792617694375509
0.7072727272727273	1.0210658076170473813	0.9576965543503746794	1.0896712002157351135	0.6003998571598663187	0.5646548192063699771	0.6375307868740660468
0.71	1.0301328677842878234	0.9665069331291192832	1.0989006866954470552	0.6068250882161814302	0.5708981613178416115	0.644071103350403824
0.7127272727272728	1.0391496441580481522	0.9752709229925095734	1.1080800410465453919	0.6132392774170108553	0.5771325323538567798	0.6506009284250819352
0.7154545454545456	1.0481173467190377835	0.9839896485610071445	1.1172109194636722133	0.6196430145301986537	0.5833584823565840432	0.6571211718799363244
0.7181818181818183	1.0570371712904801306	0.9926641036908024801	1.1262936880972994887	0.6260368891076320426	0.5895764767992436977	0.6636318316589642878
0.7209090909090909	1.0659102123890463092	1.0012954380528457586	1.1353301985564411288	0.6324214275473587335	0.5957871014692324545	0.6701339772409963377
0.7236363636363636	1.074737633053276813	1.0098846249017624665	1.1443215337948931722	0.6387972146849271261	0.601990824245684438	0.6766281388395541726
0.7263636363636364	1.0835205109126507855	1.0184324562470065103	1.1532684723387766317	0.645164782994828935	0.6081879892515530247	0.6831146342044971762
0.7290909090909091	1.0922599183077670425	1.0269402728115507279	1.1621730040320522163	0.6515246699148654255	0.6143793466510141151	0.6895946696618214109
0.7318181818181818	1.1009568535779878814	1.0354087130011431527	1.1710350252945728213	0.6578773675612371316	0.6205651446676117794	0.6960679382636197831
0.7345454545454545	1.1096123889770837498	1.0438387619075195624	1.17985644631615251	0.6642234304397246494	0.6267458906066531138	0.7025356082147385004
0.7372727272727273	1.1182274217982946995	1.0522314070108687301	1.188637971570519651	0.670563293033205478	0.6329221018000665642	0.7089979767907604412
0.7400000000000001	1.1268029951386590537	1.0605874472868573891	1.197380579266545397	0.6768975048464113076	0.6390941644350396933	0.715455548754347747
0.7427272727272728	1.1353400593461510509	1.068907736319518219	1.2060854344285542916	0.6832265552787589687	0.6452625116048127768	0.7219089756018253924
0.7454545454545455	1.1438394622993101489	1.0771931665093103956	1.2147532926680387635	0.689550865175456335	0.651427612334754414	0.7283586137227984549
0.7481818181818182	1.1523021810764863231	1.0854445113654337537	1.2233849572089019377	0.6958709588203235313	0.6575898541699215491	0.7348048608186055028
0.750909090909091	1.1607290132995377065	1.0936626170588052484	1.2319818265630269247	0.7021872339839682836	0.6637496854431221824	0.7412485678658356579
0.7536363636363637	1.1691208412369304899	1.1018482460806248326	1.2405446539530944458	0.7085001585702259493	0.6699074984906921106	0.7476901123622458108
0.7563636363636363	1.1774785567261127516	1.1100021551363356305	1.2490737555795453708	0.7148102150395998648	0.6760636874754362645	0.7541295471120889386
0.7590909090909091	1.1858028930598111455	1.1181250660432520527	1.2575704356131305064	0.7211177729801390215	0.6822186262631173343	0.7605676760117866568
0.7618181818181818	1.1940946644615719762	1.1262177764662683025	1.2660354717465343765	0.7274232694333890545	0.6883727523524780108	0.767004913857453029
0.7645454545454546	1.2023547030037157811	1.1342809345382640342	1.2744695253970856551	0.7337271618195003745	0.6945263956411553499	0.7734415928358771001
0.7672727272727273	1.2105837657382990887	1.1423153371183799988	1.2828734100777711482	0.7400298569740109224	0.7006800052746725399	0.7798781669034385197
0.77	1.2187824798389676083	1.1503216046001229749	1.291247778822670009	0.7463316679319431039	0.7068339013192162095	0.7863149732322385125
0.7727272727272727	1.2269517601397254149	1.1583004373984810211	1.2995936314765651615	0.7526331348449999807	0.7129884705903092861	0.7927526220632741786
0.7754545454545455	1.2350921196360526284	1.1662524348521092058	1.3079115874314459942	0.7589344942767805984	0.7191440273509563031	0.7991914375315604521
0.7781818181818182	1.2432044077737616265	1.1741782462070465087	1.3162023565603220009	0.7652362482869967955	0.7253009294646188382	0.8056318189927563175
0.7809090909090909	1.2512892215157065177	1.1820786444467265693	1.3244668216913554685	0.7715387091609249848	0.7314596367677833335	0.8120743067064114733
0.7836363636363637	1.2593472795259616529	1.1899540450174662433	1.3327051691523156914	0.7778422892306451578	0.7376203356509439305	0.8185189029113183572
0.7863636363636364	1.2673791786555811006	1.1978052117055489495	1.3409183005115169033	0.7841473110851119117	0.7437834892934007618	0.8249661724971034106
0.7890909090909092	1.2753856240722979504	1.205632669121095425	1.34910696930793766	0.7904541875404610061	0.7499493788459194556	0.8314165716101112906
0.7918181818181819	1.2833671560438321369	1.2134369967710708394	1.3572716135531915841	0.7967632068184480646	0.7561183330550145823	0.83787031304952528
0.7945454545454546	1.2913244382574166168	1.2212187314695729932	1.3654127731737702298	0.8030747594164619224	0.7622906515053361709	0.8443276936762263124
0.7972727272727272	1.2992580695697233612	1.2289784460162193261	1.3735316000530173701	0.809389189740887155	0.7684666667978237894	0.8507895024766784502
0.8	1.3071686192778916078	1.2367167920390336475	1.3816281993180247914	0.8157068234747769645	0.774646779346060511	0.8572557019950391574
0.8027272727272728	1.3150566220953043689	1.2444341219099057173	1.3897027310226988225	0.8220279631759085478	0.780831154984111888	0.8637262984332808178
0.8054545454545454	1.3229227037268991791	1.2521310104291696118	1.3977571205126830775	0.8283529889830240382	0.787020141107654165	0.8702027200331598531
0.8081818181818182	1.3307673547390489118	1.2598081657406649234	1.4057904185709506043	0.8346821771359595194	0.7932141977394570509	0.8766840913981338955
0.8109090909090909	1.3385911581400446166	1.2674657214004363053	1.413804026576637316	0.8410158827102725646	0.7994133253104342642	0.8831714313871133917
0.8136363636363637	1.3463946154342040892	1.2751044965397985432	1.4217984575229721912	0.84735439938078649	0.8056180821628797885	0.8896650498898537858
0.8163636363636364	1.3541782173694427284	1.282724802409972589	1.4297738345409268729	0.8536980160954869137	0.8118286196363243711	0.8961649427144048808
0.8190909090909091	1.361942462594002741	1.2903272370450232212	1.4377307131539956509	0.8600470322394584309	0.8180453260669365277	0.9026714597911390293
0.8218181818181819	1.3696879553222694907	1.2979120318051439429	1.4456699623136559804	0.8664018380339896058	0.8242682937036404168	0.909185213332439579
0.8245454545454546	1.3774150778333146788	1.3054798726175161432	1.4535912612467658543	0.8727626459658908595	0.8304979908807586608	0.915705842740676537
0.8272727272727274	1.3851242776374433051	1.3130311493360267911	1.461496143752028579	0.8791297253515095304	0.8367346472594156895	0.9222345168302702346
0.83	1.3928161026316565487	1.320566233427138886	1.4693844595887898096	0.8855034324312662202	0.842978480292491148	0.9287710221508419961
0.8327272727272728	1.4004909125478495082	1.3280855602960677912	1.4772564733945317384	0.8918839714811123229	0.8492297635523579128	0.9353154878441800994
0.8354545454545454	1.4081492608272765492	1.3355896176545127273	1.4851133327206333202	0.8982717113079535936	0.8554888179070327166	0.9418687823412005853
0.8381818181818183	1.4157915578008969048	1.3430787939695927718	1.4929548319383379315	0.9046669056015556813	0.8617558852292731213	0.9484306512106026668
0.8409090909090909	1.4234181614065277671	1.3505533916523466383	1.5007816323054461067	0.9110697672911475733	0.8680311381549537648	0.9550015655684464386
0.8436363636363636	1.4310295035393047839	1.3580139870105831025	1.508594123968168809	0.9174805744471330388	0.8743149825989004181	0.9615817738855980416
0.8463636363636364	1.4386260554429410267	1.3654608174542849085	1.5163926987032740441	0.9238996420208190782	0.8806075428658189199	0.968171529148358331
0.8490909090909091	1.4462082164689254928	1.3728942736926941536	1.5241777285067631672	0.9303272279502637496	0.8869090749673123339	0.9747710707238740819
0.8518181818181819	1.4537763632504757902	1.3803148405970197519	1.5319497528170988531	0.93676357408838384	0.8932199183580048387	0.981380783588738534
0.8545454545454545	1.4613308653068939881	1.3877227804469335764	1.5397089543691874751	0.9432089192486677795	0.899540226560026218	0.9880007527371713338
0.8572727272727273	1.4688720976110080426	1.3951184913715312584	1.5474556262272414373	0.9496635099022649531	0.9058702714265473488	0.9946311587039638712
0.86	1.4764004703182025331	1.4025023054173074475	1.5551906955444461269	0.9561276258390949028	0.9122102713519866425	1.0012727295119843003
0.8627272727272728	1.4839163479126627702	1.409874551088903305	1.562913758118528618	0.9626015109129139496	0.9185604443442774351	1.0079250537347190296
0.8654545454545456	1.4914200786246360224	1.4172356266206635093	1.570625935199254507	0.9690853978967189601	0.9249210714068932847	1.0145890347419723612
0.8681818181818182	1.4989119655836229272	1.4245858979933905798	1.5783270075466506801	0.9755794832356113205	0.9312924089673544256	1.0212644234182378531
0.870909090909091	1.5063924027167257054	1.4319255801587744967	1.5860174398725994696	0.982084044803933944	0.937674585012020785	1.0279515629665602122
0.8736363636363637	1.5138617827453594444	1.4392550158319807088	1.5936976360314652595	0.9885993627844150459	0.944067840604980985	1.0346507475748924149
0.8763636363636365	1.5213203468585392428	1.4465746275470503106	1.6013679447258321013	0.9951255879294482918	0.9504724896295624695	1.0413622266042875259
0.879090909090909	1.528768468364207638	1.4538846108445921466	1.6090285840844390304	1.0016629888645383334	0.9568886501780581137	1.048086137552726441
0.8818181818181818	1.5362064597196079972	1.4611853176256460423	1.6166798345102007138	1.0082117837439058109	0.9633165795181126411	1.0548226743441476712
0.8845454545454545	1.5436346396397359964	1.4684770308536069188	1.6243224002282420124	1.0147721987967139486	0.9697564769545962367	1.0615724079913133651
0.8872727272727273	1.5510533062123836611	1.4757600232384761449	1.6319559290092551218	1.0213444445740787938	0.9762085349728008909	1.0683349790151736209
0.8900000000000001	1.5584628027919823978	1.4830346950054405809	1.6395812568219966897	1.0279287743280681456	0.9826730617261518556	1.0751110807444837785
0.8927272727272727	1.565863357311192427	1.4903012048912750037	1.647198526664575363	1.0345253411945430294	0.9891501533714667488	1.0819007962054783348
0.8954545454545455	1.5732553490931367782	1.4975598740513446665	1.6548081373153946578	1.0411344355496170736	0.9956400524677220393	1.0887044382287525845
0.8981818181818182	1.5806390028385627812	1.5048109767092083706	1.6624098765358151297	1.0477562122361275259	1.0021429621706155965	1.095521774430735318
0.900909090909091	1.5880146216925240973	1.5120547776458236054	1.6700047346325675451	1.0543908984388410395	1.0086590793797881703	1.1023536527067148541
0.9036363636363637	1.5953824744294547434	1.5192915290542442933	1.6775923943385031139	1.0610386928251932707	1.015188591780708082	1.1091997494689405313
0.9063636363636364	1.6027428487871077568	1.5265215530052115659	1.6851734160483063014	1.0676998134294461866	1.021731752428635296	1.1160605323940125904
0.9090909090909092	1.6100960365928275459	1.5337450852139004877	1.6927479837484265591	1.0743744844028877773	1.028288738684600809	1.1229361323716771821
0.9118181818181819	1.6174422305571610898	1.5409623360239384041	1.7003163158963816324	1.0810628419779934824	1.0348597066556331571	1.1298267130217758182
0.9145454545454547	1.6247817618816706114	1.5481735258969905092	1.7078787401837118732	1.0877651504300189508	1.0414448233172085826	1.1367325395484476234
0.9172727272727272	1.6321148804182207861	1.5553789531705786024	1.7154353070085278031	1.0944816023261024253	1.0480443288143883405	1.1436536257017455905
0.92	1.6394417820351586826	1.5625788630338697543	1.7229867321133772605	1.1012123426045043283	1.0546584169937647809	1.1505905972091461857
0.9227272727272727	1.6467627520642383267	1.5697734723962825041	1.7305328502978033671	1.1079576002110415501	1.0612872576362466058	1.1575432741008873927
0.9254545454545455	1.6540780042225930236	1.5769629780397076083	1.738073959767320674	1.1147175402617763767	1.0679310036266276599	1.1645119028054118503
0.9281818181818182	1.6613878563015708994	1.584147701456031812	1.7456102971742391788	1.1214924261468120673	1.0745899251242372989	1.1714966752372195666
0.9309090909090909	1.6686924350247050867	1.591327758500179992	1.7531420293188444476	1.1282823462134214361	1.0812641037529709576	1.1784977202419625006
0.9336363636363637	1.6759920547750404825	1.5985034155314610214	1.760669608591213821	1.1350875647605072992	1.0879537623113633348	1.1855154344987582713
0.9363636363636364	1.683286902265012128	1.6056749112900334332	1.7681932534137468754	1.1419082293480076335	1.0946591000473468536	1.1925499999446143206
0.9390909090909092	1.6905772060970028468	1.6128424306476047608	1.7757127742409872588	1.1487445282970111858	1.1013802676411787923	1.1996012171984353578
0.9418181818181818	1.6978632008084125617	1.6200062395564311055	1.7832289390830132147	1.1555966574083474531	1.1081174935766056662	1.2066697860405426168
0.9445454545454546	1.7051450490795439012	1.6271664253515483495	1.7907415129063191492	1.1624647465760891727	1.1148708399613715669	1.213755466664944679
0.9472727272727273	1.7124230303834150221	1.6343232959279417571	1.7982507466192376069	1.1693490375177895666	1.1216405782269597343	1.2208584764407584754
0.9500000000000001	1.7196973776325685912	1.6414769881045924621	1.8057572296820646359	1.1762497301929131081	1.1284268200944006078	1.2279793565312565124
0.9527272727272728	1.7269681864398579956	1.6486277382052839085	1.8132606055959633011	1.1831668957285574692	1.1352297730370528452	1.2351177527724440676
0.9554545454545456	1.7342356979497135707	1.6557757941490875249	1.8207616427149355426	1.1901007447850470499	1.1420496576535039375	1.2422743812821065154
0.9581818181818181	1.7415001752758866334	1.6629211783300801892	1.8282599890907867059	1.1970515111556238294	1.1488864806314076115	1.2494488926141460067
0.9609090909090909	1.7487617930099744598	1.6700642189735999687	1.8357563193338793365	1.2040193459038186268	1.155740542261067364	1.2566419193571152363
0.9636363636363637	1.7560206897124993831	1.6772050299719796746	1.8432504792079316708	1.2110043667464188741	1.1626119393688020131	1.2638533022672868884
0.9663636363636364	1.7632770982296657606	1.6843438439892045519	1.8507427308548714702	1.2180067835020380204	1.1695008842995152145	1.2710832822726480774
0.969090909090909	1.7705312051343338155	1.6914808630744218928	1.8582333516760655749	1.225026763172258477	1.1764075617760904089	1.2783321174505982141
0.9718181818181818	1.7777831703186522488	1.6986161465196183677	1.8657224438345395507	1.2320644483587843791	1.1833320195084180951	1.2855998981231315912
0.9745454545454546	1.7850331976851214202	1.7057499818028715999	1.8732100289895400296	1.2391200257980378255	1.1902745277519100742	1.2928866367933069878
0.9772727272727273	1.7922814450092196679	1.7128825265578286191	1.8806967151376442546	1.2461936388813236249	1.1972352325357953581	1.3001929187168234243
0.9800000000000001	1.7995281522659864302	1.7200138556310840896	1.8881821359714816469	1.2532855127914857948	1.2042142000156710124	1.3075183805335530384
0.9827272727272727	1.8067734055493471935	1.7271442339539226912	1.8956670195804255675	1.2603957236315564455	1.2112116835072451462	1.3148637298805410262
0.9854545454545455	1.8140174387100551763	1.7342738021583077819	1.9031510557304333029	1.2675244935796181145	1.2182278162769790718	1.3222286587039279598
0.9881818181818183	1.8212603757646843941	1.7414027187016323838	1.9106346220802177244	1.2746719383676504799	1.2252627502973750512	1.3296135348570049189
0.990909090909091	1.8285023941779579048	1.7485311182616350488	1.9181179691002716236	1.2818382275861929867	1.2323166152703046966	1.3370186038468124312
0.9936363636363638	1.8357437033150066581	1.7556591652738649226	1.9256008474631165096	1.2890235640095247225	1.2393895715052329666	1.3444436168828452922
0.9963636363636363	1.8429843786140203859	1.7627870524836649807	1.9330838239003638392	1.2962280188154292833	1.2464818088882259634	1.3518891350882445844
0.9990909090909091	1.8502246738005821384	1.7699148850063512322	1.9405668170301075077	1.3034518416910830447	1.2535934314412327782	1.3593550778506532272
1.001818181818182	1.8574646666762471539	1.7770428013217162287	1.9480503077132110209	1.3106951084205838959	1.2607245773461898593	1.3668419264983158821
1.0045454545454546	1.8647045639988944462	1.7841710288819161918	1.9555339831971209742	1.3179580247535513584	1.2678754752659515065	1.3743493700104604932
1.0072727272727273	1.8719444747709558331	1.7912996126212340891	1.9630184754046857688	1.3252406998126712917	1.2750461721013552576	1.3818780450587832686
1.01	1.8791846085112693759	1.7984287710843054931	1.9705035483974034924	1.3325433450180094483	1.2822368901938426811	1.3894277183102203919
1.0127272727272727	1.886425046608363264	1.805558649468521922	1.9779894370911365176	1.3398660439104185319	1.289447779600235696	1.3969986302947250804
1.0154545454545456	1.8936659765671647813	1.8126893213181822139	1.9854763424388912125	1.3472089882730940097	1.2966789188183080595	1.4045909892342300769
1.0181818181818183	1.900907500096675137	1.8198209742694841639	1.9929641475565478396	1.3545722841856986939	1.303930502935200373	1.4122046815623840401
1.020909090909091	1.9081498314114054553	1.8269537191237359049	2.0004535783399149272	1.3619561533043267837	1.3112026502715777985	1.4198404524268839105
1.0236363636363637	1.9153930529842696372	1.8340876833293612987	2.0079443829160777762	1.3693606843849247625	1.3184954970295525872	1.4274980536920423246
1.0263636363636364	1.9226373007366272245	1.8412230391703292293	2.0154365882236573327	1.3767860215612971223	1.3258092264559545393	1.4351775202592195878
1.0290909090909093	1.9298827512769272302	1.8483599067008749541	2.0229304719180993697	1.3842323519466649947	1.3331439695707567702	1.4428791449648037829
1.0318181818181817	1.9371294810263476086	1.8554984093513299198	2.0304260155178378332	1.3916997608393386678	1.3404998618339940829	1.4506029177760760786
1.0345454545454544	1.9443776807127273998	1.8626386245661667778	2.0379235950495908578	1.3991884522613960273	1.347876992130242743	1.4583492362263503738
1.0372727272727273	1.9516274485340374666	1.8697807485707642801	2.0454233555568094179	1.4066985359800619848	1.3552755730519858473	1.4661182620266125214
1.04	1.9588789422874066747	1.8769248673347854522	2.0529251499040772148	1.4142301844621798186	1.3626957043286640428	1.4739098542793446264
1.042727272727273	1.9661322472144688127	1.8840711222454476491	2.0604292089921100444	1.4217834958927458156	1.3701375440776929897	1.4817242643172786388
1.0454545454545454	1.9733875033182444283	1.8912196401646622751	2.0679356999253281791	1.4293586262917948699	1.3776012364432564956	1.4895616789688755148
1.048181818181818	1.9806448395760700257	1.8983704972982500913	2.0754447087704664475	1.4369557213100365041	1.3850868735314223847	1.4974222016215729272
1.050909090909091	1.9879044044934207447	1.9055238143583880591	2.0829563605192698226	1.4445749481916205957	1.3925945947294208298	1.50530597718495766
1.0536363636363637	1.9951662724687575075	1.9126797624960402142	2.0904708921863168158	1.452216397389182048	1.4001245935672403921	1.5132132696401378537
1.0563636363636364	2.0024305890627033811	1.9198384059317100578	2.0979879292672423887	1.4598802350118209271	1.407676952172329595	1.5211436992871442049
1.059090909090909	2.0096974495389224286	1.9269999126815095967	2.105508197368798961	1.4675665751657504977	1.4152518629907964184	1.5290980470899043537
1.0618181818181818	2.0169669830727849492	1.9341643001932541373	2.1130316506297286877	1.4752755686852073047	1.4228493601218045102	1.53707628250560328
1.0645454545454547	2.0242393415007221849	1.9413317628605107445	2.1205581149402368875	1.4830073916222150533	1.4304696659174859629	1.5450782376700299409
1.0672727272727274	2.031514562543254173	1.9485024005255955739	2.1280882095556997195	1.4907620995840206238	1.4381129036418237312	1.5531045892161747844
1.07	2.0387928381028992424	1.955676267315126391	2.1356215151887517381	1.4985399132541689104	1.4457791484384458242	1.5611549090557180014
1.0727272727272728	2.0460742227523401012	1.9628534871053837714	2.1431582403088563589	1.5063409077919878438	1.4534685505720830489	1.5692294376128609647
1.0754545454545454	2.0533588159495661262	1.9700342056090045956	2.1506986813129137804	1.5141652069240536675	1.4611812848553978895	1.5773285118560876567
1.0781818181818184	2.0606467957443994135	1.9772185002575230783	2.1582428607849713897	1.5220130199009198649	1.4689174537883333679	1.5854521765001615724
1.080909090909091	2.0679381913362657239	1.9844064662389896064	2.1657907768801859451	1.5298843967328275353	1.4766771796282578117	1.5936004498230055747
1.0836363636363635	2.0752331497047038942	1.9915982373496227901	2.1733428383681097388	1.53777951508835855	1.4844606272306492689	1.601773794737889082
1.0863636363636364	2.0825317760017412313	1.9987938628631440199	2.1808988517823420495	1.5456985085154016861	1.492267870816027064	1.6099720241341146966
1.089090909090909	2.0898341789900905388	2.0059934394836828538	2.1884588741032501644	1.5536415153595923254	1.5000990365273824957	1.6181952212651918472
1.091818181818182	2.0971404243696494199	2.0131971155313881939	2.1960232204255013732	1.5616086278588875603	1.507954307650073566	1.6264437515375608642
1.0945454545454545	2.1044506307123512432	2.0204049663404186305	2.2035920126389103754	1.5695999965625880689	1.5158337889378764285	1.634717772071934286
1.0972727272727272	2.1117648802720167486	2.027617104147323107	2.2111650150098994568	1.5776157331915778917	1.5237376261969107885	1.6430170486715761515
1.1	2.1190833428778720925	2.0348335844273981714	2.2187426358809590019	1.5856560464262996023	1.5316659037631846715	1.6513420527543189571
1.1027272727272728	2.1264060073704773313	2.0420557142574299443	2.2263248731489103564	1.5937209469572524357	1.5396200864801058689	1.6596928073528319875
1.1054545454545457	2.1337330530895352431	2.0492812023647907359	2.2339119133939023476	1.6018106556744150776	1.5475976754372274367	1.6680695437972185927
1.1081818181818182	2.1410645234516475035	2.0565113155571783612	2.2415035034495550178	1.6099252445402571112	1.5556000894287893214	1.6764720079127045738
1.1109090909090908	2.1484005497212482459	2.0637461604763920182	2.2491001010458197924	1.6180648833231183448	1.5636274719998513213	1.6849007322116740235
1.1136363636363638	2.1557412267518779203	2.0709858096909430556	2.2567017800031529879	1.6262297024219157326	1.5716799296702545345	1.6933558264469421941
1.1163636363636364	2.1630865857305412465	2.078230377876577045	2.2643083922032037514	1.6344197619459260508	1.579757616516996247	1.7018371531883765777
1.1190909090909091	2.1704367890316337655	2.0854799185053619291	2.271920159356889418	1.6426352689039583725	1.5878606191379392881	1.7103449869990600255
1.1218181818181818	2.1777919058216296598	2.0927345435199787561	2.2795386200806720624	1.6508763272706500208	1.5959890900712763151	1.7188810818651660739
1.1245454545454545	2.1851519749193684441	2.0999943346751131404	2.2871608162367646319	1.6591430074059228662	1.6041431488957793559	1.7274421518265398981
1.1272727272727274	2.1925171660530592723	2.1072593538214321247	2.2947884860312821113	1.6674355274203838855	1.6123228934143970882	1.7360301721654407282
1.1300000000000001	2.1998875054633231866	2.1145297100586399615	2.3024217324858085492	1.6757539449013040702	1.6205284752675004936	1.7446452892506440408
1.1327272727272726	2.2072630907162501767	2.1218054744115201091	2.3100604378340985914	1.6840983982777730385	1.6287600039318179373	1.753287400273143957
1.1354545454545455	2.214644031079219334	2.1290867323399837966	2.3177046971713045941	1.6924690400967359558	1.6370176058257882169	1.7619566425970254588
1.1381818181818182	2.2220303862285076209	2.1363735676165909938	2.3253548690159742701	1.7008659674247128884	1.6453014061586251424	1.7706534542080383449
1.140909090909091	2.2294222268615814596	2.143666041816005439	2.3330106483798909848	1.7092892903255435242	1.6536115055091997609	1.7793775198324533052
1.1436363636363638	2.2368196654805143484	2.1509642583646561408	2.3406724987840103023	1.7177391672172509516	1.6619480527743535239	1.7881293994930703422
1.1463636363636363	2.2442227752941499685	2.1582682816501895947	2.3483401199368727059	1.7262157124789512596	1.6703111530128137705	1.7969087825056334681
1.1490909090909092	2.2516316506878514034	2.1655781859842658422	2.356013867066543906	1.7347190654009730372	1.6787009231771761701	1.8057161079016847581
1.1518181818181819	2.2590463163272548069	2.1728940527213991542	2.3636937193706784612	1.7432492857823929757	1.6871174889328013495	1.8145513852886002835
1.1545454545454548	2.2664669282821407103	2.1802159668665315421	2.3713798594469653847	1.7518065851837019964	1.6955609808393418712	1.823414858658961345
1.1572727272727272	2.273893505850686779	2.1875439860534853338	2.3790721369667569883	1.7603910183756940959	1.704031498502572745	1.8323063885327223705
1.16	2.2813261336397103923	2.1948781973861143681	2.3867707868113241205	1.769002715884097744	1.712529176138205478	1.8412262803987299601
1.1627272727272728	2.2887649234889314413	2.2022186738187031132	2.394475813804911922	1.7776418406115517319	1.721054132258623491	1.8501745746347479138
1.1654545454545455	2.2962099196944407841	2.2095654764649910529	2.4021873378526461212	1.7863084777559695319	1.729606472172949452	1.8591514455831142795
1.1681818181818184	2.303661199209074068	2.2169186869844261989	2.4099054979397269455	1.7950027509409629451	1.7381863256600979041	1.8681570909849365076
1.170909090909091	2.3111188451276939373	2.2242783791251565224	2.4176301045711902906	1.80372479161756495	1.7467938139307036203	1.8771913253100287189
1.1736363636363636	2.3185829117735484553	2.231644618682658963	2.4253614832200175848	1.8124746981750472828	1.7554290494725194592	1.8862545651098366543
1.1763636363636365	2.3260535303723164097	2.2390174735890601364	2.4330995392891866404	1.8212526598585103101	1.7640921478124092258	1.8953467361758076443
1.1790909090909092	2.3335306820396712482	2.2463970227426799412	2.4408446140051407482	1.8300586901578551932	1.7727832379579988482	1.9044682769155269378
1.1818181818181817	2.3410145235694693347	2.2537833217143549413	2.448596485007511373	1.8388930097754433587	1.7815024220205858282	1.9136189632638720992
1.1845454545454546	2.3485050548776375256	2.2611764531477913579	2.4563553367929654565	1.8477556551056248008	1.7902498345996015045	1.9227990504491293291
1.1872727272727273	2.3560024219072889498	2.2685764757604744512	2.464121134811968046	1.8566468357191611161	1.7990255826043359837	1.9320085354799885341
1.1900000000000002	2.3635066486044881416	2.275983453120813707	2.4718941134897072483	1.8655666174155756256	1.8078297791738875545	1.9412477348612897796
1.1927272727272729	2.3710177766045577555	2.2833974626440131493	2.4796742492326219602	1.8745150871647470066	1.8166625544743347302	1.9505166597519438255
1.1954545454545453	2.3785359260499253407	2.2908185629383934073	2.4874616447828926561	1.8834924260528752997	1.8255240168537441136	1.9598154718913837046
1.1981818181818182	2.3860611270422393288	2.2982468146262350554	2.4952564078532544314	1.8924987084089732459	1.834414277534164918	1.9691443399170601381
1.200909090909091	2.3935935103880959551	2.3056822942084134126	2.5030585276545044253	1.9015341296409598415	1.8433334672906317771	1.978503291167148392
1.2036363636363638	2.4011330459632359178	2.3131250574945413783	2.510867911651023207	1.9105986927045331377	1.8522816926529828097	1.9878922543032641197
1.2063636363636363	2.4086798540686620879	2.3205751639117900918	2.5186847805100994242	1.9196925815089900915	1.8612590649501553144	1.9973115346091528599
1.209090909090909	2.4162340327852465606	2.3280326937782793207	2.5265093677132172692	1.9288159542315681509	1.8702657212458525071	2.0067614550988896709
1.211818181818182	2.4237955886002535371	2.3354976846296071753	2.5343414790038487192	1.9379688589503139914	1.8793017474652081422	2.0162418228627476523
1.2145454545454546	2.4313645920301848792	2.3429702206921479749	2.5421812032834694071	1.9471514214025148496	1.8883672864808588195	2.0257527865854423422
1.2172727272727275	2.4389411509129415353	2.3504503498259427154	2.5500288145952869308	1.9563638133494198957	1.8974624376491970504	2.0352947211016731087
1.22	2.4465252725746433008	2.3579381371299037315	2.5578840451554500881	1.965606084934838306	1.906587321713399733	2.0448673430988849245
1.2227272727272727	2.4541170656998142923	2.365433643129983627	2.565747231378179534	1.9748784101413270423	1.9157420543702846925	2.0544711048836637691
1.2254545454545456	2.4617165637701693232	2.3729369272957043303	2.5736184060878608835	1.9841808718120522544	1.9249267505186592878	2.0641060902662136427
1.2281818181818183	2.4693238718818708976	2.3804480478078742272	2.5814974829390018686	1.9935136409399355484	1.934141523960924278	2.0737722369047296044
1.230909090909091	2.4769389698881665178	2.3879670631336787999	2.5893845792764013954	2.0028767353389599626	1.9433864893256146492	2.0834697320566390203
1.2336363636363636	2.484561963920445545	2.3954940409913952112	2.5972796976983747171	2.0122703282143953946	1.9526617731316488138	2.0931986225583422645
1.2363636363636363	2.4921929495711274165	2.4030290224340735518	2.605183109607226801	2.0216945807351462784	1.9619674695107334668	2.1029592874245056611
1.2390909090909092	2.4998319390725386652	2.4105720767830896959	2.6130946736781072518	2.0311495516620502652	1.9713037079116957595	2.1127515971159988589
1.241818181818182	2.5074789907602740119	2.4181232584764530151	2.6210144783279646534	2.0406353569777706487	1.9806705999014930375	2.1225757056663707674
1.2445454545454544	2.5151341869247791568	2.4256826222990535317	2.6289425348872796787	2.0501521429527968386	1.9900682579178205943	2.1324316719947758122
1.2472727272727273	2.5227975908146031287	2.4332502257101371808	2.6368790455904105467	2.0597000328462594605	1.9994967981780673898	2.1423197930719157026
1.25	2.5304692284661125943	2.4408261240928058178	2.6448239834643129973	2.0692791039353680962	2.0089563347789029668	2.1522400814448162812
1.252727272727273	2.5381491824920211614	2.4484103721787932076	2.6527774673628449675	2.0788895044971313671	2.0184469814539610872	2.1621927318780203878
1.2554545454545456	2.5458374841869143299	2.4560030268305585104	2.6607394300112099306	2.0885313191284946783	2.0279688550588420144	2.1721777066310800213
1.258181818181818	2.5535342344834389525	2.4636041442713772473	2.6687099921288873577	2.0982047202280091085	2.0375220721162897206	2.1821952035881118067
1.260909090909091	2.5612394339922289455	2.4712137698178264379	2.6766891137325674704	2.107909754648931515	2.047106735862363589	2.1922452191922983303
1.2636363636363637	2.5689531782883306841	2.478831963970885955	2.6846770094254293546	2.1176465890958205264	2.0567229690680014818	2.2023280709756115536
1.2663636363636366	2.5766755372185110815	2.4864587774964031335	2.6926737356169895459	2.1274153585844816248	2.0663708826903997414	2.2124438783557036105
1.269090909090909	2.5844065019897421901	2.4940942649398529936	2.700679204524210027	2.1372160989448305435	2.07605059289253386	2.2225925782482247138
1.2718181818181817	2.5921461760513967164	2.5017384793128180025	2.7086934369117529109	2.1470489885095189189	2.0857622143380023111	2.2327742445066078084
1.2745454545454546	2.5998946056804840627	2.5093914746254480265	2.7167167541754746113	2.15691413372547615	2.0955058633988362174	2.2429893341943741892
1.2772727272727273	2.6076518319069055327	2.5170532917948357388	2.724748950276102674	2.1668116346960252088	2.1052816401714577294	2.2532376341359338565
1.28	2.6154179214096663822	2.5247239924152966964	2.7327900778253984776	2.1767416246562544352	2.1150896715246189604	2.2635192598051187178
1.2827272727272727	2.6231929030135781962	2.5324036284754580449	2.740840436770009167	2.1867041888690056589	2.1249300725380252369	2.2738346443371577882
1.2854545454545454	2.6309768934686154629	2.5400922474371486191	2.7488998097686319086	2.1966995257880926556	2.1348029529009781555	2.2841835591270251383
1.2881818181818183	2.6387698563795971129	2.5477898934006624482	2.7569683518503786107	2.2067276377260020701	2.1447084183526283984	2.2945662526876777595
1.290909090909091	2.6465718852967785259	2.5554966259815610302	2.7650461169549445918	2.2167886941988328344	2.1546465950049393121	2.3049828446044281695
1.2936363636363637	2.6543830445562339182	2.56321249196093504	2.7731330685497098478	2.2268828278112727718	2.1646175928814644194	2.3154333378916725192
1.2963636363636364	2.6622033948386685311	2.5709375412351829402	2.78122948976655539	2.2370101669916064847	2.1746215264196425439	2.3259181493818557683
1.299090909090909	2.6700329448439230938	2.5786718181394063364	2.7893351878931634511	2.2471707731657368646	2.1846585032426448617	2.3364370807724534982
1.301818181818182	2.6778717540080689431	2.5864153723216601397	2.7974503056222595896	2.2573647737637930201	2.1947286382404677608	2.3469903681096726098
1.3045454545454547	2.685719908032755278	2.5941682572084273031	2.8055748012829748076	2.2675923309908201659	2.2048320516414701943	2.3575780083833866685
1.3072727272727271	2.6935774111823523959	2.601930519204577252	2.8137089562390427453	2.277853501393653995	2.2149688549463046912	2.3682004202384303417
1.31	2.7014443559805527153	2.609702204432837181	2.8218525171842560447	2.2881484570462617348	2.2251391596616054548	2.3788573249305908899
1.3127272727272727	2.7093207424106384914	2.6174833589200397006	2.8300058217087798661	2.2984772494215520634	2.2353430775414485808	2.389549216409030147
1.3154545454545457	2.7172066763079462971	2.6252740340000925875	2.8381686294263714199	2.3088400690975639901	2.2455807276941017688	2.4002758319740802498
1.3181818181818183	2.7251021456284923215	2.6330742709918598619	2.8463412753953297409	2.3192369522933783058	2.2558522164581686036	2.4110376646168495446
1.3209090909090908	2.7330072604513131155	2.6408841240914932983	2.8545235316414517018	2.3296680962726836451	2.2661576675050217182	2.4218344672405431658
1.3236363636363637	2.7409220223422628073	2.6487036310559397256	2.8627157033978771834	2.3401335557421790012	2.2764971832114090247	2.4326666958126501023
1.3263636363636364	2.7488464922952265134	2.6565328454191441941	2.8709177265747398787	2.3506334641159303535	2.2868708871657727137	2.4435343197147526215
1.329090909090909	2.7567807217128880351	2.6643718103652105255	2.8791294616283968204	2.3611679425969354537	2.2972788896597434228	2.4544372072339537661
1.3318181818181818	2.7647247406830023346	2.6722205674119411859	2.8873512846496877012	2.3717370844338350684	2.3077212991124628954	2.4653759116471212474
1.3345454545454545	2.7726786338166650995	2.6800791653803733164	2.8955829200157424298	2.3823410558369690273	2.3181982340186598083	2.4763501205904704614
1.3372727272727274	2.7806424135660852634	2.6879476510335981508	2.9038246375550868005	2.3929799273200631259	2.3287098105306508606	2.4873602478851967509
1.34	2.7886161297444479404	2.6958260659651567343	2.9120764273418506458	2.4036538194683987532	2.339256138261613695	2.4984063353562726852
1.3427272727272728	2.796599830160785164	2.7037144551616734206	2.9203383173912782942	2.4143628505941769643	2.3498373317127757984	2.5094884755365766703
1.3454545454545455	2.8045935899471102302	2.711612863644884775	2.9286103578700836969	2.4251071761668101326	2.3604535058024995391	2.5206067909435790243
1.3481818181818181	2.8125974137923878091	2.7195213339655948715	2.9368925799120516335	2.4358868573847962563	2.3711047724888773144	2.5317613788659086038
1.350909090909091	2.8206113507092299028	2.7274399111600531563	2.9451850489904379155	2.4467020152494160645	2.3817912474322095123	2.5429523831952616729
1.3536363636363637	2.8286354705610729943	2.7353686423804421675	2.9534877149071907219	2.4575527993973085525	2.3925130495293735986	2.5541797918663883585
1.3563636363636362	2.8366698026776759362	2.7433075606565095949	2.9618008401714509516	2.4684393051289669993	2.4032702789185620424	2.5654440162266793127
1.3590909090909091	2.8447143940208267037	2.751256715712583048	2.9701242595983800877	2.4793616519061669379	2.4140630586697672984	2.5767448891860386459
1.3618181818181818	2.852769295589415127	2.7592161510622460019	2.9784580906777056485	2.4903199650799385846	2.4248915038206919898	2.5880826266267038504
1.3645454545454547	2.8608345444235156111	2.767185912626622794	2.9868023833656980409	2.5013143513909956224	2.4357557330525221638	2.5994573534583774755
1.3672727272727274	2.8689101810269622639	2.7751660308604287752	2.9951571570843735186	2.5123449226005253193	2.4466558442852285975	2.610869153278262893
1.3699999999999999	2.8769962326002900647	2.7831565611424922272	3.0035223854702627627	2.5234117725681060362	2.4575919698012919422	2.6223180470653984468
1.3727272727272728	2.885092777726183388	2.7911575338817984326	3.0118983407251252356	2.5345150658628462824	2.4685642080966238894	2.6338044651767315832
1.3754545454545455	2.8931998545775767045	2.7991690008293602693	3.0202847611310473238	2.5456549122141250727	2.4795726872393555894	2.6453281065659816382
1.3781818181818184	2.9013174892058110537	2.8071909938050937267	3.0286819913504060062	2.5568314049458332321	2.4906175082805869964	2.6568895027794022238
1.380909090909091	2.9094457053808450707	2.8152235622443170015	3.0370897797592470477	2.5680446343996354769	2.5016987968305656138	2.6684883657345959532
1.3836363636363636	2.9175846010644978577	2.8232667440405105512	3.0455084322397715411	2.5792947937112184504	2.5128166629571345813	2.6801251757437176534
1.3863636363636365	2.9257341398032713902	2.8313205799914304339	3.0539377431255471566	2.5905818906290592145	2.5239712210561136965	2.6917997072770036795
1.3890909090909092	2.9338944540034419989	2.8393851133029244387	3.0623779490383618034	2.6019061669413849705	2.5351625892022119547	2.7035123467193647452
1.3918181818181818	2.9420655138643911247	2.8474603774962241624	3.070829075997662251	2.6132676400138281914	2.5463908723518476594	2.715263189855761217
1.3945454545454545	2.9502474153423531532	2.855546415044391246	3.0792911103852031339	2.6246665021399196603	2.5576561882005234592	2.727052277387481526
1.3972727272727272	2.9584401548381574147	2.8636432739591771788	3.0877639382088402919	2.6361028074470152323	2.5689586625364066261	2.7388795095229349554
1.4000000000000001	2.9666437921115217416	2.87175098747765046	3.0962478250171190674	2.6475766986096910268	2.5802984008781604062	2.7507453163837842516
1.4027272727272728	2.974858368304365563	2.8798695946786250852	3.1047427228417622796	2.6590882927281633166	2.5916755171926844423	2.7626496911815634149
1.4054545454545455	2.9830839087698151163	2.88799913685489031	3.1132487028625552055	2.6706376850508559701	2.6030901288766951143	2.7745927939221975547
1.4081818181818182	2.9913204962989038498	2.8961396556457810296	3.1217657140447153881	2.6822250518716293395	2.6145423541577734152	2.7865746132137985991
1.410909090909091	2.9995681149254441532	2.9042911874045940255	3.1302939712670633274	2.6938504309460330724	2.6260323041526559034	2.7985955121066410386
1.4136363636363638	3.0078268605750309909	2.912453766553448494	3.1388332951432310083	2.7055140179131927581	2.6375600875380990759	2.8106552986523132012
1.4163636363636365	3.0160967296809468862	2.9206274450621523005	3.1473840379235812181	2.7172158684385118308	2.649125838113656737	2.8227545316805254158
1.419090909090909	3.0243777615294504913	2.9288122493587762131	3.1559457633661161238	2.7289560988494951012	2.6607296538947532946	2.8348926550348829485
1.4218181818181819	3.0326700447838551548	2.9370082228626849773	3.1645189827165093384	2.7407348959961091201	2.6723716572379597675	2.8470704545873689911
1.4245454545454546	3.0409735655213953927	2.9452154018331545744	3.1731034788377244855	2.752552301455983215	2.6840519606690585254	2.8592876842731594784
1.4272727272727275	3.0492883889648087409	2.953433825854284098	3.1816993392320205856	2.7644084695048312394	2.6957706817503017411	2.8715445302697827469
1.4300000000000002	3.0576145428877328113	2.9616635310470375922	3.1903066002995724995	2.7763035014734172894	2.7075279334197872098	2.8838411065450611953
1.4327272727272726	3.06595207289412612	2.969904559612181547	3.1989252435835334094	2.7882375244340872638	2.7193238376166344689	2.8961774487830390621
1.4354545454545455	3.0743010076680236061	2.9781569475253821777	3.2075555074239469538	2.8002106415642646215	2.7311585077016229363	2.90855396090184423
1.4381818181818182	3.0826614185840119122	2.9864207287536757956	3.216197147601992067	2.8122230176428632856	2.7430320544366435597	2.920970355463391811
1.440909090909091	3.0910332901216080591	2.9946959467941274046	3.2248504273861792299	2.8242746929205598764	2.7549446025835574925	2.9334270733444608541
1.4436363636363638	3.0994167054465600037	3.0029826314336673106	3.2335152888746789377	2.8363658498345988387	2.7668962574848624319	2.945924094641326121
1.4463636363636363	3.1078116836601764524	3.0112808274420452996	3.2421918026713384517	2.8484965789693878918	2.778887146376780537	2.9584615845425277289
1.4490909090909092	3.1162182869043847396	3.019590566783303413	3.2508800510190495753	2.8606670333809149581	2.7909173783266659442	2.9710397257665262409
1.451818181818182	3.1246365123906591417	3.0279118856682021487	3.2595798691431288054	2.8728772724372813837	2.8029870688152103716	2.9836583432889912812
1.4545454545454546	3.1330664086996678736	3.0362448240845513134	3.2682914987119588877	2.8851274300886687519	2.815096339111832105	2.9963178512388374797
1.4572727272727273	3.141508044862955018	3.0445894246968663328	3.2770148988259506996	2.8974176705138975208	2.8272453147228011622	3.0090182545993596691
1.46	3.1499614119816667545	3.0529457089742568969	3.285750118732720883	2.9097480447701739553	2.839434090575725916	3.021759689392715858
1.4627272727272729	3.1584265945448924576	3.0613137222793951155	3.2944972711268313128	2.9221187403104237295	2.8516627966824010121	3.0345423848610640628
1.4654545454545456	3.1669035830476777804	3.0696934945220418403	3.3032562373563205407	2.934529807671015199	2.8639315408055966874	3.0473662324336599758
1.4681818181818183	3.1753924586491074609	3.0780850709937699725	3.3120270544997305195	2.9469814302884952603	2.8762404535188706664	3.0602313507325978451
1.470909090909091	3.1838932300633713922	3.0864884873357611711	3.3208099693872925573	2.9594736858299398924	2.8885896515973654362	3.0731381671319127062
1.4736363636363636	3.1924059223427426201	3.0949037696870856528	3.3296047443412102216	2.9720066760327270426	2.9009792381047631222	3.0860863977951808807
1.4763636363636365	3.2009306022371153314	3.1033309605752682362	3.3384117593978973365	2.9845805643656127767	2.913409340487655975	3.0990766679305403899
1.4790909090909092	3.2094673091792383356	3.1117700923494479865	3.3472306347675236566	2.9971954745237378845	2.9258800715050470402	3.1121084832366922725
1.4818181818181817	3.2180160470146779421	3.1202212045717182388	3.3560616854702144824	3.0098514778026766813	2.9383915548601034324	3.1251823744849111176
1.4845454545454546	3.22657688300462706	3.1286843315666977154	3.3649048689143840648	3.0225487395798384516	2.9509439068164963545	3.1382983450374237786
1.4872727272727273	3.2351498002054045242	3.1371594983389028007	3.373760154924796968	3.0352873006392674875	2.9635372300547547791	3.1514564161488175234
1.49	3.2437349149872198917	3.1456467535165530172	3.3826277307761317428	3.0480674001094358959	2.9761716626312511436	3.1646569325758293142
1.492727272727273	3.2523322013356763447	3.1541461301326410654	3.3915075915745595366	3.0608890657608507641	2.9888473197584688838	3.1778999542344817374
1.4954545454545454	3.2609417073933321841	3.1626576577165280923	3.4003996839726122094	3.0737524358755142223	3.0015643116751649169	3.1911854684574660504
1.4981818181818183	3.2695634854489641201	3.1711813623632780013	3.4093040144471411447	3.0866576553752481082	3.0143227437018804475	3.2045135515039608982
1.500909090909091	3.2781975645839254172	3.1797173056524043954	3.4182207614227875403	3.0996048348254927334	3.0271227746077129666	3.2178845376122656298
1.5036363636363637	3.2868439853947048485	3.188265499632274433	3.4271499542629843601	3.1125941023264337013	3.0399644892638472061	3.231298538802383812
1.5063636363636363	3.2955027626663006864	3.1968259788798545342	3.4360914941908964122	3.1256255474460035845	3.0528480065147479726	3.2447554743535576141
1.509090909090909	3.3041739302549988228	3.2053987929199130475	3.4450454818837239013	3.1386992885966691264	3.0657734680457282958	3.2582555632795406187
1.511818181818182	3.3128575463571692718	3.2139839608452708313	3.4540119544984494143	3.1518154812607458046	3.0787409699824295199	3.2717989295964676304
1.5145454545454546	3.3215536349797646833	3.2225815171252879046	3.4629909438636977628	3.1649742296820373217	3.0917506318539218359	3.2853856895650672553
1.5172727272727273	3.3302622456005687429	3.2311915089514034001	3.4719824829530951407	3.1781756769156729302	3.1048025927749684402	3.2990159614372302519
1.52	3.3389833807343082629	3.2398139606298195598	3.4809865640755441455	3.1914198950825635106	3.1178969574981039518	3.3126898019424427512
1.5227272727272727	3.3477170942221668701	3.2484489018041716445	3.4900032943545156665	3.2047070343887945157	3.131033839076084865	3.3264074424085709339
1.5254545454545456	3.3564634186279482766	3.2570963711382228415	3.4990327698795409768	3.2180372130783356588	3.144213364552847057	3.3401690984141442958
1.5281818181818183	3.3652223806697548827	3.2657564040328913613	3.5080748467521821388	3.231410540724274906	3.1574356563162307174	3.3539746198667389345
1.530909090909091	3.3739940147333473961	3.2744290355522421615	3.5171295930448268017	3.244827138835895327	3.1707008365334561745	3.3678241794186888941
1.5336363636363637	3.3827783745302590944	3.2831142964404007333	3.526197154880424561	3.2582871588417109815	3.1840090210380547482	3.3817180700327280861
1.5363636363636364	3.3915754904703734849	3.2918122139146292834	3.5352775637646242406	3.2717907168659761435	3.1973603204899214706	3.3956564101387175598
1.5390909090909093	3.4003853725527152439	3.3005228363719629896	3.5443707224378969501	3.2853378978602241335	3.2107548783520023358	3.4096391203065807092
1.541818181818182	3.4092080570704929206	3.3092461807483918857	3.5534766669453172558	3.2989288273315252917	3.2241927900188340138	3.4236663254142920747
1.5445454545454544	3.4180435994546665424	3.3179822821155387412	3.5625956485627373195	3.3125636606484534145	3.237674178990572332	3.4377384829767335971
1.5472727272727274	3.4268920383699405061	3.3267311808302865295	3.5717274001865723903	3.3262425277524390857	3.2511991772374883597	3.4518552513389346522
1.55	3.4357533751597275313	3.3354929040176928541	3.5808722257205319662	3.3399655010711845689	3.2647678965718898931	3.4660171706114202244
1.5527272727272727	3.4446276493432467779	3.3442674904685380225	3.5900299833100765882	3.3537327122291045731	3.2783804671259380283	3.4802240922303958443
1.5554545454545456	3.4535149254408099422	3.3530549692305213888	3.5992006846438986521	3.3675443320765769358	3.2920370042111622885	3.4944761047408525456
1.5581818181818181	3.4624152063023359767	3.3618553724116109848	3.6083845826960229574	3.3814004359899352188	3.3057376281357544295	3.5087736725544045664
1.560909090909091	3.4713285177595948294	3.3706687289254766835	3.6175814119574953918	3.3953011351567735717	3.3194824544834362307	3.5231164537466691398
1.5636363636363637	3.4802549338155007987	3.3794950745044215379	3.6267914831108810232	3.4092466162737869995	3.3332716097268894845	3.5375050040286868736
1.5663636363636364	3.4891944405119197373	3.3883344439412790351	3.6360145696718848539	3.4232369289853684761	3.3471052191685958764	3.5519390413295647882
1.569090909090909	3.4981471144409709073	3.3971868708851592849	3.6452509699703956777	3.4372722647664630955	3.3609834066083303476	3.5664191041880552742
1.5718181818181818	3.5071129438610712351	3.4060523837520719506	3.6545005264284768808	3.4513526770030452846	3.3749062878998521287	3.580945017979601261
1.5745454545454547	3.5160920040403978023	3.4149310075214933997	3.6637632381248119854	3.4654783558557821028	3.3888739737086901091	3.5955168528434359246
1.5772727272727274	3.5250842966757647094	3.4238227846209868155	3.6730393613810214957	3.4796493761833829465	3.4028866024051761214	3.6101350844017275402
1.58	3.5340898637140987089	3.4327277438892165384	3.6823287303714027621	3.4938658763655214671	3.4169442912655154807	3.624799524257957656
1.5827272727272728	3.5431087382148979055	3.4416459132507808729	3.6916314317013241968	3.5081279810857847066	3.4310471563471535764	3.6395103814899872722
1.5854545454545454	3.5521409548374013554	3.4505773313561740496	3.7009475115306323603	3.5224358178365187714	3.4451953309301882219	3.6542678019354864716
1.5881818181818184	3.5611865367723938225	3.4595220318371273455	3.7102770401156376428	3.5367894961876457945	3.4593889406596665299	3.6690719701009489616
1.590909090909091	3.5702455287645609141	3.4684800360454002441	3.7196198157740125625	3.5511891601623966917	3.4736280919253029238	3.683922638727662134
1.5936363636363637	3.5793179559957645804	3.4774513806855968772	3.7289761979929293525	3.5656349230109011887	3.4879129157299644631	3.698820452192809018
1.5963636363636364	3.5884038330430958896	3.4864360958707094498	3.7383461205275632289	3.5801268812430192264	3.5022435328687152444	3.713765379370709613
1.5990909090909091	3.5975032407890452387	3.4954342106134940642	3.7477295115600903887	3.5946652374614358179	3.5166200626201220715	3.728757379423951485
1.6018181818181818	3.6066161649950638676	3.504445769242834412	3.7571264582555421752	3.6092500427087610433	3.531042649026812191	3.743796665197356563
1.6045454545454547	3.6157426485095123914	3.5134707884186318931	3.7665369439355017527	3.6238814393777273069	3.5455113921346745963	3.758883283853208724
1.6072727272727272	3.6248827331663908292	3.52250930338862259	3.7759610961128125439	3.6385595686119451379	3.560026421961214485	3.774017513937094193
1.61	3.6340364393423839221	3.5315613448062299645	3.7853989633426711916	3.6532845373814461805	3.5745878614268729293	3.789199508234481162
1.6127272727272728	3.6432038044864739639	3.540626950455288737	3.7948504041618247527	3.6680564803236119972	3.5891958452008636849	3.804429113670251772
1.6154545454545455	3.6523848441880874279	3.5497061413848932787	3.8043156579532969498	3.6828754970881454483	3.603850481246502274	3.819706790496636822
1.6181818181818184	3.6615796203549347618	3.5587989565580742938	3.8137946086528977055	3.6977417623550153081	3.6185519066596080565	3.835032426582449673
1.6209090909090909	3.6707881709699511557	3.5679054189239845116	3.8232873332014518591	3.7126554126171636531	3.6333002329204616497	3.850406221143799176
1.6236363636363638	3.680010455852013361	3.5770255664906985495	3.8327938044221730749	3.7276164577965453845	3.6480955961252458341	3.865828205183796652
1.6263636363636365	3.6892465889579824187	3.5861594219471074734	3.8423142286862624994	3.7426251579569282687	3.6629381077869009108	3.881298788973978827
1.6290909090909091	3.6984965446727896798	3.5953070299559397263	3.8518484683044923752	3.7576815469626409864	3.6778279153789570321	3.896817824720736142
1.6318181818181818	3.7077603892096783482	3.6044684119867424234	3.8613965434196336308	3.7727858081494260116	3.6927651289320755503	3.912385420474262425
1.6345454545454545	3.7170381650955633504	3.6136435908715602499	3.8709586017794809662	3.787938086777480274	3.7077498608550939748	3.928001892891738614
1.6372727272727274	3.726329839924010914	3.6228326132138350713	3.880534616296652824	3.803138405810203764	3.7227822626418779331	3.943667274049385746
1.6400000000000001	3.7356354985027973944	3.632035492062808702	3.8901246787323006549	3.8183869799893694375	3.7378624311841656512	3.959381790456561133
1.6427272727272728	3.744955151736343325	3.6412522728545488049	3.8997287136551328574	3.8336839035046551946	3.7529905166346122489	3.975145395031747277
1.6454545454545455	3.7542888380718692221	3.6504829819038854914	3.9093467285718079593	3.8490293158977463109	3.7681666380963043032	3.990958176189379063
1.6481818181818182	3.7636365728004897564	3.6597276448138730468	3.9189789394752220383	3.8644233188838646014	3.7833909137038500561	4.006820565783821887
1.6509090909090909	3.7729984211454441505	3.6689862906632014537	3.9286252178455867444	3.8798660966881965	3.7986634675265103256	4.022732429485093851
1.6536363636363638	3.7823743798153520328	3.6782589631599338136	3.9382856209778019018	3.8953577208753869992	3.8139844480594984734	4.038693938585936765
1.6563636363636363	3.7917644920348457149	3.6875456768378226167	3.9479601985326029005	3.9108983399321408423	3.8293539558707488212	4.054705252284033652
1.6590909090909092	3.8011687956991927229	3.6968464714220385056	3.9576489132513531567	3.9264880938925967099	3.8447721333984891772	4.07076638610917642
1.6618181818181819	3.8105872753977930078	3.7061613684597704763	3.967351990155833836	3.9421270345445444333	3.8602390932247958715	4.086877790721981008
1.6645454545454546	3.8200200251683231826	3.7154904028031511346	3.9770691897962635334	3.9578153955910169787	3.8757549702311947544	4.103039146454462384
1.6672727272727275	3.8294670580426560716	3.7248336047951172079	3.9868007535479511149	3.9735532766312818649	3.8913198920800092897	4.119250932162105868
1.67	3.8389283849230426358	3.7341910016899119894	3.9965466265094936851	3.9893407737684467181	3.9069339815251901552	4.135513134747604607
1.6727272727272728	3.8484040401676330092	3.7435626343716873993	4.0063068623445969107	4.0051780223743463817	3.9225973843352242288	4.15182592193157114
1.6754545454545455	3.8578940501661011267	3.7529485166518350069	4.0160815222651903853	4.0210651447640286899	3.938310201285550316	4.168189474575503433
1.6781818181818182	3.8673984642797694238	3.7623486858872025576	4.0258704787256685336	4.0370023020057192244	3.9540725727337400812	4.18460365754894829
1.6809090909090911	3.8769173248792135195	3.77176317152338984	4.0356738798373386641	4.052989643874617807	3.9698846260663103906	4.20106879732865472
1.6836363636363636	3.8864506037684030838	3.7811919954934374325	4.0454919076701192281	4.069027201729051544	3.9857464762622051627	4.217585279057311496
1.6863636363636365	3.8959983638826420667	3.7906352024034555211	4.0553242760983540131	4.08511516020494359	4.0016582766930023596	4.234152700722426111
1.6890909090909092	3.9055606742055665263	3.8000928105932765917	4.065171275229378104	4.101253714758552985	4.0176201367715360474	4.250771629820412456
1.6918181818181819	3.9151374908695650044	3.8095648519546241949	4.0750327274737586488	4.117442870611695458	4.0336321889570568569	4.267441846165792798
1.6945454545454546	3.9247288771564451879	3.8190513567422944903	4.0849088598199070239	4.133682813979309165	4.0496945632027350211	4.284163812699722076
1.6972727272727273	3.9343348795707660159	3.8285523544399037062	4.0947995123644970094	4.149973703212821073	4.0658073884028349786	4.30093733851692653
1.7	3.9439555110687990312	3.8380678650035306521	4.1047049211927139552	4.166315640063659179	4.0819707774969449132	4.31776290363443082
1.7027272727272729	3.9535908056914361996	3.8475979410700324587	4.1146249354356201242	4.182708762241980511	4.0981848992073476637	4.334640332114371088
1.7054545454545456	3.9632407895453665158	3.8571425880676969487	4.1245596564494875937	4.199153194218769704	4.1144498422410799755	4.351569876173718397
1.7081818181818182	3.9729054922018988033	3.8667018472799663785	4.1345091235500496084	4.215649066587156575	4.1307657565301786028	4.368551683146816542
1.710909090909091	3.9825849308856540311	3.8762757440981730249	4.1444733380358078142	4.232196489060783618	4.1471327651882244088	4.385585835716385729
1.7136363636363636	3.9922791963101551304	3.8858643061474352977	4.1544522857961217113	4.248795697381703077	4.1635509953544482007	4.402672390115170024
1.7163636363636365	4.0019882118694357825	3.8954675713394684428	4.1644461189919658227	4.26544664104958777	4.180020592045043974	4.419811687528395955
1.719090909090909	4.0117121070854438734	3.905085560361819183	4.1744548489815348712	4.282149622965397733	4.1965416710016461724	4.437003828832180023
1.721818181818182	4.0214508360224041992	3.9147182972900510428	4.1844783400701126867	4.298904645287856245	4.2131143539459207646	4.454248661932045235
1.7245454545454546	4.0312044595025955703	3.9243658229101198093	4.1945168578696426674	4.315711893685373902	4.229738791600221965	4.471546724755715256
1.7272727272727273	4.0409730166248407127	3.9340281567328087514	4.2045702441288791988	4.332571516891876003	4.246415098306102848	4.488897826441952344
1.7300000000000002	4.0507565504829398935	3.9437053361703817036	4.2146385459443192969	4.349483670899038475	4.263143419507890603	4.506302129326411173
1.7327272727272727	4.0605550214319764486	3.9533973873136899656	4.2247219445834678141	4.366448368741184852	4.279923881363116383	4.523760028486656772
1.7354545454545456	4.0703685373431720921	3.9631043284806922642	4.2348203127326987695	4.383465878921363451	4.296756596746366423	4.541271385764430545
1.7381818181818183	4.0801970835138357551	3.9728262074798332056	4.2449337276871642182	4.400536258007462985	4.313641729911935573	4.558836416921522031
1.740909090909091	4.0900406976664888735	3.982563040244830929	4.2550621731711020292	4.417659653585936905	4.330579390068074695	4.576455175707593915
1.7436363636363639	4.0998993970753781484	3.9923148479129179866	4.2652057810038238909	4.43483617792560372	4.347569695591450791	4.594127973643402503
1.7463636363636363	4.1097732451937383342	4.0020816794794445446	4.2753645206414614392	4.452066024041466674	4.364612813660140473	4.611854840279817703
1.7490909090909093	4.1196622264419554043	4.0118635488661085736	4.2855384764967713101	4.469349247342027411	4.381708850563627027	4.62963600567098502
1.751818181818182	4.1295664021572519573	4.0216604934317651839	4.2957275686856315262	4.48668603771671296	4.398857953721758036	4.647471413122466175
1.7545454545454546	4.1394858043989220223	4.0314725247224049212	4.3059318379740586399	4.504076534282028078	4.416060225595725063	4.665361216513557547
1.7572727272727273	4.149420422057939261	4.0412996994824464239	4.3161514493923431315	4.521520800576344838	4.433315848118467764	4.683305788275901593
1.76	4.159370336215512055	4.0511420144968635913	4.3263863020898090012	4.539019062174897534	4.450624898239070752	4.701305034992680381
1.7627272727272727	4.1693355355417662286	4.0609995253427880747	4.3366364615902224015	4.556571382582806856	4.46798755642532265	4.719359155104571939
1.7654545454545456	4.1793160483472734213	4.0708722397825155762	4.3469019361312591246	4.574177895079139611	4.485403919261669057	4.737468246636280479
1.7681818181818183	4.1893119425646544346	4.0807602035615158938	4.357182780659514036	4.591838803224624245	4.502874150498952285	4.755632490147868035
1.770909090909091	4.1993231944324114159	4.0906634316042336747	4.3674789760347317313	4.609554148880868253	4.520398359730400974	4.773851935630793834
1.7736363636363637	4.2093498826862931378	4.1005819549122110673	4.3777906771759212312	4.627324155343756026	4.537976685148766022	4.792126941242454605
1.7763636363636364	4.2193919912262823355	4.1105158058666675341	4.3881177841797975152	4.645148878248239883	4.555609267658974973	4.810457414486291797
1.7790909090909093	4.2294495769833955481	4.1204650186047697613	4.3984603740866931638	4.663028502889348426	4.573296251565954636	4.828843576226798407
1.7818181818181817	4.2395226724287858765	4.1304296052274423717	4.4088184496393544822	4.680963171528128665	4.591037742206942216	4.84728551582172544
1.7845454545454547	4.2496112819261664253	4.140409604390643029	4.4191920198288303609	4.698952976550032218	4.608833892361538256	4.865783333725852598
1.7872727272727273	4.259715434081434703	4.1504050400658335178	4.4295812513179608794	4.71699805363314132	4.626684828910020795	4.884337411961406439
1.79	4.2698351786060955394	4.1604159401787119277	4.4399860171535590114	4.735098576464805694	4.644590685995435963	4.902947609192670188
1.792727272727273	4.279970545689819068	4.170442338276334047	4.4504063985811716388	4.753254684204851441	4.662551608066185848	4.921614155531622783
1.7954545454545454	4.2901215156094940213	4.180484260897608223	4.4608423714961511718	4.771466426661297276	4.680567727277820259	4.940337092921019574
1.7981818181818183	4.3002881886707948993	4.1905417261823888431	4.4712941261373689553	4.789734069155760597	4.698639160896544417	4.959116848034413717
1.800909090909091	4.3104705405689880284	4.2006147770646479699	4.481761475021437054	4.808057653644807154	4.716766070960643297	4.977953169935977005
1.8036363636363637	4.3206686182919767654	4.2107034308069947706	4.4922446429607800327	4.826437350312517514	4.734948573600343741	4.996846548499561336
1.8063636363636364	4.3308824551401404254	4.2208077225944091908	4.5027435250696198345	4.844873305057691677	4.753186817431313024	5.01579688098809101
1.809090909090909	4.3411120634422489545	4.230927672523334238	4.5132581887890285418	4.863365626131688124	4.771480924081477658	5.034804374900629088
1.8118181818181818	4.3513574618353802158	4.2410633146438407548	4.5237886306163482659	4.881914433272207201	4.789831040602421525	5.053869109984935693
1.8145454545454547	4.3616187311771876882	4.2512146703790546398	4.5343349853500958675	4.900519959230513604	4.808237291430245854	5.072991416576575538
1.8172727272727274	4.3718958293042088474	4.2613817708279058543	4.5448971612924991776	4.919182214031895319	4.826699818741733668	5.092171215211651552
1.82	4.3821888132009614236	4.2715646548507498752	4.5554751884066125347	4.937901387590131943	4.845218779102561308	5.111408646555911447
1.8227272727272728	4.3924977416471500341	4.2817633288047093514	4.5660692429305519158	4.956677673636097238	4.863794270184226383	5.13070411786904831
1.8254545454545454	4.4028225917118497905	4.2919778310548553926	4.5766791849901285957	4.975511117328286502	4.882426448079041582	5.150057461798680598
1.8281818181818184	4.413163436727189607	4.3022081976302005155	4.5873051148220437466	4.9944019394605368	4.901115464951750665	5.169468947911095767
1.830909090909091	4.4235202603680473984	4.3124544434786039055	4.5979470391824490491	5.013350197420406183	4.919861434688400267	5.188938675809471263
1.8336363636363637	4.433893138300023368	4.3227165997689727126	4.6086050070435380283	5.032356116994754173	4.938664501005219769	5.20846682242606911
1.8363636363636364	4.4442820581450891391	4.3329946981897570798	4.6192789882509389991	5.051419763063954699	4.957524808837215617	5.228053419999880643
1.839090909090909	4.4546870619791833364	4.343288759401616167	4.6299691426489834557	5.070541300429038617	4.9764424831094911	5.247698849414582233
1.841818181818182	4.4651081778988654317	4.3535988165018910217	4.6406753242182577537	5.089720868530990429	4.995417671802692671	5.267402930488122542
1.8445454545454545	4.4755454330625739338	4.3639248906579032127	4.6513977438623602579	5.108958605311889514	5.014450501178783235	5.287166139012108999
1.8472727272727274	4.485998855492889869	4.3742670277331434594	4.6621362286065931561	5.128254650530961306	5.033541143274552157	5.306988244656953935
1.85	4.4964684606779490596	4.3846252271352686252	4.672891012938031697	5.147609120992917058	5.052689684612003316	5.326869768098798642
1.8527272727272728	4.506954323303712509	4.3949995312258179856	4.6836619725620106051	5.167022243256629088	5.07189629121076631	5.346810568515152691
1.8554545454545457	4.5174563945005690441	4.4053899721397046263	4.6944491904718791363	5.186494015404964201	5.091161110503428848	5.366810887834407879
1.8581818181818182	4.5279747503988996466	4.4157965747096127092	4.7052526821390122132	5.206024667149081054	5.110484276630032805	5.386870843489819655
1.8609090909090908	4.5385094273592097138	4.4262193591504893788	4.7160724335057005853	5.225614354959095171	5.129865915333988616	5.406990498123302457
1.8636363636363638	4.5490604264729291999	4.4366583591583910275	4.726908568269079433	5.245263169908946466	5.149306177627584193	5.427170170572152118
1.8663636363636364	4.5596277621380888605	4.4471135970397695162	4.737761112109696558	5.264971227840984006	5.168805193559798932	5.44740999822507874
1.8690909090909091	4.5702115291899682708	4.4575851071757923014	4.7486299910260697706	5.284738794999628418	5.188363115916377752	5.467709932587145284
1.8718181818181818	4.5808116753224256564	4.4680729089911221707	4.7595153434917236747	5.304565863212808786	5.207980069788903052	5.488070321520497291
1.8745454545454545	4.591428273773139611	4.4785770361936459605	4.7704170426167889163	5.324452658962039504	5.227656207180052565	5.50849101749066859
1.8772727272727274	4.6020613292642815713	4.4890975139995489606	4.7813352584807725976	5.344399280852514804	5.24739166444529209	5.528972428316854523
1.8800000000000001	4.6127109272803464957	4.4996343654534372571	4.7922699644628922135	5.364405979273818435	5.26718657405858796	5.549514594254585528
1.8827272727272728	4.6233770005701730683	4.5101876209774065054	4.8032211602833140474	5.384472717963577198	5.287041082560148713	5.570117604731999976
1.8854545454545455	4.634059633560097198	4.5207573106716263734	4.814188994922984382	5.404599745783568838	5.306955336141363311	5.590781830162707194
1.8881818181818182	4.6447588463792806942	4.5313434578567958527	4.8251733665363550749	5.424787191058429675	5.326929468447292368	5.611507169509187391
1.890909090909091	4.6554746601955584191	4.5419460895379967692	4.8361743285236192818	5.445035184222084771	5.346963620270035738	5.632293813732272305
1.8936363636363638	4.666207107121378626	4.552565236589721272	4.8471919356201644636	5.46534387658681227	5.367057939949318881	5.653141956826117656
1.8963636363636365	4.6769561997074965725	4.563200921506370962	4.8582261643691248332	5.485713382651855447	5.387212560196714494	5.674051645220295344
1.8990909090909092	4.6877220026286451929	4.5738531704923602772	4.8692771668772100972	5.506143915949644721	5.407427620940736693	5.69502325798209136
1.9018181818181819	4.6985045183466342065	4.5845220174203048965	4.8803447932726303838	5.526635572348067484	5.427703276904940217	5.716056602223956418
1.9045454545454548	4.7093037362817131802	4.5952074869722816019	4.8914292347709860153	5.547188422834834483	5.448039665605566411	5.737152132093943879
1.9072727272727275	4.7201197458196204027	4.6059096057436231649	4.9025303721211989649	5.567802728834529222	5.468436928403405622	5.75830971241095786
1.9100000000000001	4.7309525584490701081	4.6166283942992826995	4.9136483441277608657	5.58847860391729884	5.48889519535820992	5.779529698831673465
1.9127272727272726	4.7418021802250434545	4.6273638865808045381	4.9247831901791580549	5.609216151314004523	5.509414622265264185	5.800812258554567087
1.9154545454545453	4.7526686498003531809	4.6381161128282172942	4.9359347868405522752	5.630015536675883326	5.529995358126810934	5.822157247693730993
1.9181818181818182	4.7635519968395172759	4.6488850932557428121	4.9471033460652595523	5.65087690876436843	5.550637532970987443	5.843565163374359892
1.920909090909091	4.7744522420871342086	4.6596708548424855912	4.9582887726150314217	5.671800399460065971	5.571341289967253508	5.86503591570815236
1.9236363636363636	4.7853694039121356291	4.6704734211384086857	4.9694910817139878098	5.692786136227607113	5.59210676590988935	5.886569625883946343
1.9263636363636365	4.79630354345242722	4.6812928279739026658	4.9807104256622699589	5.713834329030846619	5.612934121432375434	5.908166678856456116
1.9290909090909092	4.8072546428945514404	4.6921291029385675753	4.9919467157289326253	5.734945036153359217	5.633823501589238307	5.929826996874282898
1.931818181818182	4.8182227740614289496	4.7029822584292180913	5.003200024191192214	5.756118488737611707	5.654775022314300802	5.951550811730572855
1.9345454545454548	4.8292079173908514056	4.7138523375729591718	5.0144703179282913552	5.77735474188357264	5.675788859050155146	5.97333815233790103
1.9372727272727275	4.8402101449139975803	4.7247393534586604573	5.0257577159768833302	5.798654027809826851	5.6968651294469382	5.995189341504396336
1.94	4.8512294496889880893	4.7356433485461749163	5.0370622519149896047	5.820016426271471615	5.718004008201841321	6.017104537718132841
1.9427272727272726	4.8622658743044644582	4.7465643384834957716	5.0483838613681725097	5.841442113079305613	5.739205618316306608	6.039083709759034096
1.9454545454545455	4.8733194256342316801	4.757502351904419801	5.0597225752095716457	5.862931194968825433	5.76047010815175458	6.061127010652996752
1.9481818181818182	4.8843901600503122615	4.7684574099096048211	5.0710784944473768232	5.884483875088637924	5.781797611633769283	6.083234730109502259
1.950909090909091	4.8954780895311303243	4.7794295586947871268	5.082451603662884388	5.906100270539993076	5.803188311801375764	6.105406932081693872
1.9536363636363638	4.9065832433760990999	4.7904188017580724379	5.09384198622253555	5.927780532313747108	5.824642308712666884	6.127643872967352273
1.9563636363636365	4.9177056544204363696	4.801425178343111436	5.1052495834905766048	5.949524818563385722	5.846159772319413161	6.149945532636567331
1.9590909090909092	4.928845319712682621	4.8124487131180279969	5.116674454013351734	5.971333217634165412	5.867740844375212224	6.17231211945143345
1.9618181818181821	4.940002300756382511	4.823489432888162208	5.12811661943778857	5.993205944187432444	5.889385671022817096	6.194743770066300752
1.9645454545454544	4.9511766222450792466	4.8345473575733568336	5.1395761235089200601	6.015143141183844242	5.911094385098168156	6.217240664641857154
1.9672727272727273	4.9623682855422884135	4.8456225275578301822	5.151052979795892696	6.037144905894980074	5.932867159839640292	6.239802924473470112
1.97	4.9735773237445974025	4.8567149611967897642	5.1625472271329405147	6.059211398034892086	5.954704125458045703	6.262430720625395645
1.9727272727272727	4.9848037884585695247	4.8678246831145249225	5.1740588724275726914	6.081342814112690039	5.976605424658660445	6.285124161632687949
1.9754545454545456	4.9960476806089796663	4.8789517173570906365	5.1855879244682622963	6.103539251031710041	5.998571199200707312	6.307883359748710447
1.9781818181818183	5.0073090239652339551	4.8900960940648366227	5.1971344669605333488	6.125800850813560655	6.020601603088389811	6.330708575191492863
1.9809090909090912	5.0185878641474649145	4.9012578496393321954	5.2086985063357268132	6.148127798940773546	6.042696802984677088	6.353599916210997931
1.9836363636363639	5.0298842331545224221	4.912436999285282584	5.2202800657396383689	6.170520254307812115	6.064856923832329715	6.376557524151996443
1.9863636363636366	5.0411981310059132224	4.9236335716862702628	5.2318791626003886751	6.192978312578874601	6.087082117440431459	6.399581529203279993
1.989090909090909	5.0525295841266097222	4.9348475969694984448	5.2434958586977217699	6.215502121856598486	6.109372538730082567	6.42267214973287052
1.9918181818181817	5.0638786653542302805	4.9460790943464962644	5.2551301261647640853	6.238091922882224645	6.131728321137780982	6.445829426473638133
1.9945454545454546	5.0752453231014389665	4.9573280885168550206	5.2667819993226743295	6.260747709009876621	6.154149609183134011	6.469053523594099776
1.9972727272727273	5.08662966578522911	4.9685946217330325019	5.2784515339450636437	6.283469792451486949	6.176636582639283378	6.492344648336618551
2.	5.0980316425728714203	4.9798787056939442725	5.2901387407253341505	6.306258168110311837	6.199189360563966974	6.515702918511978033


==> anc/Fig3Dat_RGMFSoundSpeed.txt <==
#Figure 3 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the speed of sound squared in natural units
#
#Format:
# mu_I [MeV] | c_s^2/c^2 | c_s^2_scale_var_low | c_s^2__scale_var_high
67.5	8.810659429173737e-12	1.3419430093681481e-6	7.626912240100513e-8
67.86818181818182	0.005811100025346582	0.0056631758441910655	0.005997291001588664
68.23636363636363	0.011589558090081763	0.011324374518814486	0.012097251785848948
68.60454545454546	0.01678438524389309	0.01664799288268253	0.017404682277198096
68.97272727272727	0.022472528529730765	0.022156123841571253	0.02346899650120322
69.3409090909091	0.02808138392329863	0.02774781076507642	0.02948923211153004
69.7090909090909	0.03380062990005797	0.03334530270504085	0.03558339094263259
70.07727272727273	0.03957389817887442	0.03899316236012312	0.04180543145569589
70.44545454545455	0.04533529439849833	0.04479401302788316	0.048098109973465315
70.81363636363636	0.051128009680664804	0.050345007998458084	0.05444172976738499
71.18181818181819	0.05726018987378429	0.056229365084645565	0.060732534306762585
71.55	0.06311223964377399	0.061947188785918136	0.06711194183480577
71.91818181818182	0.06907819274336109	0.06771523365022057	0.07412976908254561
72.28636363636363	0.07499132207950285	0.07350882086970334	0.08019740503732056
72.65454545454546	0.0807863846152682	0.07932664704454402	0.08676992501957416
73.02272727272727	0.08723368579031224	0.08511481100089728	0.09316751568533903
73.39090909090909	0.0931788110583691	0.0909112421839921	0.0995966413151646
73.75909090909092	0.09922989751613065	0.09693872702482519	0.10681909042216475
74.12727272727273	0.10528710332583444	0.10275918542412803	0.11314830874005612
74.49545454545455	0.11137728224683305	0.10862431461334657	0.11966598893791223
74.86363636363636	0.11749111185105475	0.11450056330346692	0.12623679676147617
75.23181818181818	0.12360146769883837	0.12039293478543317	0.13283146206796428
75.6	0.12973241189478749	0.12628140354609782	0.13944458268608373
75.96818181818182	0.13588034536902957	0.1321860899850395	0.14602006766440942
76.33636363636364	0.14200477722645088	0.13809120282462417	0.1525445471957484
76.70454545454545	0.14814156814641008	0.14398301891571594	0.15923598256700908
77.07272727272728	0.15428890252756575	0.14988305491139947	0.16580101748929957
77.44090909090909	0.16042884133821889	0.1557813547152	0.17236253115183162
77.80909090909091	0.1665691804759458	0.16167627292630338	0.1789294885770542
78.17727272727272	0.17269550720349133	0.1675635968251841	0.18545620621544098
78.54545454545455	0.17883677096754508	0.17344481603599757	0.1920001094239369
78.91363636363636	0.18495175352102353	0.17931873072191315	0.19849303665967682
79.28181818181818	0.1910579706842281	0.18518346040315842	0.20498316577534237
79.65	0.19716374074856396	0.19103462172562075	0.2114455140027585
80.01818181818182	0.20325023188508357	0.1968758426201897	0.21788602800461024
80.38636363636364	0.20931919546527078	0.2027032555415693	0.22430790425858263
80.75454545454545	0.21538063832565457	0.2085166291002106	0.230696743072026
81.12272727272727	0.22142149002828362	0.2143137145063858	0.2370666346494245
81.49090909090908	0.22744714599199864	0.2200934985891056	0.24340030721257094
81.85909090909091	0.23344825106325892	0.2258556283466487	0.249710864077906
82.22727272727273	0.239437071031029	0.23159859550360146	0.25598456873387987
82.59545454545454	0.2453969668070221	0.23731946031804044	0.2622288117954271
82.96363636363637	0.25133331791074737	0.2430208651920582	0.26843776650453594
83.33181818181818	0.2572481227401197	0.24869804024627762	0.2746128401520575
83.7	0.2631382214775201	0.25435404037246256	0.2807551258265435
84.06818181818181	0.2689995325242397	0.2599835352416695	0.28686400083321534
84.43636363636364	0.2748369381179987	0.26558608299514463	0.29292225038192926
84.80454545454545	0.28064194333416725	0.271165073122694	0.29895102762987946
85.17272727272727	0.2864185929772239	0.27671649245561014	0.3049476834414871
85.5409090909091	0.2921658816611134	0.2822360573386822	0.3108813504598262
85.9090909090909	0.29787720454334043	0.28772908557764265	0.31678372859069104
86.27727272727273	0.303562822839505	0.29319012620628204	0.32266673221590964
86.64545454545454	0.309208968814901	0.29862338472131644	0.3284783797206569
87.01363636363637	0.3148236733143175	0.3040229635531514	0.33425389945230455
87.38181818181818	0.32040379152589543	0.3093923646501937	0.33999866046804295
87.75	0.3259485441049287	0.31472193276644334	0.345678900247943
88.11818181818182	0.3314535988318711	0.32002642391579106	0.3513283195504031
88.48636363636363	0.3369242937838914	0.32528801427869425	0.3569177833452606
88.85454545454546	0.3423570754136391	0.33052106873948134	0.36247628059734005
89.22272727272727	0.34774877745411564	0.33571511065677306	0.36797726623324345
89.5909090909091	0.3531045098263616	0.3408722363325815	0.3734388187441529
89.9590909090909	0.3584160493845424	0.3459923656264924	0.37883870851404994
90.32727272727273	0.36368903572038563	0.35107678763684513	0.38420584193228735
90.69545454545455	0.3689230303739775	0.356120188799484	0.3895190367139648
91.06363636363636	0.37411562016837047	0.36112735277678104	0.39479021144447785
91.43181818181819	0.37926341799549373	0.3660943934938621	0.3999879620310858
91.8	0.3843692413147118	0.37102294832608645	0.4051459421459336
92.16818181818182	0.38943488076693694	0.37590910111066256	0.4102717554485736
92.53636363636363	0.3944523890810718	0.3807571341408132	0.41532895299082084
92.90454545454546	0.39943176136375297	0.38556447037605346	0.42033990452860237
93.27272727272727	0.4043628689440792	0.39032639655503615	0.42531112035688173
93.64090909090909	0.40925261871137975	0.3950516750256058	0.4302180298154483
94.00909090909092	0.41409442566040117	0.3997364899775783	0.4350642177362101
94.37727272727273	0.41889545431067715	0.40437341013412503	0.43988462295995445
94.74545454545455	0.42364841953509513	0.4089697952524561	0.44464153388234784
95.11363636363636	0.42835605004963845	0.4135277464047737	0.4493509259187908
95.48181818181818	0.43301880081489547	0.41803807040413055	0.45400382995596444
95.85	0.43763579727270985	0.4225075339755337	0.4586112066911072
96.21818181818182	0.44220792211778237	0.4269342531945721	0.46315568338671353
96.58636363636364	0.4467315479108176	0.43131687147791603	0.4676481217502163
96.95454545454545	0.4512083808468189	0.4356571307790861	0.47211867490576964
97.32272727272728	0.4556413298833513	0.4399490281849369	0.47650415646599525
97.69090909090909	0.46002774954957626	0.44420307969549394	0.48085430257593526
98.05909090909091	0.4643651080251964	0.4484149175742619	0.4851529274938589
98.42727272727272	0.46865881494171485	0.45257004982475196	0.48937903227740837
98.79545454545455	0.47290462275119066	0.45669680531556794	0.49360067332935653
99.16363636363636	0.4771054136270599	0.46077245153827573	0.49772705034565884
99.53181818181818	0.48125444618605895	0.4648021214583393	0.501826170130161
99.9	0.48536390237576527	0.468792382766651	0.5058692010497547
100.26818181818182	0.4894249106736556	0.4727372094535026	0.5098562558119238
100.63636363636364	0.4934353722816398	0.4766364390148376	0.5138069278250015
101.00454545454545	0.4974036116111474	0.48049367834342294	0.5177020518636278
101.37272727272727	0.5013223170102514	0.4843049237451656	0.5215238890837314
101.74090909090908	0.5051957157705654	0.4880741007977499	0.5253184808677145
102.10909090909091	0.5090267195558064	0.4918004760308018	0.5290807746473144
102.47727272727273	0.5128083483317429	0.495483313744703	0.532765310845046
102.84545454545454	0.5165446111633796	0.49912057587354375	0.5364107534837003
103.21363636363637	0.5202351143341304	0.5027167491481047	0.5400137514665428
103.58181818181818	0.5238788005645375	0.5062654534184952	0.5435675948500156
103.95	0.527482327197997	0.5097749433705842	0.5470741012008256
104.31818181818181	0.5310343832020957	0.5132405739546823	0.5505200691344695
104.68636363636364	0.5345444401067144	0.5166667856006729	0.5539271571989347
105.05454545454545	0.5380085060680903	0.5200463989241847	0.5572815995178323
105.42272727272727	0.5414280284150651	0.5233802763839616	0.5605895752642147
105.7909090909091	0.5448053441702619	0.5266810625815072	0.5638754867974156
106.1590909090909	0.5481390750000404	0.5299302251638918	0.5670936521694926
106.52727272727273	0.5514238973299669	0.5331430819292652	0.5702670168559468
106.89545454545454	0.5546662625527848	0.5363142841869061	0.5734092213907663
107.26363636363637	0.5578724181790949	0.5394454852108207	0.5764957386272154
107.63181818181818	0.5610265441521164	0.5425317134315775	0.5795156628593298
108.	0.5641418698826358	0.5455751999808213	0.5825364366906935
108.36818181818182	0.5672148482126669	0.548588664884181	0.5854997218201161
108.73636363636363	0.5702461804508505	0.5515518456845165	0.5883685658245118
109.10454545454546	0.5732335519857434	0.554472593261539	0.5912806861765796
109.47272727272727	0.5761773209214792	0.5573700050620733	0.5940793738822305
109.8409090909091	0.579086759411332	0.560207717483773	0.5968566374721873
110.2090909090909	0.5819486836233733	0.563017325034617	0.5996148338058945
110.57727272727273	0.5847709389411959	0.5657837918632524	0.6023139357883617
110.94545454545455	0.5875528821284048	0.568521600159885	0.6049691677329904
111.31363636363636	0.5902979009027016	0.5712049639203102	0.607612225185979
111.68181818181819	0.5929998497312783	0.5738580793355722	0.610152641998816
112.05	0.5956623537098202	0.5764765166198731	0.6127106842469668
112.41818181818182	0.59828630180996	0.5790543159344297	0.6152151631777553
112.78636363636363	0.6008724449292521	0.5815911226450033	0.6176488671232938
113.15454545454546	0.6034145346832894	0.5840959087236657	0.6200884633025993
113.52272727272727	0.6059263212383623	0.5865655796725777	0.62246649111188
113.89090909090909	0.6083962490338823	0.5889897466794152	0.6248117438836285
114.25909090909092	0.6108290476066114	0.5913898631902805	0.6271208420595868
114.62727272727273	0.6132246273872758	0.5937486882118858	0.629390364560141
114.99545454545455	0.6155833942799233	0.5960676259442266	0.6316181633884191
115.36363636363636	0.6179068283361429	0.5983588888913552	0.6338273858646164
115.73181818181818	0.6201895703744934	0.6006120005138204	0.6359882580691326
116.1	0.6224433460122876	0.6028331081116906	0.6380952166347799
116.46818181818182	0.6246532483746238	0.6050194686219063	0.6402058805982217
116.83636363636364	0.6268384299318902	0.6071669433715401	0.6422340356954626
117.20454545454545	0.6289821769668347	0.6092826469934074	0.6442740449792335
117.57272727272728	0.6310918645274078	0.611372868857119	0.6462616242050713
117.94090909090909	0.6331683639136731	0.613424331589487	0.6482117746708734
118.30909090909091	0.635209429936882	0.6154393948829394	0.6501310386676579
118.67727272727272	0.6372198406382216	0.6174304845749189	0.6520259850923956
119.04545454545455	0.6391946072490251	0.6193853103363058	0.6538781897142536
119.41363636363636	0.6411402244108978	0.6213110653626862	0.6556884270918039
119.78181818181818	0.6430508262598107	0.623203755733187	0.6575038714898013
120.15	0.6449290695268171	0.625060942148684	0.6592443795429795
120.51818181818182	0.6467794624879619	0.626896903957324	0.6609690189143589
120.88636363636364	0.6485915413522622	0.6286978516122447	0.6626671538036102
121.25454545454545	0.6503762561662386	0.6304696432496414	0.6643516384891828
121.62272727272727	0.6521341702796324	0.6322125733527094	0.6659644337902263
121.99090909090908	0.6538575285959192	0.6339252994148267	0.6675923514554017
122.35909090909091	0.6555493125188939	0.6356049925609536	0.6691633639840504
122.72727272727273	0.6572142502581574	0.6372596444628649	0.6707167115531499
123.09545454545454	0.6588513987951021	0.6388895252604104	0.6722411088895209
123.46363636363637	0.6604579773168315	0.640491175030425	0.673737190851943
123.83181818181818	0.6620326757762597	0.6420605093408553	0.6752072272618311
124.2	0.6635826094396718	0.6436033881355733	0.6766239567197652
124.56818181818181	0.6651058011901639	0.6451216987167513	0.6780488887413902
124.93636363636364	0.6665976591780254	0.6466127550062976	0.6794362742704374
125.30454545454545	0.6680635894910044	0.6480730809170941	0.680799673985088
125.67272727272727	0.6695042040905043	0.6495153829924272	0.6821347670642625
126.0409090909091	0.6709172041320531	0.6509261055053036	0.6834260390870699
126.4090909090909	0.672300883145223	0.6523111812928489	0.684707777542103
126.77727272727273	0.6736639585639845	0.6536717858874449	0.6859782426495872
127.14545454545454	0.6749946965738073	0.6550064015745731	0.6871892710667562
127.51363636363637	0.6763064992667316	0.6563230831515392	0.6884166603222414
127.88181818181818	0.6775907922517487	0.657607572976085	0.689597917539988
128.25	0.6788460950464567	0.6588732103369106	0.6907435633173471
128.61818181818182	0.6800842341714708	0.6601094255426828	0.6918964973018186
128.98636363636365	0.6812908415192466	0.6613238032342782	0.6929906853758125
129.35454545454544	0.6824794862307245	0.662524426366868	0.6940975914283678
129.72272727272727	0.6836407952517031	0.6636909402889578	0.6951468077580307
130.0909090909091	0.684782625454251	0.6648408960720742	0.6962050253509453
130.45909090909092	0.6858974846476434	0.665962781023746	0.6972269624147343
130.8272727272727	0.6869884476144814	0.667065264153498	0.6982232917027595
131.19545454545454	0.6880618446398697	0.6681518644904039	0.69921036551778
131.56363636363636	0.6891117529330716	0.6692067053919715	0.7001734683328671
131.9318181818182	0.6901331640331462	0.6702460576402156	0.701096259218079
132.3	0.6911435505213799	0.6712684398993084	0.7020294083393108
132.6681818181818	0.6921259412766512	0.6722616359902924	0.7029051135323134
133.03636363636363	0.6930896517417635	0.6732378068040926	0.7037998302536164
133.40454545454546	0.6940307669264175	0.674194403399404	0.704647715580218
133.77272727272728	0.6949506250822494	0.6751326713655463	0.7054851837908287
134.1409090909091	0.6958535063408269	0.6760490374324268	0.7063237547337015
134.5090909090909	0.696735421576174	0.6769445502943763	0.7071121070575238
134.87727272727273	0.6975963423626298	0.6778255534041483	0.7078961511325607
135.24545454545455	0.6984355768481804	0.6786852486575713	0.7086466883511178
135.61363636363637	0.6992588411764126	0.6795229697173417	0.7094051240073883
135.98181818181817	0.7000633549367318	0.6803490903979071	0.7101121461358237
136.35	0.7008497758989101	0.6811493473748157	0.7108361216064634
136.71818181818182	0.7016130568830931	0.6819346384025555	0.7115273961994543
137.08636363636364	0.7023602595286523	0.6827059017238141	0.7122062004949872
137.45454545454547	0.7030932179427433	0.6834554336714291	0.712870378410238
137.82272727272726	0.7038056067996116	0.6841906768031834	0.7134793992469716
138.1909090909091	0.7044999017939922	0.6849076981342254	0.7141151316803255
138.5590909090909	0.7051758543265232	0.6856049102394107	0.714732137843452
138.92727272727274	0.7058357416935499	0.6862871384508153	0.7153244385558394
139.29545454545453	0.7064788314789147	0.6869548137191853	0.7159069505221924
139.66363636363636	0.7071078994780765	0.6876079005573879	0.716451102981013
140.03181818181818	0.7077145526088608	0.6882397623901102	0.7169908646687106
140.4	0.7083113164205448	0.6888593910474428	0.7175337699950136
140.76818181818183	0.708891196675105	0.6894611090799456	0.7180472383554164
141.13636363636363	0.7094508358256456	0.6900486546654298	0.7185449792868817
141.50454545454545	0.7099968604049619	0.6906244790211304	0.7190312377548699
141.87272727272727	0.710529120707382	0.6911826276569013	0.7194981014730376
142.2409090909091	0.7110460604227994	0.6917232720749569	0.7199569045804834
142.6090909090909	0.7115473392482718	0.6922525119655772	0.7204229395663491
142.97727272727272	0.7120355659383067	0.6927652172197694	0.7208236524695901
143.34545454545454	0.7125061768950741	0.6932694900902321	0.7212421385432833
143.71363636363637	0.7129619275854595	0.6937518036920703	0.7216509890971199
144.0818181818182	0.7134094513209864	0.6942241376380371	0.7220182936274854
144.45	0.7138384178188656	0.6946864523857457	0.7224193516383332
144.8181818181818	0.7142505872507973	0.695131751994465	0.7227848592288265
145.18636363636364	0.714657408093904	0.6955616677830704	0.723126629596497
145.55454545454546	0.7150438686900903	0.6959815295770415	0.7234687237542877
145.9227272727273	0.7154208110727718	0.6963876185475276	0.7237956280026374
146.29090909090908	0.7157844165408894	0.696779906704411	0.7240935974165355
146.6590909090909	0.7161325877702303	0.6971643398323789	0.7244091737241386
147.02727272727273	0.7164717567514156	0.6975341263840172	0.7247046033726134
147.39545454545456	0.7167959555846906	0.69788829578999	0.7249695633802956
147.76363636363635	0.7171081561616849	0.6982324172390646	0.7252350623490584
148.13181818181818	0.7174096795250805	0.6985642423049074	0.7255059221978197
148.5	0.7176987072987028	0.6988484979860285	0.7257383824372257
148.86818181818182	0.7179745737370041	0.6991001134388964	0.7259693737426335
149.23636363636365	0.7182386789387234	0.6995135310840487	0.7261914835012442
149.60454545454544	0.7184938715768544	0.6997823015470399	0.7264199881532971
149.97272727272727	0.7187370174125094	0.7000580805912773	0.7266037176583209
150.3409090909091	0.7189656449252794	0.7003236821960567	0.726791637911948
150.70909090909092	0.7191866672053545	0.7005772100511268	0.7269835107373301
151.0772727272727	0.7193982781467201	0.7008224241656177	0.7271044794729495
151.44545454545454	0.7195939422421758	0.7010546767269854	0.7271995461138903
151.81363636363636	0.71978194591801	0.7012780290360919	0.7274964105474198
152.1818181818182	0.7199608252924493	0.7014921233395703	0.727603535129973
152.55	0.7201310260386231	0.7016941336903535	0.7277321118930432
152.9181818181818	0.720285551483625	0.7018874610848206	0.727867009377495
153.28636363636363	0.7204325749941137	0.7020704472861556	0.7279795369682082
153.65454545454546	0.7205709626048193	0.7022442282055802	0.7280733998322323
154.02272727272728	0.7207007365480217	0.7024092597470584	0.7281808424435222
154.3909090909091	0.7208155609045296	0.7025631480710371	0.728254967010205
154.7590909090909	0.7209265864376644	0.7027094197508101	0.7283474666484
155.12727272727273	0.721027036989287	0.7028464829104977	0.7284065293672727
155.49545454545455	0.7211161902886586	0.7029738693253962	0.7284657689401106
155.86363636363637	0.721199788027918	0.703092332244596	0.728513827029677
156.23181818181817	0.7212697123362263	0.7032032196642563	0.7285679655514935
156.6	0.7213354299588058	0.7033042506714788	0.7285999529174652
156.96818181818182	0.7213901697860786	0.7033974537973776	0.7286303571301892
157.33636363636364	0.7214369802538485	0.703482938591693	0.7286459690757936
157.70454545454547	0.7214769741306467	0.7035591858186632	0.7286575196731996
158.07272727272726	0.7215067869961198	0.7036274568706834	0.7286748627739265
158.4409090909091	0.721529880543699	0.7036882391412632	0.7286657695228849
158.8090909090909	0.7215422506997938	0.7037409358600097	0.7286575442210816
159.17727272727274	0.7215488279163563	0.7037855049156899	0.7286272992568958
159.54545454545453	0.7215450796856533	0.7038231547507895	0.7286131591987891
159.91363636363636	0.7215390893270204	0.7038521828453437	0.7285814456760492
160.28181818181818	0.7215207436922366	0.7038748044462761	0.7285472122546027
160.65	0.7214963426475023	0.7038898644965115	0.7284942175916476
161.01818181818183	0.7214640246399731	0.703896991669973	0.7284428444687476
161.38636363636363	0.7214240381545248	0.7038978714274867	0.7283791342582134
161.75454545454545	0.7213820804571741	0.7038915908373227	0.7283084202289419
162.12272727272727	0.7213271370994263	0.703877633587397	0.7282425615998217
162.4909090909091	0.7212657641221871	0.7038578086886156	0.7281763072038685
162.8590909090909	0.7212001995602009	0.7038308910285103	0.7280837786154618
163.22727272727272	0.7211269009190295	0.7037966940464344	0.7279822256955096
163.59545454545454	0.7210446943688122	0.7037574723680412	0.7278961393534575
163.96363636363637	0.7209592378702425	0.7037100872251575	0.7277913148396659
164.3318181818182	0.7208680307352512	0.7036576180433937	0.7276747095876941
164.7	0.7207660431164356	0.7035983346324431	0.727572239146458
165.0681818181818	0.7206618334168717	0.7035329403223087	0.7274384916523796
165.43636363636364	0.720548028443382	0.7034615292656295	0.7273098515363486
165.80454545454546	0.720429951296577	0.7033842185257448	0.7271845298585796
166.1727272727273	0.7203068263393471	0.7033007185827509	0.7270486383613964
166.54090909090908	0.7201774775262627	0.7032111905467452	0.7269058599774512
166.9090909090909	0.7200431432714343	0.7031170061120577	0.7267466270237626
167.27727272727273	0.7198980534029348	0.7030160638361541	0.726599566025376
167.64545454545456	0.7197530046123546	0.7029099854925479	0.726443215499094
168.01363636363635	0.7196023159257098	0.7027984701454741	0.7262811470660016
168.38181818181818	0.7194415598855877	0.7026814206957519	0.7261047226131769
168.75	0.7192808280697631	0.7025590983232707	0.7259298640376551
169.11818181818182	0.7191103149845474	0.7024314941317736	0.7257477262878554
169.48636363636365	0.7189364805802829	0.7022984929094231	0.7255689313584991
169.85454545454544	0.7187577618980625	0.7021605520306248	0.7253813372555773
170.22272727272727	0.7185723363685865	0.7020180670938795	0.7251922398717697
170.5909090909091	0.7183827866827942	0.7018700439491684	0.724984837799404
170.95909090909092	0.7181916841012506	0.7017173821794761	0.7247793320042157
171.3272727272727	0.7179914647743784	0.7015597277029252	0.7245809154383172
171.69545454545454	0.7177890357485942	0.7013972616855545	0.7243701828925369
172.06363636363636	0.717579263460711	0.7012303217964351	0.7241421795077517
172.4318181818182	0.717366012352748	0.7010593216055999	0.7239332060142407
172.8	0.7171492054720301	0.7008828188267661	0.7237085401954021
173.1681818181818	0.7169276981394072	0.7007020321425769	0.7234691766492921
173.53636363636363	0.7167017964108212	0.7005172951752232	0.7232462923709295
173.90454545454546	0.7164701559139673	0.700328354508042	0.7230074335296692
174.27272727272728	0.7162349492341676	0.7001344110102206	0.7227684320853224
174.6409090909091	0.7159955467216428	0.699936608363962	0.7225249847250896
175.0090909090909	0.71575412043975	0.6997347190965937	0.7222662653581824
175.37727272727273	0.7155043759031975	0.6995290800273329	0.7220223260331419
175.74545454545455	0.7152527453558294	0.6993191262020211	0.7217667741672057
176.11363636363637	0.7149989891268316	0.6991048991660475	0.7215086446801025
176.48181818181817	0.7147391959964924	0.6988870226791423	0.7212372798745136
176.85	0.714477735096185	0.6986654463339846	0.7209793660990426
177.21818181818182	0.7142089580312946	0.6984400445721041	0.720700665574925
177.58636363636364	0.7139382968070366	0.6982107516145577	0.7204353723713182
177.95454545454547	0.7136642021014222	0.6979780376282092	0.7201494138363524
178.32272727272726	0.713386754475183	0.6977413176803369	0.719876800163969
178.6909090909091	0.7131037872448902	0.6975015628771727	0.7195811861872362
179.0590909090909	0.7128209266029385	0.6972576976174831	0.7192995769587236
179.42727272727274	0.7125324791998988	0.6970108012433973	0.7190169641366987
179.79545454545453	0.7122396330899785	0.6967606546487204	0.7187138348852077
180.16363636363636	0.711945813272649	0.6965067843562565	0.7184291390012068
180.53181818181818	0.7116462755259189	0.6962496320727479	0.7181220194656
180.9	0.7113461954402776	0.6959894751249736	0.7178195936399024
181.26818181818183	0.7110401713117495	0.6957260147473762	0.7175144372556841
181.63636363636363	0.7107338259948133	0.6954593986975292	0.7172060749387065
182.00454545454545	0.7104214978550176	0.6951897623514107	0.7168952282359576
182.37272727272727	0.7101093795794348	0.6949168530924124	0.7165825181071926
182.7409090909091	0.709790306383272	0.6946409939842991	0.7162677418541317
183.1090909090909	0.7094723910616609	0.6943627806832244	0.7159391872202564
183.47727272727272	0.7091497642322265	0.6940810012415728	0.7156238386626085
183.84545454545454	0.7088230297295661	0.6937963063561178	0.7152973199113071
184.21363636363637	0.7084961077691277	0.6935089074864456	0.7149693999478496
184.5818181818182	0.7081651963870383	0.6932192575267068	0.7146426147503718
184.95	0.707831951246498	0.6929260829647246	0.7143112732638358
185.3181818181818	0.7074938706643984	0.6926309502971769	0.7139688081925365
185.68636363636364	0.7071561722496617	0.6923325644206159	0.7136400313934413
186.05454545454546	0.7068157427457342	0.692032179793059	0.7132914607449883
186.4227272727273	0.7064717455382133	0.6917286035317697	0.7129579774226733
186.79090909090908	0.7061245233126842	0.6914228552321305	0.712606375498231
187.1590909090909	0.7057756462225356	0.6911145159804816	0.7122680203225502
187.52727272727273	0.7054239560020088	0.6908037563685715	0.7119106209434004
187.89545454545456	0.7050714524778947	0.690491065901325	0.7115563196882433
188.26363636363635	0.7047157991358898	0.6901755346750305	0.7112077541532427
188.63181818181818	0.704357167658632	0.6898573425695369	0.7108607163209197
189.	0.7039975530643265	0.6895374701805451	0.7104961642662408
189.36818181818182	0.7036345655495182	0.689215252958617	0.7101379235835928
189.73636363636365	0.7032695859279035	0.6888906295757903	0.709776769301734
190.10454545454544	0.7029051774076465	0.688563778633351	0.7094154381186007
190.47272727272727	0.7025355139905273	0.6882351517806953	0.7090448247117446
190.8409090909091	0.7021633564574828	0.6879043355246902	0.7086811135247503
191.20909090909092	0.7017905482724054	0.6875708148284355	0.7083040624361573
191.5772727272727	0.7014166603767851	0.6872361643105598	0.7079490725791923
191.94545454545454	0.7010398090978391	0.6868990606986795	0.7075603160451251
192.31363636363636	0.7006608506819969	0.6865601674451404	0.707192429641508
192.6818181818182	0.7002816069983682	0.6862192700001036	0.7068159512665392
193.05	0.6999001289786125	0.6858765050949918	0.7064400736269005
193.4181818181818	0.6995130240604793	0.6855315967775759	0.7060608199480283
193.78636363636363	0.6991280373451606	0.6851851348349819	0.7056731962225251
194.15454545454546	0.6987417056389373	0.6848369256386683	0.7052996372257261
194.52272727272728	0.6983525173926741	0.6844866835278642	0.704907927348944
194.8909090909091	0.6979601585993799	0.6841350868736732	0.7045232389259524
195.2590909090909	0.6975694450844855	0.683781290525954	0.7041322337413353
195.62727272727273	0.6971737545671067	0.6834262786624525	0.703742577631723
195.99545454545455	0.6967795239175645	0.6830694987802048	0.7033600522455487
196.36363636363637	0.6963806342729584	0.6827106967534636	0.7029616739562082
196.73181818181817	0.6959839995981272	0.6823503405139626	0.7025694632503495
197.1	0.6955823469983927	0.6819892699403731	0.7021718995689743
197.46818181818182	0.695180706822094	0.6816260131869536	0.7017721872567704
197.83636363636364	0.6947769251212311	0.6812615401208255	0.7013824191259868
198.20454545454547	0.694373401038817	0.6808948819454262	0.7009835383991881
198.57272727272726	0.6939677295040161	0.680527172620921	0.7005766648588005
198.9409090909091	0.6935607532127323	0.6801584926567735	0.7001802642389947
199.3090909090909	0.6931527235723224	0.6797879036248995	0.6997672584671152
199.67727272727274	0.692741764688844	0.6794161308152009	0.6993775610963561
200.04545454545453	0.6923298474812014	0.6790427120623953	0.6989648106697135
200.41363636363636	0.6919190626097863	0.6786683593113594	0.6985614067949201
200.78181818181818	0.6915052293438024	0.6782930048048447	0.6981560875481984
201.15	0.6910903806545506	0.6779153861810925	0.6977398632822569
201.51818181818183	0.690674514721011	0.6775369637204085	0.6973294514174603
201.88636363636363	0.6902593364269302	0.6771578664353923	0.6969239132785502
202.25454545454545	0.6898389332842535	0.6767773456634665	0.6965142195753249
202.62272727272727	0.6894214288653382	0.6763943456905123	0.6960939089225243
202.9909090909091	0.6890004013480893	0.6760120154346574	0.6956782588745993
203.3590909090909	0.6885788157549451	0.6756278374392802	0.6952684267770384
203.72727272727272	0.688156711955068	0.6752419464759771	0.6948515169157216
204.09545454545454	0.6877331369160941	0.6748561398912469	0.6944343686384279
204.46363636363637	0.6873099622168576	0.6744686922318055	0.6940164885999281
204.8318181818182	0.6868829846595066	0.6740795909508586	0.6935987929122299
205.2	0.6864579968826091	0.6736903651921251	0.6931809532667229
205.5681818181818	0.6860308054586467	0.673300145711421	0.6927554133796292
205.93636363636364	0.6856025156871255	0.6729085159764816	0.6923305326183065
206.30454545454546	0.6851754686441932	0.6725158274362413	0.6919160181349051
206.6727272727273	0.6847449263978433	0.6721221851466449	0.6914933307598027
207.04090909090908	0.6843146120493031	0.6717279662812314	0.691063182728683
207.4090909090909	0.6838821932451695	0.671332806485008	0.6906371247166594
207.77727272727273	0.6834514455194481	0.6709361264681726	0.6902184370826538
208.14545454545456	0.6830188550617254	0.6705397573082348	0.6897916307103112
208.51363636363635	0.6825840012323563	0.6701420115268698	0.6893579927688787
208.88181818181818	0.6821508837871394	0.6697431368830303	0.6889383885678737
209.25	0.681716085454988	0.6693437569492661	0.6885017368656281
209.61818181818182	0.681278891347456	0.6689432229508384	0.6880792494456671
209.98636363636365	0.6808438205845084	0.6685422345200068	0.6876496944070973
210.35454545454544	0.680407058290465	0.668140566125409	0.6872129733768838
210.72272727272727	0.679970085835292	0.6677382958037816	0.6867899416224966
211.0909090909091	0.6795304716098334	0.6673349891045156	0.6863517860290617
211.45909090909092	0.6790914682161743	0.6669308324073023	0.6859258896838333
211.8272727272727	0.6786534394552645	0.6665260290458859	0.6854844933516502
212.19545454545454	0.6782133981735092	0.6661209882573791	0.685058335187315
212.56363636363636	0.6777713120892859	0.6657154302610444	0.6846257685443521
212.9318181818182	0.6773318861865754	0.6653085764885094	0.6841833828429273
213.3	0.6768906251537393	0.6649015240594761	0.6837540070028768
213.6681818181818	0.6764479218301857	0.6644939023968739	0.6833180033060756
214.03636363636363	0.6760049796733528	0.6640851720475943	0.6828803651528383
214.40454545454546	0.6755618731043912	0.6636760922726742	0.6824457898455963
214.77272727272728	0.6751192704745446	0.6632669861567222	0.6820173811982643
215.1409090909091	0.6746749297602246	0.6628569292145268	0.6815682025566356
215.5090909090909	0.6742302727535201	0.6624465527910739	0.6811310128767066
215.87727272727273	0.6737866574849045	0.6620354759364622	0.6806971031620921
216.24545454545455	0.6733424653878779	0.66162343951432	0.680259335859888
216.61363636363637	0.672896310123801	0.6612118725327449	0.6798224055308013
216.98181818181817	0.6724489209918459	0.6607994248393467	0.6793783346509659
217.35	0.6720036932400211	0.6603864384658649	0.6789381764677013
217.71818181818182	0.6715587836754385	0.6599728427884834	0.6785031829131454
218.08636363636364	0.671111071769397	0.6595593099781315	0.6780568951964642
218.45454545454547	0.6706629899552589	0.659144952423755	0.6776204185648118
218.82272727272726	0.670216816386938	0.6587305959618619	0.6771805257119476
219.1909090909091	0.6697691083366231	0.6583155203486737	0.6767401365958916
219.5590909090909	0.6693198224543329	0.6579003053310595	0.6762924039387666
219.92727272727274	0.6688728784859822	0.6574840188350711	0.6758566587165846
220.29545454545453	0.668424576679274	0.6570682854972674	0.675416502440813
220.66363636363636	0.6679762973383848	0.6566521831527332	0.6749704525084694
221.03181818181818	0.6675264380594575	0.6562351251196494	0.6745274849203007
221.4	0.6670776544213829	0.6558186220576002	0.6740825259849974
221.76818181818183	0.666627959497439	0.6554008198077336	0.6736447788015149
222.13636363636363	0.6661799608760302	0.654983259019696	0.6732025694183732
222.50454545454545	0.6657294052998276	0.6545656789035219	0.6727528240618775
222.87272727272727	0.6652792837250576	0.6541475280737213	0.672313637628982
223.2409090909091	0.6648292148843107	0.6537286861590679	0.6718704107265443
223.6090909090909	0.6643798836040594	0.6533104488808383	0.671427767267783
223.97727272727272	0.663929292005665	0.6528914340572586	0.6709845642903884
224.34545454545454	0.6634803954907386	0.6524726928913491	0.6705354634492653
224.71363636363637	0.6630292572844672	0.6520533506868608	0.6700990594917061
225.0818181818182	0.6625790337740995	0.651633904614261	0.6696492838701197
225.45	0.662127478245492	0.6512141712206203	0.6692061241768906
225.8181818181818	0.6616779074634307	0.6507939633398959	0.6687598218847469
226.18636363636364	0.6612274261064942	0.6503744613626709	0.6683155104064953
226.55454545454546	0.6607767515780126	0.6499541848817229	0.6678776922312482
226.9227272727273	0.6603251723447773	0.6495340411266932	0.6674278369453817
227.29090909090908	0.659875420970078	0.6491138534663781	0.6669778307577056
227.6590909090909	0.6594236237414356	0.6486928498688791	0.666541399547722
228.02727272727273	0.6589742808997591	0.6482724859855449	0.6660913735707628
228.39545454545456	0.6585221259652019	0.6478517318169269	0.6656514202814792
228.76363636363635	0.6580711223370145	0.6474308596099537	0.6652023051274261
229.13181818181818	0.6576210741704942	0.647010117411185	0.6647613316810325
229.5	0.6571700250854214	0.6465892983054372	0.6643107398241029
229.86818181818182	0.6567210666885271	0.6461675276751173	0.6638708782877711
230.23636363636365	0.6562693433062358	0.6457470297829776	0.6634247832330255
230.60454545454544	0.655817723881641	0.6453256185823272	0.6629795696536612
230.97272727272727	0.6553682960768996	0.6449045463647549	0.6625369939489711
231.3409090909091	0.6549177113989467	0.6444832835522677	0.6620937955015992
231.70909090909092	0.6544675684659707	0.6440616739728386	0.6616437803351011
232.0772727272727	0.6540174805960052	0.6436407221302846	0.6611997887274238
232.44545454545454	0.6535659418458162	0.6432196776454067	0.6607594754151137
232.81363636363636	0.6531166233489175	0.6427981317569442	0.6603085868191938
233.1818181818182	0.6526679970929637	0.6423770563479706	0.6598701843219823
233.55	0.652217655946771	0.6419554829763207	0.6594254813639704
233.9181818181818	0.6517674534266822	0.6415344117468047	0.658976194495902
234.28636363636363	0.6513178067401948	0.6411134972442668	0.6585360774195533
234.65454545454546	0.6508682424836715	0.6406917444261409	0.658092712506552
235.02272727272728	0.6504186212324979	0.6402711143424512	0.6576501713694195
235.3909090909091	0.6499703266635163	0.6398503636934174	0.657202986532537
235.7590909090909	0.6495214328068065	0.6394288056094863	0.6567590244892373
236.12727272727273	0.6490733418616351	0.6390081467378449	0.6563139052544907
236.49545454545455	0.6486235572763814	0.6385872982905344	0.6558750633791202
236.86363636363637	0.6481748295366994	0.6381669344875721	0.6554316128483073
237.23181818181817	0.6477274193315868	0.6377456396507184	0.6549839407735953
237.6	0.6472797168821812	0.6373258682340112	0.6545439749598206
237.96818181818182	0.646831985102356	0.6369048453810912	0.6541012536552056
238.33636363636364	0.6463833000520487	0.6364849594181194	0.6536595962401747
238.70454545454547	0.6459371248121198	0.6360643278588677	0.6532175013796058
239.07272727272726	0.6454903276508225	0.6356446658345337	0.6527756909387482
239.4409090909091	0.6450425657950507	0.6352247588719652	0.6523296204007333
239.8090909090909	0.6445960536644874	0.6348046738468246	0.6518907823957857
240.17727272727274	0.644149650847304	0.6343848076833007	0.6514487734774531
240.54545454545453	0.643703255070881	0.6339657841606513	0.6510092123373117
240.91363636363636	0.6432569789544607	0.633546280248435	0.6505676928765817
241.28181818181818	0.6428122085930578	0.6331272733085996	0.650122230231337
241.65	0.6423665736656253	0.6327082847690465	0.6496853818777091
242.01818181818183	0.6419212449923283	0.6322892139642574	0.649245473558197
242.38636363636363	0.6414777811493712	0.6318706682410286	0.6488056758898314
242.75454545454545	0.6410324643207254	0.6314524949375381	0.6483616781614453
243.12272727272727	0.6405876275240164	0.6310338548523465	0.6479266249486253
243.4909090909091	0.640144947044123	0.6306159737073939	0.6474822300262225
243.8590909090909	0.6397004556043442	0.6301979704143812	0.6470461117020416
244.22727272727272	0.6392569771572547	0.6297805268510474	0.6466075083071638
244.59545454545454	0.6388136569106739	0.6293630301109188	0.6461689824708673
244.96363636363637	0.6383714775022645	0.6289460794217362	0.6457274093245119
245.3318181818182	0.6379289319074735	0.6285288892682722	0.6452932296973092
245.7	0.6374878425577895	0.6281118365525562	0.6448549761302061
246.0681818181818	0.6370455909142877	0.6276960101113088	0.6444129303760152
246.43636363636364	0.6366045971884626	0.627279489089917	0.6439796713514254
246.80454545454546	0.6361625904971843	0.6268631590752306	0.6435417788649872
247.1727272727273	0.6357230514340386	0.6264477404786232	0.6431055375053584
247.54090909090908	0.6352814028807763	0.6260321853281976	0.642669482303974
247.9090909090909	0.6348426456707579	0.6256168612208414	0.6422341816510807
248.27727272727273	0.6344029325027878	0.6252020814902938	0.6417954958446613
248.64545454545456	0.6339626191112662	0.6247873511267447	0.6413634296226914
249.01363636363635	0.6335249201361999	0.6243729010596768	0.6409248415933498
249.38181818181818	0.633086290575643	0.6239583115087383	0.6404942248993964
249.75	0.6326475003691573	0.623545296950752	0.6400547210722206
250.11818181818182	0.6322107806418595	0.6231314484346824	0.6396239983567115
250.48636363636365	0.6317723661052462	0.6227178597366456	0.639189609416848
250.85454545454544	0.6313363373163295	0.6223048875663243	0.6387575136488016
251.22272727272727	0.6308986351928271	0.6218924207823984	0.6383257775897897
251.5909090909091	0.6304633461590766	0.6214799742031192	0.6378893057339149
251.95909090909092	0.6300273789379318	0.6210680086424692	0.6374562096530337
252.3272727272727	0.6295923627032229	0.6206561144448123	0.637026218666469
252.69545454545454	0.6291574556332308	0.6202448679608153	0.6365932033838757
253.06363636363636	0.6287221135620017	0.6198335896111118	0.6361663277132167
253.4318181818182	0.6282889380689646	0.6194228823553303	0.6357324516453695
253.8	0.627854097627619	0.6190126256291938	0.6353034685250809
254.1681818181818	0.6274219616323015	0.6186024468331991	0.6348733070928322
254.53636363636363	0.6269889526612559	0.6181925698687235	0.6344398998523214
254.90454545454546	0.626555858353576	0.6177832514522941	0.6340137364670423
255.27272727272728	0.6261249983720734	0.6173741734286483	0.6335849267303094
255.6409090909091	0.6256926331863748	0.6169653500393393	0.6331564067542511
256.0090909090909	0.6252613806570791	0.616557153568934	0.6327285604671836
256.3772727272727	0.6248302197190837	0.6161491775569481	0.6322980637989016
256.74545454545455	0.6244008360743984	0.6157412699254792	0.6318744263834289
257.1136363636364	0.6239722823840261	0.6153339114809911	0.6314445144404833
257.4818181818182	0.6235412527458707	0.6149270396259451	0.6310213545650102
257.85	0.6231123958154254	0.6145207053740851	0.6305917131362969
258.2181818181818	0.6226845098652571	0.6141142870321106	0.6301658025786376
258.5863636363636	0.6222567906129612	0.6137082832714934	0.6297439933695153
258.95454545454544	0.6218296798873764	0.6133030069495814	0.6293148193026579
259.32272727272726	0.6214016483900581	0.6128981084697618	0.6288937313407689
259.6909090909091	0.6209747005564797	0.6124935828633807	0.6284701140608372
260.0590909090909	0.6205504426409828	0.6120889781001583	0.6280431407099397
260.42727272727274	0.6201243507427529	0.6116850873055732	0.6276222885327184
260.79545454545456	0.6196986217352236	0.6112819668630751	0.6271997997756441
261.1636363636364	0.6192740789669312	0.6108786018750796	0.6267792215850384
261.5318181818182	0.6188495435365251	0.610476135503086	0.6263541472994658
261.9	0.6184266234254209	0.6100734215459083	0.6259317445276268
262.2681818181818	0.6180031880463583	0.6096717409488549	0.6255139549107599
262.6363636363636	0.6175806848472912	0.6092703817385057	0.6250942089228103
263.00454545454545	0.617158635979024	0.6088693488308276	0.6246723249646767
263.3727272727273	0.6167372451868489	0.60846820834673	0.6242524593136223
263.7409090909091	0.6163155458633262	0.6080685001844457	0.6238316453611905
264.1090909090909	0.6158944087741746	0.6076684553738825	0.6234150968644906
264.47727272727275	0.615474127000011	0.6072690360041237	0.6229968714218722
264.8454545454546	0.6150560002203505	0.6068701377985587	0.6225793082434462
265.21363636363634	0.6146350442464675	0.6064717205640421	0.6221616252394739
265.58181818181816	0.6142173323036685	0.6060731941943164	0.621744927248648
265.95	0.6137990560494045	0.6056756351965704	0.6213283827920354
266.3181818181818	0.6133811319521656	0.6052785685190905	0.6209136164964276
266.68636363636364	0.6129642100714257	0.604881967346738	0.6204989086397658
267.05454545454546	0.6125485632093318	0.604485439667611	0.6200823235983782
267.4227272727273	0.6121308286129191	0.6040891453220735	0.6196676827183509
267.7909090909091	0.6117163273147191	0.6036938519527953	0.61925365215241
268.15909090909093	0.6113013333976112	0.6032987376349026	0.61883984507233
268.5272727272727	0.6108860018934948	0.6029040571480412	0.6184258439154663
268.8954545454545	0.6104726240953959	0.6025102132356729	0.6180148964110135
269.26363636363635	0.6100581239612604	0.602116549812718	0.6176030840747002
269.6318181818182	0.609646732807337	0.60172288386362	0.6171908147886618
270.	0.6092327112097746	0.6013307289940185	0.6167802578315622

==> anc/Fig4Dat_RGMFSoundSpeed.txt <==
#Figure 4 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the speed of sound squared in natural units. Note that x-axis is 2*mu_I !
#
#Format:
# 2mu_I [MeV] | c_s^2/c^2 | c_s^2_scale_var_low | c_s^2__scale_var_high/m_pi^3

139.57	1.486316439237429e-11	1.6390245398250514e-11	3.71539913498673e-7
150.59602999999998	0.08346611287710703	0.08783844388610908	0.08736776713924843
161.62206	0.17261524500254877	0.17555922470183416	0.18497700042002926
172.64809	0.25950377019287374	0.2593228526335764	0.2751754116145938
183.67412	0.3411623748338492	0.33673650282547996	0.3592710039421181
194.70014999999998	0.4148503585904011	0.40590276597184904	0.43413063560470205
205.72617999999997	0.4792026685756855	0.46587609346223335	0.49862017162429456
216.75220999999996	0.5338714477578748	0.516541924368375	0.5527217544262896
227.77824	0.5792230488058093	0.5583777344067403	0.5970991965792057
238.80427	0.6160481452022544	0.5922141390312393	0.632768020647189
249.8303	0.6453398038478206	0.6190389838807293	0.6608783828630297
260.85632999999996	0.6681385335728832	0.6398637378897825	0.6825634019291994
271.88235999999995	0.685439794743723	0.6556421318179282	0.6988700344751342
282.90839	0.6981459280591509	0.6672282069140639	0.7107199783551227
293.93442	0.7070472244251553	0.6753631142727348	0.7189070652666796
304.96045	0.7128198661445093	0.6806792196625903	0.7240958062534889
315.98648	0.7160332018463992	0.6837000433551952	0.7268437031832188
327.01250999999996	0.7171623073290169	0.6848292395175751	0.7276166330485576
338.03854	0.7166010664779808	0.6844581010587314	0.7267778799516073
349.06457	0.7146745542882474	0.6829008737537713	0.7246444647514457
360.0906	0.7116502519017582	0.6803446070780662	0.7214692599357693
371.11663	0.7077484542348716	0.6770093705424577	0.7174601756408364
382.14266	0.7031502441995093	0.6730518962931321	0.7127893701735648
393.16869	0.6980044007048486	0.6686029593839702	0.7075955989942567
404.19472	0.6924339795453701	0.6637696234674217	0.7019957046578819
415.22075	0.686539818859266	0.6586400766398572	0.6960852287638764
426.24678	0.6804052485255985	0.6532868523074638	0.689942172175033
437.27280999999994	0.6740992777277827	0.647769773346646	0.6836321482208934
448.29884	0.6676783132691608	0.6421382977737983	0.6772088312434171
459.3248699999999	0.6611894902452854	0.6364333694023215	0.6707165487361328
470.35089999999997	0.6546712067123606	0.6306888269339781	0.6641928027211578
481.37693	0.6481553053264073	0.6249327319291674	0.6576680491902532
492.40295999999995	0.6416678570508114	0.6191883704396066	0.6511668680049749
503.42899	0.6352302628579012	0.6134749828919981	0.6447109301328935
514.45502	0.6288599484887109	0.6078084004944733	0.6383166531796158
525.48105	0.6225710023782883	0.6022017069588486	0.6319982700060208
536.50708	0.6163747348185575	0.5966655573710602	0.6257669261259529
547.53311	0.6102803057988436	0.5912086515686785	0.6196316146343848
558.55914	0.6042946500743721	0.5858379492556854	0.6136000254493497
569.58517	0.5984231811868531	0.5805590568054804	0.6076771121741361
580.6111999999999	0.5926700004021592	0.5753762733171599	0.6018676899904919
591.63723	0.5870379404554625	0.5702929091094225	0.5961063004297099
602.6632599999999	0.5815289608453361	0.5653113832181865	0.5904382731147554
613.68929	0.5761440361393766	0.5604334099849833	0.5851656320419069
624.7153199999999	0.5708835592619254	0.5556599529271898	0.5798040269443787
635.74135	0.5657474343214111	0.5509915631859419	0.5745919413228974
646.76738	0.5607348855240806	0.5464282448313326	0.569500448838644
657.79341	0.5558448371111961	0.5419696543106669	0.56453042626978
668.81944	0.5510759353540226	0.5376150911101932	0.5596797135048628
679.84547	0.546426512522206	0.5333636036671447	0.5549395952606945
690.8715	0.5418946128990837	0.5292139902335464	0.550320324014713
701.89753	0.5374781947485172	0.5251648441844212	0.5458142059205837
712.92356	0.5331750466804988	0.5212146451465562	0.5414200065478764
723.94959	0.5289828421926795	0.5173616909842651	0.5371355813775902
734.9756199999999	0.5248991766410029	0.513604221382439	0.53295879056512
746.0016499999999	0.5209215626595968	0.5099403302190322	0.5288873190204805
757.02768	0.5170285145913753	0.5063681119050754	0.5249188932019552
768.0537099999999	0.5132291975040012	0.5028867579580175	0.5210511169501906
779.07974	0.5096063353059405	0.4994919234871385	0.5172816531615857
790.1057699999999	0.5060202639313834	0.4961827380421431	0.5136080816326147
801.1318	0.5025344239689138	0.4929571755477289	0.5100280401999978
812.15783	0.4991406264607015	0.48981316428321986	0.5065391481070036
823.18386	0.495835200682223	0.48674869076265304	0.503139061673458
834.2098899999999	0.4926158553944735	0.483761705690545	0.49982544689272035
845.23592	0.48948020166128636	0.48085022373309977	0.49659597903514135
856.26195	0.4864258902193501	0.47801225917558954	0.49344842675520767
867.28798	0.4834506197191436	0.4752458589108753	0.49038055457296126
878.31401	0.48055213496842003	0.47254910039995784	0.4873901603593111
889.3400399999999	0.47772823236195044	0.46992009981121935	0.4844751314873234
900.3660699999999	0.47497676542736306	0.46735700046240597	0.481633342527725
911.3920999999999	0.47229563647218753	0.4648579851452648	0.4788627668578023
922.41813	0.46968279498954224	0.46242129292235434	0.4761613789499474
933.44416	0.4671362573794609	0.46004517593970445	0.47352724648347405
944.4701899999999	0.4646540809949195	0.45772793842953746	0.47095846001472197
955.4962199999999	0.46223438717801596	0.45546793510960226	0.4684531608287987
966.52225	0.45987534574878597	0.4532635545543005	0.4660095434640283
977.54828	0.4575751763057574	0.4511132233610873	0.4636258482481096
988.5743100000001	0.45533215394783083	0.4490118733261281	0.4613003799232851
999.6003399999998	0.4531446047462777	0.4469598753190571	0.45903145772930354
1010.62637	0.45101090293459917	0.44497243377537893	0.45681747808389267
1021.6524	0.4489294722188969	0.44302186575351465	0.45465686974624897
1032.67843	0.4468987855126655	0.4411196759766722	0.45254811686757995
1043.70446	0.4449173609694698	0.43926297536293923	0.4504897307139327
1054.73049	0.44298376240282583	0.4374504710725169	0.44848028654677313
1065.75652	0.44109660157055014	0.43568091438110496	0.4465183912719439
1076.78255	0.43925452773696994	0.433953089344474	0.44460269120969725
1087.80858	0.4374562378747461	0.4322658171591718	0.44273188430888744
1098.83461	0.435700467963745	0.43061795455993207	0.44090469647400343
1109.8606399999999	0.4339859924341987	0.42900839239835925	0.43911989644576177
1120.8866699999999	0.4323116266492869	0.4274360547304475	0.4373762918570908
1131.9126999999999	0.43067622205005235	0.42589989818775176	0.4356727302093523
1142.93873	0.42907866683736384	0.42439891168659993	0.43400809265703577
1153.96476	0.4275178863579178	0.4229321146253555	0.4323812834192227
1164.9907899999998	0.42599283682385997	0.4214985560914222	0.43079125775930116
1176.0168199999998	0.4245025103569621	0.4200973150185028	0.4292369939781752
1187.04285	0.4230459292521704	0.4187274973396353	0.4277175023989637
1198.06888	0.4216221480981399	0.41738823768959	0.42623182421836725
1209.09491	0.4202302525758678	0.4160786969744478	0.4247790333331721
1220.1209399999998	0.4188693526978184	0.4147980619344504	0.4233582291425114
1231.14697	0.4175385933704511	0.4135455442274836	0.4219685414296484
1242.173	0.41623714126702704	0.41232037909629854	0.420609121968782
1253.19903	0.41496419092629117	0.41112182661850727	0.4192791546477128
1264.22506	0.4137189645656717	0.4099491686629536	0.4179778450225641
1275.25109	0.41250070539362965	0.40880170948858185	0.41670442439692973
1286.27712	0.4113086818239534	0.4076787744155116	0.4154581458547254
1297.30315	0.41014218685712955	0.40657970991462017	0.41423828866308654
1308.32918	0.40900053276215187	0.4055038818380678	0.41304415113841814
1319.35521	0.4078830548261587	0.40445067594433787	0.41187505515037454
1330.38124	0.4067891099227961	0.4034194960077502	0.410724719357194
1341.40727	0.40571807205160804	0.40240976512133525	0.4095958899904008
1352.4333	0.40466933806197275	0.401420922577627	0.4085141485898687
1363.45933	0.40364232071947576	0.4004524251843134	0.4074362219803711
1374.48536	0.40263645151160316	0.3995037464544941	0.40638285543792735
1385.51139	0.40165118026905156	0.39857437520780464	0.40535086789081687
1396.5374199999999	0.4006859711726001	0.39766381583935	0.4043397113304861
1407.5634499999999	0.39974030583283293	0.3967715874714993	0.4033488552597041
1418.5894799999999	0.3988136902173135	0.39589722484952383	0.40237778461705354
1429.61551	0.39790563111500277	0.3950402744078513	0.40142599896183995
1440.6415399999998	0.3970156573898916	0.39420029779764393	0.4004930134430434
1451.6675699999998	0.39614331100311617	0.3933768684016407	0.3995783574374481
1462.6935999999998	0.39528814775685484	0.39256957303104456	0.3986815741471843
1473.71963	0.39444973735963895	0.39177801022028835	0.3978022197795177
1484.74566	0.3936276607477199	0.3910017907307562	0.3969398642452689
1495.7716899999998	0.3928215124545334	0.3902405361301961	0.39609408965523907
1506.7977199999998	0.39203089892000775	0.3894938794080905	0.39526449010637416
1517.82375	0.3912554377139902	0.3887614639619812	0.3944506717959256
1528.84978	0.3904947580886296	0.38804294383326365	0.39365225211281535
1539.87581	0.38974849939219813	0.3873379824982231	0.3928688595411598
1550.9018399999998	0.3890163119117934	0.38664625375469835	0.39210013299462054
1561.92787	0.38829785659802984	0.38596744015086715	0.3913457220915476
1572.9539	0.3875928029230082	0.3853012335633426	0.3906052857401065
1583.97993	0.3869008307463867	0.3846473347170035	0.3898784934330191
1595.00596	0.3862216289134069	0.3840054523273633	0.3891650231988143
1606.03199	0.3855548950625715	0.3833753040341567	0.3884645626810102
1617.05802	0.38490033519131095	0.3827566146251864	0.3877768077608267
1628.08405	0.3842576637407873	0.3821491173916508	0.38710146319823124
1639.1100799999997	0.3836266037396977	0.3815525523370054	0.38643824180268377
1650.13611	0.3830068849688318	0.3809666670027407	0.38578686438429843
1661.16214	0.38239824547625945	0.3803912159891205	0.3851470593964018
1672.1881700000001	0.38180043029675437	0.37982596053410256	0.3845185628761073
1683.2142	0.38121319155840794	0.3792706683397475	0.3839011178244034
1694.2402299999999	0.3806362883057998	0.37872511350956223	0.3832944744868203
1705.26626	0.38006948586783756	0.37818907653124073	0.38269838986856614
1716.2922899999999	0.37951255666565525	0.3776623435457271	0.38211262733983964
1727.31832	0.3789652784792888	0.3771447063403736	0.381536956843099
1738.3443499999998	0.37842743572027443	0.37663596280196104	0.38097115449213986
1749.3703799999998	0.37789881839344097	0.3761359158919825	0.38041500227807135
1760.39641	0.3773792219010199	0.37564437372818243	0.3798682878741875
1771.4224399999998	0.37686844778056516	0.3751611497204787	0.37933080499164434
1782.44847	0.37636630203012006	0.37468606234510393	0.3788023522906751
1793.4745	0.3758725962994677	0.37421893424362807	0.37828273402500695
1804.5005299999998	0.3753871472275778	0.3737595935474564	0.37777175955157477
1815.52656	0.3749097761957116	0.3733078722583397	0.37726924298782166
1826.5525899999998	0.37444030909257525	0.37286360706642363	0.37677500359739585
1837.57862	0.3739785763652621	0.37242663871573406	0.3762888649791111
1848.60465	0.3735232278166678	0.37199681210379976	0.375810655545298
1859.6306799999998	0.37307478903080227	0.3715740173837128	0.37534020790544104
1870.65671	0.3726387294186162	0.371158024564339	0.3748773590794536
1881.6827399999997	0.37220576299221914	0.37074873162426575	0.37442195012898133
1892.70877	0.3717803110331055	0.3703459988595035	0.3739738262114506
1903.7348	0.37136166483798067	0.36994968992233856	0.3735328363772839
1914.7608299999997	0.3709496830797062	0.36955967194888306	0.3730988334803697
1925.78686	0.37054422806423176	0.3691758153667298	0.37267167395765455
1936.81289	0.37014516552551885	0.36879799395616686	0.3722512179049602
1947.8389200000001	0.3697523645945393	0.368426084429287	0.37183732890543275
1958.86495	0.369365697540359	0.36805996681587144	0.3714298738859953
1969.8909799999997	0.36898503995926996	0.36769952384696747	0.37102872299381323
1980.91701	0.3686102704135195	0.36734464131632	0.3706337496337897
1991.9430399999999	0.3682412704916426	0.36699520769793714	0.37024483029710176
2002.96907	0.3678779246467646	0.36665111427597513	0.3698618444415744
2013.9950999999999	0.36752012019506985	0.366312254929611	0.36948467436853194
2025.0211299999999	0.36716774712474987	0.3659785260298918	0.3691132054028954
2036.04716	0.36682069817411533	0.3656498265539272	0.36874732550298445
2047.0731899999998	0.3664788685633538	0.3653260578906585	0.3683869252313937
2058.09922	0.3661421561077053	0.3650071237136773	0.36803189796860375
2069.12525	0.3658104609947323	0.36469293001857866	0.36768213942950684
2080.1512799999996	0.3654836858483214	0.36438338504556916	0.3673375478841826
2091.17731	0.36516173555389947	0.36407839914268486	0.3669980240097874
2102.20334	0.3648445172741366	0.363777884901702	0.366663470663656
2113.22937	0.3645319403118518	0.36348175675973526	0.3663337931961723
2124.2554	0.3642239161055538	0.36318993128694804	0.3660088990438642
2135.2814299999995	0.36392035817874807	0.3629023270343736	0.3656886977287732
2146.30746	0.36362118205976146	0.3626188642048486	0.36537310091852776
2157.33349	0.3633263052137788	0.36233946507500386	0.36506202237381585
2168.35952	0.3630356469727497	0.3620640536411735	0.36475537770240224
2179.38555	0.3627491285969516	0.3617925555581378	0.36445308450164277
2190.41158	0.3624666730680312	0.3615248982396392	0.3641550622938709
2201.43761	0.3621882051945787	0.361261010726953	0.3638612322897967
2212.46364	0.3619136513988201	0.36100082368571723	0.36357151756004075
2223.48967	0.36164293982193046	0.3607442693452178	0.3632858428793868
2234.5157	0.36137600023342414	0.3604912813134131	0.3630041347756764
2245.54173	0.36111276391657765	0.36024179491819003	0.36272632124849813
2256.56776	0.3608531637282204	0.35999574672076995	0.3624523320244053
2267.59379	0.3605971340242779	0.3597530748279636	0.3621820983954357
2278.61982	0.36034461056493394	0.35951371859009174	0.36191555301388645
2289.64585	0.3600955305743543	0.3592776187513332	0.3616526302054993
2300.67188	0.35984983262299447	0.35904471738811156	0.36139326561875196
2311.69791	0.35960745663739185	0.35881495774893724	0.3611373962400108
2322.72394	0.3593683438456854	0.35858828438815715	0.3608849605824464
2333.74997	0.3591324367643289	0.3583646430426361	0.3606358983404646
2344.776	0.3588996791407112	0.3581439805959349	0.3603901506062699
2355.80203	0.3586700159213741	0.3579262450883478	0.36014765965971485
2366.82806	0.3584433932541871	0.3577113856135223	0.3599083690413785
2377.85409	0.35821975842939835	0.35749935251161696	0.3596722235226166
2388.8801200000003	0.3579990598334684	0.3572900969528773	0.35943916894419836
2399.90615	0.3577812469962409	0.3570835713363634	0.3592091524348169
2410.93218	0.35756627048170764	0.35687972890605235	0.35898212209883307
2421.95821	0.3573540818885696	0.35667852401932365	0.3587580272404084
2432.9842399999998	0.3571446338364363	0.3564799118891601	0.3585368180897281
2444.01027	0.35693787993301573	0.35628384872406405	0.35831855875877133
2455.0362999999998	0.35673377476980633	0.3560902915942714	0.35810314024724627
2466.0623299999997	0.35653227385010716	0.3558991984650623	0.3578899750986866
2477.08836	0.356333333590411	0.3557105282162746	0.35767988547276347
2488.1143899999997	0.3561369113501002	0.35552424052324655	0.35747239475100223
2499.14042	0.3559429652965357	0.3553402958512173	0.35726751244906263
2510.1664499999997	0.3557514545135684	0.35515865553185577	0.3570651955237468
2521.1924799999997	0.35556233888950495	0.35497928171782667	0.3568654019017905
2532.21851	0.3553755790915474	0.35480213722459947	0.3566680903280271
2543.2445399999997	0.35519113663305996	0.3546271856437375	0.3564732203723184
2554.27057	0.35500897376197216	0.3544543913574424	0.35628075238278334
2565.2965999999997	0.35482905352663147	0.35428371935590425	0.3560906475640887
2576.3226299999997	0.35465133967969104	0.35411513544807804	0.3559028678231445
2587.34866	0.35447579668763574	0.3539486060794291	0.3557173758925247
2598.3746899999996	0.3543023897224817	0.3537840982403385	0.35553413517619165
2609.40072	0.35413108467656057	0.3536215797592371	0.35535310988244606
2620.42675	0.35396184810406284	0.3534610189683206	0.355174264715422
2631.4527799999996	0.35379464715850245	0.353302384805663	0.35499756536128935
2642.47881	0.35362944969988663	0.35314543263561343	0.3548229779720435
2653.5048399999996	0.3534662242072511	0.3529902436365449	0.35465046938985306
2664.53087	0.3533049397204646	0.3528378364996821	0.35448000711638616
2675.5569	0.35314556594111274	0.35268650780345046	0.35431155934176567
2686.5829299999996	0.3529880730954373	0.3525370626867373	0.35414509471751193
2697.60896	0.3528324320326731	0.35238937041277246	0.3539805826048534
2708.63499	0.35267861411766394	0.3522434039123077	0.3538179929593473
2719.66102	0.35252659128433206	0.35209913662447395	0.35365729623455344
2730.68705	0.3523763359741885	0.3519565425251883	0.3534984634578525
2741.7130799999995	0.35222782121107094	0.35181559602009355	0.35334146626676993
2752.73911	0.35208102045131756	0.3516762721048843	0.35318627675022685
2763.76514	0.351935907662448	0.35153854611121765	0.3530328675577426
2774.79117	0.3517924573726221	0.35140239392823264	0.35288121186428717
2785.8172	0.3516506444869033	0.351267791839284	0.3527312833202565
2796.84323	0.3515104444369985	0.35113471660674256	0.3525830560435045
2807.86926	0.35137183307411934	0.3510031454012415	0.3524365046595789
2818.89529	0.3512347867399569	0.35087305582438605	0.3522916043023222
2829.92132	0.3510992821796092	0.3507444258626768	0.3521483304332872
2840.94735	0.3509652965459214	0.35061723392512967	0.35200665907073403
2851.97338	0.3508328074452918	0.35049145882379534	0.3518665667146063
2862.99941	0.35070179288680947	0.35036707974415576	0.3517280300675116
2874.02544	0.350572231257151	0.35024407624137444	0.3515910265529826
2885.05147	0.35044410135860954	0.35012242825359613	0.35145553373992405
2896.0775	0.35031738234329923	0.35000211607958026	0.3513215297570373
2907.10353	0.350192053786419	0.3498831203216222	0.35118899308677726
2918.12956	0.3500680955661716	0.34976542204005473	0.3510579025861497
2929.15559	0.3499454879783299	0.3496490025207169	0.350928237409735
2940.18162	0.3498242116303796	0.3495339114159102	0.35079997730830476
2951.20765	0.3497042474989821	0.34942009594656426	0.35067310209928226
2962.23368	0.3495855768511983	0.349307205466087	0.35054759219306697
2973.25971	0.3494681813416167	0.34919575348972914	0.35042342816517974
2984.28574	0.34935204294919303	0.34908545911405026	0.350300591085213
2995.31177	0.34923714386470156	0.3489763382036622	0.35017906220898437
3006.3378	0.3491234667410775	0.34886837424968115	0.35005882327388094
3017.36383	0.34901099441572603	0.34876155105395956	0.34993985623165585
3028.3898599999998	0.3488997100451282	0.34865585266642435	0.34982214327065797
3039.4158899999998	0.34878959715398195	0.34855126354460386	0.34970566709428047
3050.44192	0.3486806394330392	0.3484477681712215	0.34959041051237427
3061.4679499999997	0.34857282092126324	0.34834535149509177	0.3494763567283026
3072.4939799999997	0.3484661259269995	0.3482439986094757	0.34936348921432175
3083.5200099999997	0.3483606880394327	0.3481436950012997	0.34925179168721165
3094.5460399999997	0.34825641045599953	0.3480444227934605	0.34914124817501097
3105.57207	0.34815255683436513	0.3479461747066937	0.3490318430057726
3116.5980999999997	0.3480502763513385	0.34784893354303936	0.34892326874939267
3127.6241299999997	0.34794897255922635	0.34775268547392685	0.34881567076499037
3138.65016	0.34784870356364317	0.34765741722697335	0.34871044818314806
3149.6761899999997	0.34774945536559104	0.3475631155464414	0.34860530260766714
3160.70222	0.34765121431022755	0.3474697675021739	0.34850136239570684
3171.7282499999997	0.34755396684881745	0.3473773602670271	0.34839847160417853
3182.7542799999997	0.3474576997588601	0.3472858813615202	0.3482966162397573
3193.78031	0.3473623999770403	0.3471953183131998	0.348195782584371
3204.8063399999996	0.34726805478070405	0.3471056591495947	0.3480959571110918
3215.83237	0.3471746514475265	0.347016891788007	0.3479971265369337
3226.8584	0.3470821775600078	0.3469290045672469	0.3478992777750596
3237.8844299999996	0.34699062101296235	0.3468419858798845	0.3478023979749998
3248.91046	0.34689996977002663	0.34675582437465635	0.34770647446564384
3259.9364899999996	0.3468102119533169	0.34667050890885925	0.34761149481752
3270.96252	0.3467213360197001	0.34658602834328756	0.347517446753279
3281.98855	0.34663333047959605	0.3465023720282224	0.3474243182564539
3293.0145799999996	0.3465461841312224	0.34641952912811785	0.3473320974190859
3304.0406099999996	0.3464598858396862	0.3463374893254691	0.34724077261517444
3315.06664	0.34637423680419255	0.34625624220928947	0.34715033231780845
3326.09267	0.3462893286968531	0.34617578155595596	0.3470607652646159
3337.1187	0.3462060636640547	0.3460960895327178	0.3469720603110898
3348.1447299999995	0.34612295924571673	0.34601716018326645	0.3468842064588521
3359.1707599999995	0.3460407415056222	0.345938983855955	0.34679719301475215
3370.19679	0.3459593090076258	0.3458615510439299	0.34671100934392457
3381.22282	0.3458786519271028	0.3457848523290861	0.34662564495343473
3392.24885	0.34579876041036106	0.3457088785072795	0.34654108963322444
3403.2748799999995	0.34571962493696295	0.34563362049130014	0.34645733319725736
3414.3009099999995	0.3456412408067134	0.34555906936509906	0.34637436573274744
3425.32694	0.34556359614255194	0.3454852160930493	0.34629217738822204
3436.35297	0.3454866586100151	0.3454120522758167	0.3462107585490397
3447.379	0.34541045647543867	0.3453395693104568	0.3461300996530295
3458.40503	0.3453349622608012	0.3452677587029596	0.34605019137371607
3469.4310599999994	0.3452601695059829	0.34519652752538366	0.34597102446892686
3480.4570900000003	0.34518606962263304	0.34512591094739137	0.34589258987201055
3491.48312	0.3451126541504813	0.3450563174287706	0.3458148785981554
3502.50915	0.34503991466224276	0.34498707376215626	0.3457378818896342
3513.53518	0.34496784302849853	0.3449185034091301	0.34566159103473765
3524.5612099999994	0.34489643103812007	0.3448505575929158	0.3455859975155268
3535.5872400000003	0.3448256708418211	0.34478322875252143	0.3455110928667166
3546.61327	0.34475555451623513	0.3447165094680871	0.34543686883985586
3557.6393	0.34468607428312864	0.34465039234417255	0.345363317255025
3568.66533	0.3446172225874183	0.34458487019546685	0.34529043005203974
3579.6913599999993	0.3445489918193558	0.34451993590033986	0.34521819929228587
3590.7173900000003	0.34448137469393164	0.3444555824376391	0.3451466172219081
3601.74342	0.3444143638604089	0.3443918028768173	0.3450756760708597
3612.76945	0.3443479521260022	0.34432859045850434	0.3450053683296635
3623.7954799999998	0.34428213243273526	0.3442659383935768	0.34493568645158484
3634.8215099999998	0.3442168977920575	0.3442038401567817	0.34486662312251065
3645.84754	0.34415224128015665	0.3441422891657924	0.3447981710706152
3656.87357	0.3440881562633795	0.34408127904291064	0.3447303231575943
3667.8995999999997	0.34402463592149835	0.3440208034298754	0.3446630723195703
3678.9256299999997	0.3439616737281417	0.34396085608875765	0.34459641166775934
3689.9516599999997	0.3438992632168077	0.34390143091413994	0.34453033424489865
3700.97769	0.34383739800313945	0.3438425218062822	0.3444648334032464
3712.00372	0.343776071703524	0.3437841228037735	0.3443999024506434
3723.0297499999997	0.34371527824245895	0.3437262280462056	0.34433553486020724
3734.0557799999997	0.34365501141828103	0.34366883167340384	0.34427172414710105
3745.0818099999997	0.34359526518180494	0.34361192803132495	0.3442084639527754
3756.10784	0.34353603361877494	0.3435555114656258	0.34414574800374986
3767.13387	0.3434773108727157	0.3434995763564053	0.34408357007413043
3778.1598999999997	0.3434190911484448	0.34344411730517904	0.3440219241117135
3789.1859299999996	0.34336136873192885	0.3433891288890931	0.3439608040698711
3800.2119599999996	0.3433041380812154	0.34333460573266666	0.3439002040255186
3811.23799	0.34324739351845773	0.343280542653017	0.34384011813259785
3822.26402	0.3431911297226352	0.3432269344175689	0.3437805406078971
3833.2900499999996	0.34313534123287354	0.3431737759314561	0.3437214657544021
3844.3160799999996	0.3430800227253596	0.3431210621365261	0.34366288799181216
3855.3421099999996	0.3430251690199077	0.3430687881397042	0.34360480180858544
3866.36814	0.34297077490053024	0.3430169489631887	0.34354720168143915
3877.39417	0.3429168352919974	0.34296553982050143	0.3434900822627153
3888.4202	0.34286334517585854	0.34291455593192793	0.34343345056909963
3899.4462299999996	0.34281029955329895	0.34286399256564365	0.34337729464737043
3910.4722599999996	0.3427576936381394	0.3428138451378163	0.34332154940754367
3921.49829	0.34270552248877223	0.34276410911404653	0.34326630651083456
3932.52432	0.34265378143533537	0.342714779847133	0.34321154911582263
3943.55035	0.3426024657194102	0.3426658530211996	0.343157258333291
3954.5763799999995	0.3425515708000686	0.34261732416040586	0.3431032506773363
3965.6024099999995	0.3425010920184491	0.3425691889589245	0.3430498098904196
3976.62844	0.3424510249560973	0.3425214431967067	0.3429967865995324
3987.65447	0.34240136507769214	0.34247408259089	0.34294419408346183
3998.6805	0.34235210810056116	0.34242710302130386	0.3428920276519331
4009.7065299999995	0.34230324962757613	0.34238050036049955	0.34284028293286645
4020.7325599999995	0.34225478538363324	0.34233427054065174	0.3427889552419097
4031.75859	0.3422067171943051	0.34228840964679436	0.3427380401226819
4042.78462	0.34215903760592764	0.34224291357887743	0.342687533284532
4053.81065	0.3421117135028092	0.34219777863394507	0.3426374303004946
4064.83668	0.3420647877129836	0.34215300092721096	0.3425877270286894
4075.8627099999994	0.34201823270474463	0.34210857663196975	0.3425384191130395
4086.8887400000003	0.3419720475316099	0.3420645019873348	0.3424895024656054
4097.91477	0.3419262283120554	0.3420207733667286	0.34244097295705106
4108.940799999999	0.3418807711484781	0.34197738709568104	0.3423928264921121
4119.966829999999	0.3418356722924735	0.34193433957992575	0.34234505912380786
4130.992859999999	0.3417909279855163	0.34189162724090894	0.3422976669338767
4142.01889	0.3417465345937713	0.34184924662018196	0.3422506459668954
4153.04492	0.341702488363138	0.3418071942349762	0.3422039923248695
4164.07095	0.3416587858094358	0.34176546672522756	0.3421577022772517
4175.096979999999	0.34161542333731826	0.34172406065272254	0.3421117721075113
4186.123009999999	0.3415723974025822	0.34168297270766157	0.34206619803053
4197.14904	0.3415297045859913	0.3416421996695592	0.3420209764459372
4208.17507	0.34148734152137794	0.341601738185379	0.34197610367609216
4219.2011	0.3414453048437593	0.34156158514918566	0.3419315762530637
4230.227129999999	0.34140359099972595	0.34152173733156643	0.34188739061635576
4241.253159999999	0.3413621969552596	0.3414821917303334	0.34184354327088295
4252.27919	0.3413211194160617	0.3414429451548738	0.3418000308022961
4263.30522	0.3412803551306326	0.34140399452311454	0.3417568498369868
4274.33125	0.34123990093533313	0.34136534417944986	0.34171399699114013
4285.357279999999	0.34119975369275457	0.3413269872959065	0.34167146905479806
4296.383309999999	0.3411599103624346	0.34128888571474936	0.3416292626616255
4307.40934	0.34112036788172406	0.3412510930182672	0.34158737459091904
4318.43537	0.3410811231853249	0.3412135781962383	0.3415458017606375
4329.4614	0.34104217350552296	0.3411763419650246	0.3415045409825341
4340.487429999999	0.34100351560734377	0.34113938145160544	0.3414635891557913
4351.513459999999	0.3409651467697087	0.3411026939040956	0.3414229431577626
4362.53949	0.3409270641469745	0.3410662766624984	0.34138260000635323
4373.56552	0.34088926487204874	0.3410301271109782	0.34134255679591746
4384.59155	0.3408517461037307	0.34099424235840975	0.34130281043439914
4395.61758	0.34081450511577277	0.3409586200470973	0.3412633580847087
4406.643609999999	0.3407775392340539	0.3409232574320157	0.34122419682559696
4417.66964	0.340740845749555	0.34088815207548634	0.3411853238871409
4428.69567	0.34070442193845385	0.3408533013219912	0.3411467363622338
4439.7217	0.3406682651876737	0.34081870275561277	0.34110843151425035
4450.74773	0.34063237299743027	0.3407843539002733	0.34107040668986577
4461.773759999999	0.34059674276326546	0.3407502522643486	0.3410326590144602
4472.79979	0.34056137187165025	0.3407163954551448	0.3409951859087338
4483.82582	0.34052625788025553	0.3406827812358083	0.34095798470351846
4494.85185	0.34049139827802993	0.3406494070803278	0.3409210528053188
4505.87788	0.340456790694068	0.34061627078514545	0.3408843876116442
4516.903909999999	0.34042243277851675	0.34058336993375715	0.3408479865709274
4527.92994	0.34038832190647444	0.3405507024902177	0.3408118471554829
4538.95597	0.34035445583169377	0.34051826593848883	0.34077596691634787
4549.982	0.34032083242798156	0.34048605815415084	0.3407403433031286
4561.00803	0.3402874490509438	0.3404540771707808	0.3407049739929214
4572.03406	0.34025430369165544	0.3404223204145616	0.34066985651636567
4583.06009	0.34022139401505697	0.340390786114488	0.3406349885024833
4594.08612	0.3401887177729459	0.34035947202194555	0.3406003676077961
4605.11215	0.3401562727528813	0.3403283760064604	0.34056599150724187
4616.13818	0.3401240568588596	0.34029749609102383	0.3405318579005216
4627.16421	0.3400920678827968	0.3402668301396572	0.3404979645688684
4638.19024	0.3400603038618456	0.340236376260259	0.34046430920327203
4649.21627	0.3400287624249589	0.3402061323331331	0.34043088962231044
4660.2423	0.33999744164763007	0.34017609650761177	0.3403977036534561
4671.26833	0.3399663396092481	0.34014626681021337	0.340364749104024
4682.29436	0.33993545406833614	0.3401166411857188	0.34033202385089667
4693.32039	0.3399047831965244	0.34008721797207137	0.34029952576411143
4704.34642	0.33987432486452746	0.34005799511839857	0.3402672527572798
4715.37245	0.3398440772744598	0.3400289708024477	0.34023520276108843
4726.39848	0.3398140383374247	0.3400001431418903	0.3402033738247625
4737.42451	0.33978420631955014	0.33997151041002244	0.340171763690929
4748.45054	0.33975457919164753	0.33994307074853786	0.3401403706636365
4759.47657	0.3397251550824836	0.33991482243844207	0.34010919254231714
4770.5026	0.33969593226652506	0.33988676367185117	0.3400782275452533
4781.52863	0.3396669088374467	0.3398588927392894	0.3400474735101209
4792.55466	0.33963808299205345	0.33983120792100224	0.3400169287676632
4803.58069	0.3396094530154326	0.3398037074900693	0.33998659136433823
4814.60672	0.33958101701983273	0.33977638986858455	0.3399564593022877
4825.63275	0.33955277336222545	0.33974925326999156	0.339926530952805
4836.65878	0.3395247202633665	0.3397222960908355	0.33989680431228436
4847.68481	0.33949685602612095	0.33969551672245996	0.339867277710201
4858.71084	0.33946917911092367	0.3396689135931674	0.3398379491305888
4869.73687	0.3394416875462216	0.33964248512103257	0.3398088172044198
4880.7629	0.33941437993293117	0.3396162296199792	0.33977987982936286
4891.78893	0.3393872545903792	0.3395901456799059	0.339751135477822
4902.81496	0.33936030983259485	0.33956423168307964	0.33972258228152435
4913.84099	0.33933354410661165	0.3395384861413702	0.3396942187196104
4924.86702	0.33930695591879484	0.33951290750097707	0.33966604300567177
4935.89305	0.3392805435206176	0.33948749441097886	0.3396380536748778
4946.91908	0.3392543055858061	0.33946224520325563	0.3396102487658253
4957.94511	0.3392282404494706	0.3394371585956351	0.3395826270123947
4968.97114	0.33920234656498677	0.33941223300152745	0.3395551865389706
4979.99717	0.3391766284236718	0.3393874672505159	0.33952792590782416
4991.0232	0.33915108136733746	0.3393628595618019	0.33950084364151684
5002.04923	0.3391256750542604	0.3393384088685356	0.33947393800909426
5013.07526	0.33910045469718897	0.3393141135782377	0.3394472076005388
5024.1012900000005	0.3390753953756153	0.3392899725593999	0.3394206507560576
5035.12732	0.3390504986926452	0.33926598430055993	0.339394266193609
5046.15335	0.33902576318775973	0.33924214739829356	0.3393680522630137
5057.17938	0.3390011873902701	0.33921846075645934	0.3393420075711683
5068.20541	0.3389767701359734	0.33919492285472314	0.33931613079617245
5079.2314400000005	0.3389525100103533	0.3391715325528001	0.339290420137857
5090.25747	0.3389284055331657	0.3391482884685357	0.3392648745590182
5101.2835	0.33890445568639316	0.33912518942094455	0.3392395113698989
5112.3095299999995	0.33888065868752654	0.33910224041093795	0.33921430042044604
5123.3355599999995	0.3388570136769921	0.33907943673000007	0.33918915721037096
5134.36159	0.33883351912688287	0.3390567465921056	0.3391643228348483
5145.3876199999995	0.3388101739068413	0.33903421840430803	0.33913957181003335
5156.4136499999995	0.33878697663771573	0.33901182561826104	0.3391149869229414
5167.4396799999995	0.3387639260032761	0.3389895708267381	0.33909055723428416
5178.4657099999995	0.3387410211125958	0.33896745249490123	0.33906628180808623
5189.49174	0.33871826037498187	0.3389454690696785	0.33904215906043667
5200.5177699999995	0.33869564277729136	0.3389236205017145	0.3390181880703364
5211.5437999999995	0.33867316719378276	0.33890190468951265	0.33899436719082937
5222.5698299999995	0.33865083216870534	0.33888032086746167	0.3389706954011205
5233.595859999999	0.33862863674519605	0.3388588676734817	0.3389471713686384
5244.62189	0.3386065798100004	0.338837544376217	0.3389237939613374
5255.64792	0.3385846600208089	0.3388163494190901	0.33890056192870194
5266.673949999999	0.33856287638670385	0.3387952823851318	0.3388774739158904
5277.699979999999	0.338541227771647	0.3387743415213217	0.33885452904484104
5288.726009999999	0.3385197130324412	0.33875352623585364	0.3388317258762963
5299.75204	0.3384983310718327	0.33873283515648955	0.33880906335192
5310.77807	0.33847708094820816	0.33871226733208737	0.3387865403310459
5321.804099999999	0.3384559613043305	0.33869182219614935	0.33876415561698153
5332.830129999999	0.33843497115400506	0.3386714980268004	0.3387419082361507
5343.856159999999	0.33841410969733177	0.3386512938908557	0.3387197968238806
5354.88219	0.33839337570729244	0.338631209429254	0.3386978204273665
5365.90822	0.33837276793551957	0.33861124301227763	0.3386759780571151
5376.934249999999	0.33835228569554066	0.33859139380153375	0.33865426835266915
5387.960279999999	0.33833192799506373	0.3385716612326207	0.3386326904562748
5398.986309999999	0.33831169352476126	0.3385520436780976	0.3386112432953663
5410.01234	0.33829158138328425	0.3385325408614741	0.33858992574371194
5421.03837	0.3382715907994877	0.3385131510967868	0.3385687367035116
5432.0644	0.3382517206195259	0.33849387448233625	0.3385476753893301
5443.090429999999	0.3382319699994178	0.33847470922053335	0.33852674050195397
5454.116459999999	0.33821233776784265	0.3384556543513944	0.33850593119413214
5465.14249	0.3381928232644963	0.3384367096241138	0.3384852464628015
5476.16852	0.33817342522994853	0.3384178737630728	0.3384646852199878
5487.19455	0.3381541431069339	0.3383991459115758	0.33844424665176254
5498.220579999999	0.3381349757569366	0.33838052508885486	0.3384239295868079
5509.246609999999	0.33811592221750364	0.33836201070639627	0.3384037331776278
5520.27264	0.3380969817585215	0.3383436018185686	0.3383836565629572
5531.29867	0.3380781533630324	0.33832529716281373	0.33836369858460813
5542.3247	0.33805943620357204	0.3383070965752163	0.3383438585224252
5553.350729999999	0.33804082954550313	0.3382889875881413	0.3383241351631029
5564.376759999999	0.3380223322545298	0.3382709757440361	0.3383045280501848
5575.40279	0.33800394350059004	0.3382531137418837	0.33828503586781206
5586.42882	0.3379856628346694	0.3382353142699786	0.33826565783030943
5597.45485	0.33796748892715034	0.33821761974607983	0.3382463932538888
5608.48088	0.33794942116436305	0.3382000240756541	0.338227240931542
5619.506909999999	0.3379314587842281	0.3381825265235911	0.3382082001665399
5630.53294	0.3379136007952608	0.33816512616259486	0.338189270173353
5641.55897	0.33789584653558874	0.33814782225890716	0.3381704499403493
5652.585	0.337878195197453	0.33813061391177573	0.33815173869331944
5663.61103	0.3378606459095961	0.3381135009571773	0.3381331355792062
5674.637059999999	0.33784319801717594	0.33809648184701413	0.3381146398517108
5685.66309	0.3378258505166742	0.3380795561934317	0.3380962506170922
5696.68912	0.3378086028326608	0.33806272344052135	0.3380779669371758
5707.71515	0.33779145418223333	0.33804598260537	0.33805978816746723
5718.74118	0.3377744038127295	0.3380293328727484	0.3380417136406483
5729.767209999999	0.3377574509421528	0.3380127739185125	0.3380237421668727
5740.79324	0.33774059472473855	0.3379963045273044	0.3380058733663757
5751.81927	0.3377238346129475	0.3379799245363457	0.33798810628632
5762.8453	0.33770716978495985	0.3379636328376059	0.33797043994288195
5773.87133	0.3376905995702529	0.3379474288781213	0.33795287402328256
5784.897359999999	0.33767412330152285	0.337931311911346	0.33793540755817825
5795.92339	0.33765774008476934	0.3379152813376129	0.3379180397360841
5806.94942	0.337641449393809	0.3378993364585923	0.3379007696207333
5817.97545	0.33762525041159847	0.33788347674269914	0.3378835969978905
5829.00148	0.337609142453245	0.3378677011663164	0.3378665208123298
5840.02751	0.33759312511978334	0.337852009441905	0.33784954050787674
5851.05354	0.33757719749106113	0.3378364006585381	0.3378326550403836
5862.07957	0.3375613587188099	0.3378208743795022	0.33781586411268477
5873.1056	0.3375456085247505	0.3378054299486067	0.33779916670528
5884.13163	0.33752994602948744	0.3377900664843535	0.337782562356964
5895.15766	0.33751437060149425	0.33777478357750335	0.3377660501483302
5906.18369	0.33749888178373244	0.3377595823670712	0.33774962965409794
5917.20972	0.33748347864393524	0.33774446110619366	0.3377333001580769
5928.23575	0.3374681606237974	0.33772941108265503	0.3377170607144694
5939.26178	0.3374529274623586	0.3377144449382145	0.3377009109506509
5950.28781	0.33743777778021483	0.3376995555745494	0.3376848500878113
5961.31384	0.3374227118849777	0.33768474295617784	0.3376688775635699
5972.33987	0.3374077286694792	0.33767000650692514	0.33765299261309684
5983.3659	0.3373928274422332	0.3376553459472472	0.3376371946793652
5994.39193	0.3373780076191613	0.3376407603900341	0.33762148315965285
6005.41796	0.33736326874609357	0.337626249485271	0.3376058574037288
6016.44399	0.33734861047609804	0.33761181247112176	0.33759031658401456
6027.47002	0.33733403189313876	0.33759744889049653	0.3375748604976417
6038.49605	0.3373195323470049	0.3375831581422775	0.3375594881509225
6049.52208	0.3373051112335432	0.33756893982763314	0.337544199095841
6060.54811	0.3372907687231672	0.33755479322243054	0.3375289927987364
6071.57414	0.3372765034953606	0.33754071758225956	0.33751386860811694
6082.60017	0.33726231492304115	0.3375267129532913	0.3374988258448974
6093.6262	0.3372482030567751	0.33751277840785043	0.33748386398971614
6104.65223	0.33723416669601886	0.3374989132174342	0.33746898265645847
6115.67826	0.3372202058129475	0.3374851173298623	0.33745418085754514
6126.70429	0.3372063198102873	0.3374713898589831	0.33743945840146294
6137.73032	0.33719250803021855	0.33745773057919104	0.3374248145412044
6148.75635	0.33717876971492927	0.337444138630386	0.3374102488929587
6159.78238	0.3371651046847612	0.33743061404210023	0.33739576065601307
6170.80841	0.3371515124668574	0.33741715594418303	0.33738134928492436
6181.83444	0.33713799229840974	0.3374037632194319	0.3373670145209173
6192.86047	0.3371245436873414	0.337390436412488	0.3373527556934814
6203.8865	0.33711116625466764	0.33737717508883375	0.33733857210119367
6214.91253	0.3370978595816194	0.3373639776397652	0.3373244634064617
6225.93856	0.33708462287290425	0.3373508446737785	0.3373104289792341
6236.96459	0.33707145575918607	0.33733777481811733	0.3372964684795241
6247.99062	0.33705835802849393	0.337324768743666	0.33728258118115484
6259.01665	0.33704532894775463	0.33731182474574845	0.33726876662460387
6270.04268	0.337032367989014	0.33729894298012686	0.3372550243764374
6281.06871	0.3370194748433009	0.3372861233210042	0.3372413538864019
6292.0947400000005	0.33700664875642605	0.3372733645489997	0.3372277545529837
6303.1207699999995	0.3369938899086374	0.33726066626285156	0.3372142260111656
6314.1467999999995	0.3369811968362803	0.3372480287531137	0.3372007678780768
6325.1728299999995	0.33696856982589174	0.3372354513187351	0.3371873794828774
6336.1988599999995	0.3369560084104759	0.33722293293381905	0.33717406043715487
6347.22489	0.3369435119752461	0.33721047344022104	0.3371608102233288
6358.2509199999995	0.33693107978408576	0.3371980730102859	0.33714762818194033
6369.2769499999995	0.33691871196119927	0.33718573009872205	0.33713451427742125
6380.3029799999995	0.3369064077314896	0.3371734451605337	0.3371214677100388
6391.3290099999995	0.33689416649050896	0.3371612177318573	0.33710848812684435
6402.35504	0.33688198819046666	0.33714904678824403	0.33709557503122034
6413.381069999999	0.3368698721623635	0.33713693228794095	0.3370827280574804
6424.407099999999	0.33685781826751726	0.3371248738563748	0.3370699466707058
6435.433129999999	0.3368458257150423	0.33711287109298754	0.3370572303763899
6446.459159999999	0.33683389427581223	0.3371009266564983	0.3370445789721852
6457.48519	0.3368220234406634	0.33708903864535467	0.3370319615426095
6468.51122	0.3368102129549616	0.33707719023159793	0.3370193935552066
6479.537249999999	0.3367984623577337	0.33706540752340475	0.3370070238680338
6490.563279999999	0.3367867710445639	0.3370536764652104	0.33699461201354114
6501.589309999999	0.3367751390604938	0.33704199828107456	0.3369822775962683
6512.61534	0.3367635655749361	0.3370303734848289	0.33697000541032474
6523.64137	0.3367520504137207	0.337018800453997	0.33695779498034056
6534.667399999999	0.3367405930684557	0.3370072799997232	0.3369456458602382
6545.69343	0.3367291931874258	0.3369958107507959	0.33693355765241023
6556.719459999999	0.3367178505936125	0.3369843929821054	0.3369215299964601
6567.74549	0.3367065644221656	0.3369730258741545	0.33690956241074754
6578.771519999999	0.33669533500893783	0.33696170940285775	0.33689765449652087
6589.797549999999	0.3366841614527233	0.33695044282724523	0.33688580592732364
6600.82358	0.336673043222606	0.33693921463047233	0.3368740163837983
6611.849609999999	0.33666198051127755	0.33692804173392626	0.3368622852209832
6622.87564	0.33665097239826236	0.3369169627908241	0.3368506122847347
6633.901669999999	0.3366400191151687	0.33690583510112326	0.33683899711935605
6644.927699999999	0.3366291200962856	0.3368948552439042	0.33682743936108256
6655.95373	0.3366182743493003	0.33688387589308216	0.3368159385564299
6666.979759999999	0.3366074824255418	0.3368729498535162	0.33680449440382293
6678.00579	0.3365967437268961	0.33686207132919	0.3367931065457773
6689.031819999999	0.3365860574289286	0.3368512393612459	0.33678177456890207
6700.05785	0.3365754237169791	0.33684045411725777	0.33677049804420284
6711.08388	0.33656484210677934	0.33682971506690257	0.3367592768344276
6722.109909999999	0.3365543120934513	0.33681902178604833	0.33674811034671354
6733.13594	0.3365438152695311	0.3368083739883537	0.3367369983805363
6744.161969999999	0.33653336089049646	0.33679777169905034	0.33672594038870945
6755.188	0.33652303856894894	0.33678721401952016	0.33671493633057104
6766.21403	0.33651270320680104	0.33677670058478576	0.33670398560012954
6777.240059999999	0.3365024269284183	0.3367662317473157	0.33669308785179375
6788.26609	0.33649220046984235	0.33675580657999826	0.33668225390238377
6799.292119999999	0.33648202332212324	0.33674542488916226	0.33667147744135434
6810.31815	0.3364718953668474	0.33673508640961114	0.3366607043105222
6821.34418	0.3364618161757353	0.3367247908252807	0.3366500208257765
6832.370209999999	0.3364517854914148	0.33671453783392397	0.33663938342008887
6843.39624	0.336441803106894	0.3367043271739367	0.336628797088362
6854.422269999999	0.3364318683986456	0.3366941581807248	0.3366182614730648
6865.4483	0.33642198137253365	0.3366840312382882	0.33660777620631094
6876.47433	0.3364121416324948	0.33667394538775636	0.33659734112963047
6887.500359999999	0.33640234873547614	0.33666390029559845	0.33658695552940937
6898.52639	0.3363926025980719	0.33665389631072046	0.3365766198763977
6909.552419999999	0.33638290283787586	0.3366439326039183	0.33656633297202326
6920.57845	0.33637324916216527	0.33663400904314006	0.3365560950790975
6931.60448	0.3363636411449781	0.33662412510961603	0.33654590552447855
6942.630509999999	0.3363540787696164	0.33661428100833596	0.3365357644725346
6953.65654	0.3363445616246385	0.33660447571064805	0.3365256711327352
6964.682569999999	0.336335089353807	0.33659470973046623	0.33651562539121527
6975.7086	0.3363256617713127	0.3365849820094095	0.3365056269700403
6986.73463	0.3363162785552849	0.3365752928602831	0.33649567568622835
6997.760659999999	0.3363069392793436	0.3365656418957528	0.3364857711124249
7008.78669	0.3362976440369662	0.33655602846180466	0.3364759128242002
7019.812719999999	0.3362883919787228	0.3365464525544378	0.3364661007754922
7030.83875	0.336279183823388	0.3365369139005818	0.3364563345633689
7041.86478	0.3362700181325742	0.33652741211209575	0.3364466139581685
7052.890809999999	0.3362608954527452	0.33651794705772164	0.33643693857895357
7063.91684	0.3362518150548581	0.33650851848674085	0.336427308337379
7074.942869999999	0.33624277689092125	0.33649912553050426	0.3364177227523829
7085.9689	0.33623378104181467	0.33648976895947363	0.33640818152774293
7096.99493	0.3362248264088519	0.33648044755009204	0.3363986846461553
7108.02096	0.3362159133397819	0.33647116165515994	0.3363892316198508
7119.04699	0.3362070414985052	0.3364619108135219	0.33637982214876105
7130.073019999999	0.33619821061099436	0.33645269443758896	0.3363704561064475
7141.09905	0.3361894203382786	0.3364435126334552	0.3363611332079137
7152.125080000001	0.33618067596087853	0.3364343652354292	0.3363518530006836
7163.15111	0.33617197422232065	0.33642525162103754	0.33634261562213447
7174.17714	0.33616328859426625	0.33641617169368876	0.33633342039968783
7185.203169999999	0.33615466114916986	0.33640712486503854	0.336324267314845
7196.2292	0.33614607074220987	0.3363981123414121	0.3363151559806925
7207.255230000001	0.3361375207534821	0.3363891315426534	0.3363060862274236
7218.28126	0.33612901050355126	0.3363801839908209	0.3362970577078877
7229.30729	0.33612053266285125	0.33637126885265	0.33628807031627334
7240.333319999999	0.33611209843556517	0.33636238548639	0.33627912380353847
7251.35935	0.33610370138188095	0.3363535344075364	0.33627021778069366
7262.385380000001	0.33609534271256725	0.33634471510088915	0.3362613519843335
7273.41141	0.33608702157343334	0.33633592707168214	0.3362525263767382
7284.43744	0.3360787384155425	0.336327169773352	0.33624374051736594
7295.463469999999	0.33607049222523555	0.3363184440724098	0.33623499437960536
7306.4895	0.33606228331011817	0.3363097485543145	0.33622628737638083
7317.515530000001	0.336054111442267	0.3363010838569786	0.33621761972791914
7328.54156	0.33604597622693244	0.3362924493907325	0.3362089908426677
7339.56759	0.33603787732542495	0.3362838442136849	0.3362004005979349
7350.593619999999	0.3360298145640663	0.33627526934786867	0.33619184883178194
7361.61965	0.3360217882126362	0.3362667241191483	0.3361833351674178
7372.6456800000005	0.3360137974428115	0.3362582077199253	0.3361748596976637
7383.67171	0.3360058426139225	0.33624972073504267	0.3361664217667888
7394.69774	0.33599792261681716	0.3362412622453253	0.3361580214489089
7405.723769999999	0.3359900384474952	0.3362328321563793	0.3361496583786916
7416.7498	0.3359821887738414	0.3362244306341215	0.3361413324545082
7427.7758300000005	0.33597437420485676	0.33621605710790164	0.33613304327678545
7438.80186	0.33596659408270646	0.3362077117512606	0.3361247908811565
7449.82789	0.33595884844855506	0.3361993937022025	0.3361165747365649
7460.853919999999	0.3359511367313844	0.33619110285681647	0.3361083950068251
7471.87995	0.335943459147581	0.33618283970111185	0.3361002511145817
7482.90598	0.33593581514490095	0.3361746033835425	0.33609214318573505
7493.9320099999995	0.3359282051819786	0.33616639351735694	0.33608407073811486
7504.9580399999995	0.3359206282924588	0.33615821032655	0.33607603363275185
7515.9840699999995	0.3359130845208043	0.3361500533547034	0.3360680317586728
7527.0100999999995	0.3359055738317331	0.33614192247380303	0.3360600646680027
7538.03613	0.3358980959055958	0.33613381748853927	0.3360521327642774
7549.0621599999995	0.3358906506148811	0.3361257382086946	0.33604423507646447
7560.08819	0.3358832379044238	0.336117684316443	0.33603637179778084
7571.1142199999995	0.33587585724537683	0.3361096556514723	0.33602854271779026
7582.1402499999995	0.335868508637763	0.3361016516975742	0.3360207476833363
7593.16628	0.3358611920592664	0.33609367268316553	0.3360129864481825
7604.192309999999	0.3358539070405137	0.3360857183765581	0.3360052585231068
7615.21834	0.33584665344304954	0.33607778803650834	0.3359975640761715
7626.244369999999	0.33583943114882164	0.33606988198083076	0.33598990294842546
7637.270399999999	0.335832240179214	0.3360620000511762	0.3359822748076741
7648.29643	0.33582508014833284	0.33605414168745557	0.33597467945707055
7659.322459999999	0.3358179505661626	0.3360463067355845	0.3359671166411549
7670.34849	0.3358108521209078	0.3360384952042911	0.3359595862645784
7681.374519999999	0.3358037838349669	0.33603070642737976	0.3359520882772846
7692.400549999999	0.3357967457438826	0.33602294276105427	0.335944622274218
7703.42658	0.33578973789349575	0.3360152029964018	0.3359371882401667
7714.452609999999	0.3357827598043252	0.3360074762485065	0.3359297857502701
7725.47864	0.33577581156967073	0.33599977893050187	0.33592241484912483
7736.504669999999	0.335768892953052	0.3359921027201052	0.3359150753099524
7747.530699999999	0.3357620034853827	0.3359844481911348	0.3359077671369978
7758.55673	0.33575514360942993	0.335976815336276	0.3359004895574462
7769.582759999999	0.3357483125278549	0.3359692039600173	0.3358932431300884
7780.60879	0.3357415106590156	0.33596161371016664	0.3358860272609679
7791.634819999999	0.3357347373944481	0.3359540447862088	0.33587884182646754
7802.660849999999	0.3357279925687041	0.3359464964426641	0.3358716866325968
7813.68688	0.3357212763659976	0.33593896859524874	0.335864561713387
7824.712909999999	0.33571458841431584	0.33593146140986135	0.33585746675086164
7835.73894	0.3357079285587089	0.3359239741050666	0.3358504014506168
7846.764969999999	0.33570129652940717	0.3359165074432923	0.3358433658566939
7857.790999999999	0.33569469270018093	0.335909060364448	0.33583635983490334
7868.81703	0.3356881161670186	0.33590163244894905	0.3358293829425403
7879.843059999999	0.3356815670660266	0.33589422449407147	0.33582243526788746
7890.86909	0.3356750455429929	0.33588683552630555	0.3358155165338363
7901.895119999999	0.3356685512404843	0.33587946559144416	0.3358086267321689
7912.921149999999	0.33566208380289886	0.3358721146648072	0.3358017656164686
7923.94718	0.33565564319393815	0.33586478233543493	0.3357949327614187
7934.973209999999	0.3356492295291412	0.33585746832444374	0.33578812833144633
7945.99924	0.33564284239791253	0.335850172671817	0.3357813522220442
7957.025269999999	0.33563648166810855	0.33584289517085336	0.33577460403247616
7968.0513	0.3356301472113181	0.3358356353714407	0.3357678837644639
7979.07733	0.3356238390312003	0.3358283932965071	0.3357611911411265
7990.103359999999	0.3356175568710559	0.3358211686327734	0.33575452630267505
8001.12939	0.3356113003665467	0.33581396107105954	0.3357478886006194
8012.155419999999	0.3356050696919876	0.33580677107309703	0.3357412781826614
8023.18145	0.3355988648204414	0.3357995981303146	0.33573469519667143
8034.20748	0.33559268528933667	0.33579244113220935	0.33572813896354253
8045.233509999999	0.33558653095140556	0.33578530101541654	0.3357216095599702
8056.25954	0.3355804018033675	0.3357781774916401	0.3357151068254777
8067.285569999999	0.33557429777844017	0.3357710696109059	0.3357086308414919
8078.3116	0.3355682187980037	0.335763977799277	0.33570218086204195
8089.33763	0.3355621640353387	0.3357569019729366	0.3356957575642682
8100.363659999999	0.33555613482921776	0.33574984177426453	0.33568936003721705
8111.38969	0.33555012909022924	0.3357427965446339	0.33568298863243334
8122.415719999999	0.3355441483281645	0.33573576670034017	0.3356766429374532
8133.44175	0.33553819167895116	0.3357287521655235	0.3356703229489099
8144.46778	0.33553225932634323	0.3357217515333167	0.33566402874534734
8155.493809999999	0.3355263507112508	0.3357147661332255	0.3356577596989196
8166.51984	0.3355204659607371	0.3357077952476752	0.3356515160491438
8177.545869999999	0.33551460479004397	0.33570083861052435	0.33564529757528677
8188.5719	0.3355087675558101	0.3356938951789375	0.33563910376217787
8199.59793	0.3355029537902919	0.3356869668151154	0.33563293546065254
8210.623959999999	0.3354971628699112	0.33568005146485336	0.3356267913508586
8221.64999	0.33549139566121355	0.3356731494117093	0.3356206718956758
8232.676019999999	0.33548565152068877	0.33566626073184636	0.3356145785395654
8243.70205	0.3354799299562208	0.3356593849996484	0.33560850998841124
8254.72808	0.33547423155598716	0.335652522947407	0.3356024597085255
8265.75411	0.3354685561221137	0.335645672623679	0.33559643834073355
8276.78014	0.33546290280532554	0.33563883527530475	0.335590439954359
8287.80617	0.3354572720338496	0.3356320103685685	0.33558446572470196
8298.832199999999	0.3354516639922765	0.33562519707276	0.33557851475162664
8309.85823	0.3354460779673119	0.33561839614717354	0.3355725877303476
8320.884259999999	0.33544051414185455	0.33561160690169456	0.3355666844214897
8331.91029	0.335434972133135	0.33560482912814593	0.33556080370966695
8342.936319999999	0.33542945249142503	0.335598062368783	0.3355549465846119
8353.96235	0.3354239540401395	0.3355913072780507	0.33554911275892907
8364.98838	0.3354184775508742	0.3355845632727078	0.3355433020015313
8376.01441	0.3354130224994763	0.3355778293610382	0.33553751336761123
8387.04044	0.33540758916869373	0.33557110668828266	0.3355317480749511
8398.06647	0.33540217741699924	0.3355643941455294	0.33552600514492553
8409.092499999999	0.33539678620044366	0.3355576915309838	0.33552028499351677
8420.11853	0.3353914162214446	0.3355509997307506	0.3355145871533067
8431.144559999999	0.3353860675899846	0.33554431701920145	0.3355089112588273
8442.17059	0.33538073946017727	0.3355376438649636	0.33550325770900186
8453.196619999999	0.3353754324353231	0.33553098042488927	0.3354976262043867
8464.22265	0.33537014635973555	0.3355243261747987	0.33549201646599214
8475.24868	0.33536488039193574	0.33551768118208214	0.33548642886010305
8486.27471	0.3353596347163593	0.33551104468540516	0.3354808628200028
8497.30074	0.33535440972950764	0.3355044167454812	0.3354753180713655
8508.32677	0.3353492051504463	0.3354977971461082	0.3354697951305424
8519.352799999999	0.33534402018192117	0.3354911865083484	0.33546429332066036
8530.37883	0.3353388561074094	0.3354845835444631	0.3354588131303877
8541.404859999999	0.33533371124917555	0.3354779877430777	0.33545335365858514
8552.43089	0.3353285863423247	0.3354714002638727	0.3354479155220538
8563.456919999999	0.3353234813386756	0.3354648203868282	0.3354424978067634
8574.48295	0.33531839622844267	0.33545824741882885	0.3354371014957276
8585.50898	0.3353133300707288	0.3354516813718493	0.33543172558626894
8596.53501	0.33530828350316005	0.335445121730956	0.3354263704627812
8607.56104	0.33530325700038455	0.33543856988795984	0.3354210355742318
8618.58707	0.33529824841372746	0.3354320234689543	0.33541572142581055
8629.6131	0.33529326003547966	0.3354254839107708	0.3354104272234359
8640.63913	0.33528829046081643	0.33541895005293393	0.3354051534709489
8651.665159999999	0.3352833396769422	0.3354124215103492	0.33539989964042105
8662.69119	0.3352784077023206	0.33540589961394374	0.33539466598256723
8673.717219999999	0.3352734948551278	0.3353993825409987	0.33538945202267445
8684.74325	0.33526860036459394	0.3353928698569749	0.3353842578784942
8695.76928	0.3352637244202874	0.33538636366559843	0.33537908341220257
8706.79531	0.3352588671096898	0.33537986118796065	0.3353739284798772
8717.82134	0.3352540283112905	0.33537336276194063	0.3353687931927957
8728.84737	0.33524920724970264	0.335366869949041	0.3353636773114754
8739.8734	0.3352444048811825	0.33536038060637585	0.33535858055490375
8750.89943	0.3352396204644918	0.3353538951444476	0.33535350309617756
8761.925459999999	0.3352348544657607	0.3353474136253952	0.33534844466230795
8772.95149	0.33523010571779616	0.3353409347596323	0.33534340528136136
8783.977519999999	0.3352253749975904	0.3353344599342593	0.33533838492563606
8795.00355	0.3352206625703699	0.3353279881737453	0.3353333829821232
8806.02958	0.3352159674995423	0.3353215185885504	0.3353284001979081
8817.05561	0.3352112893128665	0.33531505176957954	0.3353234358991821
8828.08164	0.335206629429057	0.33530858778591427	0.3353184900005872
8839.10767	0.33520198695521436	0.3353021250428388	0.3353135628573457
8850.1337	0.3351973614787519	0.3352956640830501	0.3353086534639579
8861.15973	0.3351927530887614	0.3352892058105843	0.3353037630507861
8872.185759999998	0.335188162027827	0.3352827488561852	0.3352988905167397
8883.21179	0.3351835882545969	0.3352762918868848	0.33529403592028856
8894.237819999998	0.3351790311319453	0.33526983633772184	0.3352891995969769
8905.26385	0.335174491441018	0.33526338224091695	0.3352843806699913
8916.28988	0.33516996751067013	0.33525692833505816	0.3352795800970747
8927.31591	0.33516546096949906	0.3352504739600894	0.3352747968174141
8938.34194	0.33516097141855655	0.33524402012396365	0.3352700315802254
8949.36797	0.33515649787219687	0.3352375665166726	0.33526528386925636
8960.394	0.3351520411778123	0.33523111053805066	0.33526055350549355
8971.42003	0.33514760054753306	0.3352246560356746	0.335255840106197
8982.44606	0.33514317646838315	0.3352181992114075	0.33525114460300787
8993.47209	0.3351387685153476	0.3352117420148036	0.33524646622477555
9004.498119999998	0.33513437647341876	0.33520528192446164	0.33524180479181964
9015.52415	0.33513000123715314	0.3351988216059553	0.3352371605488707
9026.55018	0.33512564138865236	0.3351923582146646	0.33523253292706995
9037.57621	0.33512129763863097	0.3351858929415508	0.3352279227759036
9048.60224	0.3351169695062289	0.33517942552942337	0.3352233287678258
9059.62827	0.33511265767382326	0.33517295425461896	0.3352187520112473
9070.6543	0.33510836169236513	0.33516648049521175	0.3352141916387172
9081.680330000001	0.3351040799407983	0.3351600038236772	0.33520964782050733
9092.70636	0.33509981517928933	0.3351535235770557	0.3352051206763636
9103.73239	0.3350955658842566	0.33514703769166587	0.33520060969533333
9114.758419999998	0.33509133052012935	0.33514054965899803	0.3351961149962772
9125.78445	0.33508711173032285	0.33513405615131686	0.33519163684998454
9136.81048	0.3350829081709682	0.33512755804983957	0.3351871746169299
9147.83651	0.33507871960999663	0.3351210555208053	0.33518272848601277
9158.86254	0.3350745457990206	0.33511454717376005	0.3351782983929833
9169.88857	0.33507038751251217	0.3351080327765631	0.3351738840329261
9180.9146	0.3350662438540435	0.3351015136996944	0.3351694862037399
9191.940630000001	0.33506211538964975	0.335094987157166	0.3351651033021875
9202.96666	0.3350580012284753	0.3350884545663995	0.33516073667344815
9213.99269	0.3350539018529699	0.3350819162264527	0.33515638537386766
9225.018719999998	0.335049817739111	0.3350753691851632	0.3351520498001445
9236.04475	0.3350457484407687	0.33506881523077076	0.33514772957092365
9247.07078	0.33504169270331746	0.3350622536280041	0.33514342496583993
9258.09681	0.3350376518718243	0.33505568407100256	0.33513913538922424
9269.12284	0.33503362566550177	0.33504910666181903	0.33513486147948746
9280.148869999999	0.33502961330967096	0.3350425201224023	0.3351306023195204
9291.1749	0.3350256156385583	0.33503592436000057	0.33512635849751854
9302.20093	0.3350216322509203	0.33502931952671333	0.33512212992811063
9313.22696	0.3350176624282407	0.335022705014795	0.33511791588569795
9324.252989999999	0.33501370706692496	0.33501607955898366	0.33511371700377934
9335.279019999998	0.33500976567121044	0.3350094449330854	0.33510953289460543
9346.305049999999	0.3350058381535894	0.33500279944926475	0.33510536350380693
9357.33108	0.3350019249034527	0.33499614239204817	0.3351012090697811
9368.357109999999	0.33499802446078686	0.3349894752579485	0.33509706905393677
9379.38314	0.3349941387988436	0.3349827934583127	0.3350929436714391
9390.409169999999	0.33499026596172643	0.33497610228238883	0.3350888325302587
9401.4352	0.3349864074892974	0.334969397995312	0.33508473646603715
9412.46123	0.3349825622963509	0.3349626798245913	0.33508065384030494
9423.48726	0.3349787306626023	0.33495594968883063	0.3350765859385053
9434.51329	0.33497491235921867	0.3349492050600989	0.3350725325335055
9445.53932	0.33497110664757446	0.33494244658160927	0.335068493056422
9456.565349999999	0.33496731536289254	0.33493567352714826	0.3350644677018743
9467.59138	0.3349635367102528	0.3349288856258548	0.33506045621597597
9478.617409999999	0.3349597718437347	0.33492208301419474	0.33505645870668055
9489.64344	0.33495601942949876	0.3349152638655425	0.3350524753382233
9500.669469999999	0.3349522806098303	0.3349084297175782	0.3350485054279411
9511.6955	0.33494855416091696	0.3349015789071412	0.3350445498456597
9522.72153	0.3349448407435216	0.33489471026617595	0.3350406075473802
9533.74756	0.3349411404115795	0.33488782478414536	0.3350366788070499
9544.77359	0.3349374532475385	0.3348809215273581	0.3350327641374895
9555.79962	0.33493377803971175	0.3348740000721462	0.335028862546325
9566.825649999999	0.3349301162995489	0.3348670602466642	0.33502497456107216
9577.85168	0.33492646716946134	0.3348601000217738	0.3350210995479578
9588.877709999999	0.3349228300745114	0.33485312191669886	0.3350172386678286
9599.90374	0.3349192056144644	0.334846122689863	0.3350133907424206
9610.929769999999	0.33491559357458456	0.33483910376525755	0.3350095554976942
9621.9558	0.33491199434766533	0.33483206281676975	0.3350057341185115
9632.98183	0.3349084071215855	0.3348250015292592	0.33500192528874584
9644.00786	0.3349048327702401	0.33481791596732663	0.33499813038693277
9655.03389	0.33490126930502945	0.3348108093807327	0.3349943472911522
9666.05992	0.3348977195572059	0.33480367952012197	0.33499057779561425
9677.085949999999	0.33489418122760783	0.3347965256110506	0.3349868210057994
9688.11198	0.33489065466883694	0.3347893484314923	0.33498307703830515
9699.138009999999	0.33488714128121916	0.3347821452570174	0.3349793456271927
9710.16404	0.3348836383424178	0.3347749182437819	0.3349756271008507
9721.190069999999	0.33488014812353284	0.33476766464036084	0.3349719213060458
9732.2161	0.33487667001039884	0.3347603844256785	0.33496822801954623
9743.24213	0.3348732031096617	0.33475307798250936	0.3349645468549747
9754.26816	0.3348697483855513	0.3347457435960026	0.3349608783212598
9765.29419	0.3348663051178056	0.33473838124415584	0.33495722290478336
9776.32022	0.3348628734393611	0.334730990118164	0.3349535784868868
9787.346249999999	0.33485945351533236	0.334723568771192	0.33494994740186235
9798.37228	0.33485604519384793	0.3347161184393445	0.3349463283549603
9809.398309999999	0.33485264832786177	0.33470863683679103	0.3349427211825973
9820.42434	0.33484926301924295	0.33470112454352924	0.33493912617251076
9831.450369999999	0.33484588874075816	0.33469357962400664	0.33493554344172843
9842.4764	0.3348425261026941	0.33468600198627824	0.3349319731170209
9853.50243	0.33483917471825436	0.3346783916530587	0.334928414291525
9864.52846	0.3348358340682051	0.3346707470637118	0.33492486641498387
9875.55449	0.3348325052547841	0.33466306705913845	0.33492133205928476
9886.58052	0.3348291874189804	0.3346553523535928	0.33491780863355886
9897.60655	0.3348258806977158	0.33464760100725965	0.3349142969401158
9908.63258	0.3348225844516865	0.33463981306979423	0.3349107979471584
9919.658609999999	0.3348192998410264	0.3346319869791324	0.33490730926097434
9930.68464	0.3348160264515826	0.33462412231917465	0.33490383261776063
9941.710669999999	0.3348127632853254	0.33461621795127355	0.3349003673316372
9952.7367	0.3348095104326066	0.33460827444434066	0.33489691428027785
9963.76273	0.3348062698231607	0.334600289426031	0.33489347180618373
9974.78876	0.33480303937850825	0.334592262028188	0.33489004136907924
9985.81479	0.3347998188681125	0.3345841927270389	0.33488662165616784
9996.84082	0.33479660991053234	0.3345760791917458	0.3348832140948564
10007.86685	0.3347934120073217	0.33456792181223954	0.3348798169699258
10018.89288	0.3347902227419053	0.33455971902522297	0.33487643134911893
10029.918909999999	0.334787046392441	0.3345514694245697	0.3348730568974676
10040.94494	0.33478387859250525	0.3345431719063327	0.3348696932012537
10051.970969999998	0.3347807215963475	0.3345348283025356	0.33486634137568827
10062.997	0.3347775767522357	0.3345264339723577	0.3348629996395542
10074.02303	0.33477443932236123	0.33451800939906834	0.33485966900993236
10085.04906	0.334771314287682	0.33450952311759563	0.33485635025857874
10096.07509	0.3347681989883959	0.3345008854758215	0.33485304154704887
10107.10112	0.3347650936464183	0.33449235470682837	0.3348497431659624
10118.12715	0.3347619984485846	0.334483687833431	0.3348464561275256
10129.15318	0.3347589132926391	0.3344749772341018	0.33484318039451005
10140.179209999998	0.334755839868198	0.3344662070618266	0.3348399141560786
10151.20524	0.3347527738036275	0.3344573832949997	0.33483665931940365
10162.231269999998	0.3347497186109369	0.3344484983285945	0.33483341487803797
10173.2573	0.3347466753433679	0.33443954962496836	0.33483018061396097
10184.28333	0.3347436411630669	0.33443054425559365	0.3348269572208703
10195.30936	0.3347406133862305	0.33442147443216763	0.33482374465473386
10206.33539	0.33473759837586026	0.3344123387081196	0.3348205413602306
10217.36142	0.3347345932404413	0.33440313895136037	0.3348173496296793
10228.38745	0.3347315974115725	0.3343938730591991	0.3348141671208404
10239.41348	0.3347286102422877	0.3343845376210182	0.3348109954356604
10250.43951	0.334725635397813	0.33437513139189795	0.3348078343104071
10261.46554	0.33472266719403626	0.33436565605839363	0.334804682652758
10272.491569999998	0.3347197101401197	0.334356106303691	0.33480154164169995
10283.5176	0.3347167618975351	0.3343464844889803	0.334798410724116
10294.54363	0.3347138237567149	0.33433678577518283	0.3347952894755229
10305.56966	0.3347108950015532	0.33432700913908947	0.33479217823965224
10316.59569	0.33470797514858347	0.33431715409417917	0.33478907779616107
10327.62172	0.3347050649582055	0.3343072180674494	0.3347859859279176
10338.64775	0.33470216408989567	0.33429719919332024	0.3347829050796735
10349.673780000001	0.3346992726256429	0.33428709787490424	0.33477983311829435
10360.69981	0.33469639031418935	0.33427690877415217	0.3347767718337425
10371.72584	0.3346935171345992	0.3342666323650952	0.3347737198672686
10382.751869999998	0.3346906526827899	0.3342562666004838	0.3347706771647052
10393.7779	0.334687798563557	0.33424580891630257	0.3347676450595082
10404.80393	0.33468495201299214	0.33423525704981993	0.3347646220076092
10415.82996	0.3346821156177093	0.33422460825931555	0.3347616087851405
10426.85599	0.33467928735654523	0.3342138634597682	0.3347586048885784
10437.88202	0.3346764694144764	0.3342030199386785	0.33475561071994475
10448.90805	0.3346736585937053	0.3341920710099034	0.33475262590465354
10459.93408	0.33467085870346663	0.33418101947137513	0.3347496505181489
10470.96011	0.334668067112289	0.33416986086841016	0.33474668401310625
10481.986139999999	0.3346652817941599	0.3341585941016909	0.334743727728598
10493.012169999998	0.33466250875260517	0.33414721114524415	0.3347407804619298
10504.038199999999	0.3346597433381378	0.33413571949923904	0.33473784222367864
10515.06423	0.33465698589239373	0.33412410765489736	0.33473491355168933
10526.090259999999	0.334654237206969	0.33411237771049246	0.3347319935529483
10537.11629	0.3346514971626168	0.3341005256565365	0.33472908361277787
10548.142319999999	0.3346487666852391	0.3340885494119912	0.3347261817665749
10559.16835	0.3346460440723831	0.33407644232537526	0.334723289348057
10570.19438	0.3346433301231374	0.33406420675886855	0.33472040635531825
10581.22041	0.3346406247400357	0.3340518376334567	0.3347175320531385
10592.246439999999	0.3346379274768882	0.3340393293130282	0.3347146665575155
10603.272469999998	0.33463523886040997	0.3340266809625117	0.3347118105728563
10614.298499999999	0.33463255792636687	0.3340138917353604	0.33470896281986007
10625.32453	0.3346298870282034	0.33400095319761103	0.33470612419203977
10636.350559999999	0.3346272231015163	0.33398786372118666	0.33470329446764174
10647.37659	0.3346245677592839	0.3339746212581097	0.3347004732616401
10658.402619999999	0.3346219207420516	0.33396122000837464	0.3346976620061337
10669.42865	0.3346192819959238	0.333947659078159	0.33469485948311467
10680.45468	0.3346166515020004	0.3339339280947994	0.33469206221368475
10691.48071	0.33461402916799243	0.3339200320933359	0.3346892764479171
10702.50674	0.3346114143344915	0.3339059583171178	0.3346864987555761
10713.53277	0.3346088083159738	0.3338917075372873	0.3346837294403357
10724.558799999999	0.3346062105115371	0.3338772734884244	0.3346809689093971
10735.58483	0.33460361999844235	0.3338626524316579	0.33467821685270943
10746.610859999999	0.334601037494695	0.33384783857257827	0.334675473612307
10757.63689	0.33459846317442554	0.33383282724125746	0.3346727381268262
10768.662919999999	0.3345958972028843	0.3338176136136289	0.3346700111462566
10779.68895	0.3345933390941469	0.33380219345628637	0.33466729319897737
10790.71498	0.3345907883610057	0.33378655911062227	0.33466458268958266
10801.74101	0.33458824507511187	0.3337707066346942	0.33466188110256573
10812.76704	0.3345857102878347	0.33375462931809186	0.3346591874810404
10823.79307	0.33458318312988555	0.3337383226243596	0.3346565020918189
10834.819099999999	0.3345806636355759	0.33372177676501763	0.334653825171747
10845.84513	0.3345781520776726	0.3337049922952857	0.3346511561054482
10856.871159999999	0.3345756473973259	0.33368795293278875	0.33464849477694747
10867.89719	0.33457315122311637	0.333670659236501	0.33464584276686765
10878.923219999999	0.3345706628326319	0.33365310263192743	0.33464319756549055
10889.94925	0.33456818218916434	0.33363527635505236	0.3346405612180493
10900.97528	0.3345657066107909	0.333617169595972	0.3346379324692017
10912.00131	0.3345632406956409	0.3335987765012394	0.3346353117711358
10923.02734	0.33456078227372776	0.33358009000436756	0.3346326992168931
10934.05337	0.334558331962792	0.3335610962665101	0.33463009401475036
10945.079399999999	0.3345558868288523	0.3335417951499635	0.3346274969572356
10956.10543	0.3345534505570686	0.33352217375506776	0.3346249078488531
10967.131459999999	0.3345510219240916	0.33350221621570486	0.334622326165011
10978.15749	0.33454859976232515	0.3334819246299524	0.3346197528019381
10989.183519999999	0.334546185815497	0.33346127820370847	0.33461718735527035
11000.20955	0.3345437779680833	0.3334402729231298	0.33461462888626586
11011.23558	0.33454137812920987	0.3334188974813626	0.3346120782646014
11022.26161	0.3345389860880753	0.3333971332220505	0.33460953549355915
11033.28764	0.33453660023548976	0.33337497785094805	0.3346070006333086
11044.31367	0.3345342213110851	0.33335241295082424	0.3346044726656686
11055.339699999999	0.33453185031233384	0.33332943090013956	0.33460195284776917
11066.36573	0.33452948570464164	0.33330601030571105	0.33459943998758945
11077.391759999999	0.3345271292972232	0.333282144953615	0.33459693515937616
11088.41779	0.33452478007818953	0.3332578152121923	0.334594437844764
11099.443819999999	0.33452243641648444	0.33323300696828473	0.3345919475947913
11110.46985	0.3345201000450443	0.33320770983277853	0.3345894647322124
11121.49588	0.3345177706058063	0.3331819014453238	0.3345869894762387
11132.52191	0.3345154494147683	0.33315556504198496	0.33458452125842675
11143.54794	0.33451313429966	0.3331286848165381	0.3345820609780634
11154.57397	0.3345108253698776	0.3331012400277714	0.33457960752679095
11165.6	0.3345085251804574	0.3330732062360632	0.3345771622769147

==> anc/Fig5Dat_PionBoundary.txt <==
#Figure 5 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the pion condensation phase boundary
#
#Format:
# muI[MeV] T[MeV]
66.63832140530913	1.1676624331072765
66.63807555742368	2.1686349189632006
66.63782949709835	3.169590638575814
66.63758282403823	4.170532342509245
66.63733497469933	5.171445822263765
66.63708524695593	6.1723361964047285
66.63683282488546	7.173191438915264
66.63657680374135	8.174018670458194
66.63631621519514	9.174807692552443
66.63605005293869	10.175567285149231
66.63577729874298	11.176288747430515
66.63549694907432	12.176982202149075
66.63520804236988	13.177640143182943
66.63490968707248	14.178273746489275
66.63460109052139	15.178876424010895
66.63428158878784	16.17946014061532
66.63395067753464	17.18001897352766
66.63360804396633	18.180565434258284
66.63325359992042	19.181094032420226
66.63288751613064	20.181617601382406
66.63251025767133	21.18213086511051
66.63212262056598	22.18264676610941
66.63172576951287	23.183160033797478
66.63132127664893	24.18368351321579
66.63091115040235	25.18421173340206
66.63049790526418	26.18475721685208
66.63008464726795	27.185314064888335
66.62967509411133	28.185894241656953
66.62927358273517	29.1864911798976
66.62888513968437	30.187116065812262
66.6285155375102	31.187761436484926
66.62817132521168	32.188437452431195
66.62785990542237	33.18913549802302
66.62758961501564	34.18986436251467
66.62736979256508	35.190613921610606
66.62721072152665	36.191391360735075
66.62712370791562	37.192184803920156
66.62712119331235	38.19299937942448
66.62721686852461	39.19382099702628
66.62742558241236	40.19465239639425
66.62776348608122	41.19547693509739
66.62824804476284	42.1962944487808
66.6288981686156	43.197085225396016
66.6297341272134	44.197845739229734
66.63077775440232	45.19855275604608
66.63205239614302	46.19919877150783
66.63358311784944	47.1997564260022
66.63539660313944	48.20021361659566
66.63752141790103	49.20053826471208
66.63998775061206	50.200713108163505
66.64282769883543	51.20070083093551
66.64607503311363	52.20047837394812
66.64976549919456	53.20000260803825
66.653936501965	54.199244089563265
66.65862747360914	55.1981533746197
66.6638795063784	56.19669404117769
66.66973574890666	57.19480985186989
66.67624084023589	58.19245702156609
66.68344126804607	59.18957228415091
66.69138474694526	60.18610427679454
66.70012067918957	61.18198267943876
66.70969936144772	62.17714852871032
66.72017237763883	63.17152466296799
66.73159159161656	64.16504495584707
66.74400962278371	65.15762612851647
66.75747869255925	66.14919563647425
66.77205105127862	67.13966517260559
66.78777764118806	68.12895707045196
66.80470849093301	69.1169796970376
66.82289122789614	70.10365214717848
66.84237151148213	71.0888818177208
66.86319119808442	72.07258725418455
66.88538876987666	73.05467811390788
66.90899721868855	74.03507596672759
66.93404444666363	75.01369691466911
66.96055086387054	75.99047014451413
66.98852995084032	76.9653234733529
67.01798563544392	77.93819916883487
67.0489130433748	78.90904296626222
67.08129555521691	79.87781672756616
67.11510580919186	80.84449141038125
67.15030249447894	81.80905601015607
67.18683178584135	82.77151507319813
67.224623835503	83.73189323250374
67.26359510653305	84.69023796956195
67.30364455222755	85.64661862392808
67.34465727881675	86.60113551136048
67.38650057885195	87.55391173497873
67.42903029938826	88.50511028435122
67.47208659741237	89.4549157978834
67.5155046775272	90.40356240295222
67.55911050341463	91.3513007676161
67.60274066944896	92.2984412036931
67.64623800818833	93.24529674369037
67.68948507812391	94.19220837388731
67.73240241768983	95.13948994714498
67.77494427355498	96.08733609548716
67.81711407607513	97.03590507801414
67.85896064976376	97.98524642021667
67.9005872511654	98.93536991363892
67.94214816605225	99.88618682518305
67.98384458123046	100.83757792500053
68.02592133802746	101.78933536456046
68.06866285960326	102.74122957124851
68.11239001685047	103.69295203891403
68.15745574947928	104.64418120334552
68.20424196858201	105.59452620512755
68.25315508773808	106.54359151866231
68.30462289002975	107.49092216573138
68.35908963243372	108.4360670195613
68.41701280365996	109.37852586116199
68.47885763974189	110.31781120855462
68.54509373351983	111.25339772717419
68.61618892643098	112.18478216697397
68.6926058149066	113.11143593813455
68.77479458353761	114.03286276556746
68.86318960504177	114.94855523059047
68.95820124660567	115.85804915431743
69.06021314733863	116.76088550233915
69.16957273815889	117.65665982339739
69.28659082578818	118.54499157768366
69.41153058670001	119.42556523238144
69.54461484576228	120.2981107555164
69.68601358957982	121.16242724379529
69.83589611350868	122.01838398284931
69.99441692597452	122.86588020115666
70.16174694579165	123.70475952846442
70.3381006844918	124.53483597208947
70.52372436043564	125.3558530633959
70.71887831727258	126.16755291479319
70.92382598530061	126.96964205338448
71.13881430416085	127.76185485380653
71.36406705378748	128.5439287264907
71.59976341558934	129.31565561347787
71.84605500563772	130.0768730639363
72.10304227165804	130.82747825347712
72.37084105587503	131.5673518104305
72.64960283898867	132.29634567259882
72.93949675232173	133.0142550426034
73.24068167899327	133.7208907764181
73.55329572446635	134.4160623045124
73.87742610733147	135.09963378698285
74.2131812793482	135.77152777769547
74.56065851912949	136.43168029767352
74.91993378716032	137.0799736648553
75.29108060646494	137.71629340075805
75.67415540182729	138.3405170295325
76.06916038808387	138.952575547876
76.47613036453106	139.55240258555352
76.89513186455218	140.13989786464964
77.32623493873112	140.71490586699014
77.769481623369	141.27729558571068
78.22489757255258	141.82696452336006
78.69244774780184	142.36386619733307
79.17207462087948	142.88795514860993
79.66370919737864	143.39919175294605
80.16726675240668	143.89754759058184
80.68259761406058	144.38305289867304
81.20953538376207	144.85574670372716
81.74790392399667	145.31567120613664
82.29751950072716	145.76288303162337
82.85813690837185	146.19749391994083
83.42948118939894	146.61962599750018
84.01125515968658	147.02941805421983
84.60321868699391	147.42704125140398
85.20513461056083	147.81265971155466
85.81671294151108	148.1863948530487
86.43761989213621	148.548410113663
87.06754000343358	148.89887358791577
87.70617154210778	149.23794104161738
88.35323080425172	149.56577835321923
89.00838827550726	149.8826028003656
89.67127911843572	150.18865024935386
90.34151198362704	150.48419397934538
91.01872839375932	150.76951406944931
91.70259481243106	151.0448830872581
92.39283938752652	151.3105966489572
93.08918355475542	151.5669823351164
93.79130946588867	151.8143731254583
94.49887752969047	152.05315812612307
95.21156902397837	152.28375786824284
95.92908314621987	152.50661975973418
96.65119793698005	152.72219499385966
97.37775668526218	152.9309259451532
98.10870562105191	153.13328276864925
98.84402125171513	153.32977447373898
99.58366921405562	153.5209286762166
100.3276276787526	153.70734307842827
101.075916449564	153.88966637244772
101.82856795925059	154.06847651604093
102.5857070489281	154.24415576905625
103.34757814927343	154.41687709733327
104.11449484299769	154.58668905113473
104.8867015260062	154.75363292200433
105.66443114471996	154.91772575538462
106.44788681796331	155.0789503908699
107.23730522144609	155.2372873656802
108.03288767191046	155.39269989228242
108.8347444297342	155.54512745440678
109.64290133901794	155.6945513933043
110.45730076941928	155.84097971827006
111.27781221236376	155.98445957155786
112.1042594292	156.12506257001382
112.93641616754138	156.2628841170408
113.77404574905823	156.3980292829167
114.61688718127027	156.53060752204158
115.4647020671222	156.66071901948717
116.31725386572198	156.78844735469144
117.17435956597078	156.91384666011848
118.03586341551993	157.03693323936025
118.90169222606406	157.15770450948594
119.77179479422625	157.27612862297087
120.64613253532322	157.3921579618394
121.52463669696121	157.50577028348442
122.407173913493	157.61695712634707
123.29356929792871	157.725748509513
124.18360724588709	157.83220180785008
125.07703617248573	157.9364084449465
125.97358613211757	158.03848324706655
126.8729620193728	158.1385648558153
127.77487137022848	158.23680552210934
128.6790094796167	158.33336858522225
129.58509415533257	158.42841887550065
130.49284455684113	158.52211863381467
131.40202133419186	158.61461778652995
132.31240098231217	158.70604891881496
133.22381979399617	158.7965179705903
134.1361444857676	158.88609861305656
135.0493193921708	158.97482309764416
135.96333409221413	159.0626762070094
136.87827323296676	159.1496139481995
137.79425486870488	159.23555632002464
138.71145466003776	159.3204083599003
139.63004017892231	159.4040802127754
140.5501078518493	159.48647867410654
141.47172050624246	159.56754072637816
142.39488595874036	159.64722543275013
143.31957334845995	159.7255266077807
144.24571232592217	159.80246467423441
145.1731963696668	159.87809171686155
146.10189438700093	159.95248367573953
147.03164484959714	160.02574179777162
147.96227603968939	160.09798532397366
148.89359310729498	160.1693508889134
149.8254049748273	160.2399851593145
150.7575061055008	160.31004296669963
151.68970842203234	160.3796805637215
152.621818413279	160.44905288198538
153.5536735972555	160.5183063227315
154.48511632148072	160.58757537056633
155.4160335661137	160.65697582735422
156.34632764953676	160.7266008875669
157.27595928677582	160.7965138020763
158.20491620795534	160.86674351380202
159.13325854727114	160.93727773443592
160.06108525964095	161.0080581889757
160.98858197412767	161.07899055113415
161.91596894355916	161.14993895651412
162.84356756256602	161.22075842779137
163.77170879060918	161.291287832021
164.70064781182973	161.36134396041533
165.63061167210907	161.43076544278387
166.56175735254752	161.49940562824258
167.49420247941939	161.56715108302177
168.4280085032638	161.63391473700932
169.36319563573267	161.69964462362412
170.29974128762757	161.76431729271525
171.23758391036864	161.8279419694871
172.1766319812472	161.89055402468185
173.11675967761911	161.95221657638905
174.05782351364223	162.01301432145308
174.99965149574638	162.0730535668207
175.94206584800997	162.13245584517065
176.8848672801955	162.1913569329914
177.82786229548037	162.2499012532186
178.7708428575843	162.30824014582453
179.7136181439972	162.36652562173407
180.6559910610844	162.42490805469646
181.59779315339676	162.4835306433551
182.53885786437797	162.54252659754894
183.47905885815644	162.60201321544724
184.41828083369103	162.6620886219426
185.35646058405482	162.72282570623284
186.293555775342	162.7842684475491
187.22958842758854	162.84642595426595
188.16461172540897	162.90926838775678
189.09875589457522	162.97272081466681
190.032193292766	163.03665878172308
190.96518640207037	163.10093382924802
191.8980202879692	163.16536802896496
192.83105689612273	163.22977335921425
193.76465756995896	163.29395606173668
194.6991005472163	163.3577101927832
195.63463537630827	163.4208526365664
196.57144169559348	163.48321666401625
197.5096612597889	163.54466788090326
198.4493786794419	163.60509807991608
199.3906387029798	163.6644334829493
200.33344114096192	163.72262852391987
201.27774776549003	163.77967016798374
202.22348700455174	163.83557214202636
203.1705526960372	163.8903770212375
204.11881632913602	163.94415075315976
205.06811923263984	163.9969833527622
206.0182908537072	164.04898322530016
206.96913598876995	164.1002769164976
207.9204576051742	164.1510041226418
208.87203948454862	164.20131678444736
209.82367336276138	164.25137409944148
210.77513782828063	164.30134107692407
211.72622910223862	164.3513836568177
212.67673671722844	164.40166681969313
213.62647758293298	164.45234952204783
214.57526910745588	164.50358238160464
215.52296605114248	164.55550250158672
216.46943152164846	164.60823075275783
217.41457633002415	164.66186683478037
218.3583278203697	164.71648614803925
219.30067187915213	164.7721342350649
220.24162030259367	164.82882324723562
221.1812548197287	164.88652621920596
222.11969315024464	164.9451731506224
223.05713488834712	165.0046377413184
223.9938336047813	165.0647332279574
224.93013715680345	165.1252590161364
225.86640694871207	165.18599510772694
226.80302014576543	165.24670897869902
227.74034185209644	165.30717492594243
228.67865686982324	165.36716803575297
229.61821945111964	165.42648919269294
230.5592159824724	165.48495900897242
231.501795931581	165.54243054472437
232.44605284454656	165.59878346063405
233.3920422130268	165.65393104918238
234.33977492339505	165.70781467729824
235.28922529710985	165.76040767949888
236.24033367813757	165.81170991806982
237.19300686335941	165.86174983908393
238.14712761628869	165.91057930652738
239.10254890405025	165.95827450510467
240.059108981007	166.00493092868606
241.0166205944881	166.05066349583467
241.97489058092472	166.0956020554137
242.93370457254818	166.13989093207695
243.8928507125319	166.18368439322248
244.85210073676467	166.22714575398237
245.8112370960639	166.27044282178647
246.77003108323814	166.3137466374245
247.72827286738627	166.3572273216377
248.68574677882063	166.4010524561818
249.64226432056685	166.44538276844702
250.5976371448886	166.4903701566619
251.5517126776175	166.53615341346807
252.50434498804748	166.58285588731454
253.45543297420477	166.63058054768305
254.40488991513928	166.67940726294384
255.35268354660352	166.72938793752374
256.29880424452995	166.7805434059518
257.24330711649634	166.83285868541088
258.18627865305945	166.88627947533985
259.1278810140642	166.94070698019502
260.06831746004246	166.99599404793327
261.00787846342416	167.05196973611623
261.94687656273663	167.10843460505757
262.88572350866076	167.165180057239
263.8248402074353	167.2219828084673
264.7645973480096	167.2786030565433
265.70534891436694	167.33481302193232
266.64737243075564	167.39039137701917
267.5909162089683	167.44514199045042
268.53616382355443	167.49888823549057
269.4832653106773	167.5514834179702
270.432317090118	167.6028055174766
271.38338125566503	167.65276336471666
272.3364766693984	167.70129137445554
273.2915892963128	167.74835324408122
274.2486714537361	167.79393732444635
275.2076446111022	167.83805882004341
276.16840537069936	167.88075500971968
277.1308224382441	167.92208649855112
278.09474767891567	167.96213276188047
279.0600081849964	168.0009927570537
280.0264215740004	168.03878110963427
280.9937835486837	168.07562825984942
281.9618871696451	168.11167661330055
282.93050679493206	168.14708033695916
283.8994205938751	168.18200181156342
284.8683912437957	168.21661115114728
285.837191479956	168.25108309863427
286.80558166223864	168.28559627208793
287.773338431378	168.32032935578778
288.74023027365376	168.355460070675
289.70604834150197	168.39116189474592
290.67057980226224	168.42760272205885
291.63364121844	168.46494119196106
292.5950502632709	168.50332501481685
293.5546612458685	168.5428871266378
294.512335454612	168.58374364664206
295.46797871175573	168.625990031131
296.4215103376873	168.66969863036223
297.3729028549232	168.7149145427681
298.3221497759286	168.76165275593536
299.2693073228831	168.8098935261213
300.2144613506474	168.85957909664853
301.1577707833501	168.91060873099883
302.0994337946426	168.96283503908563
303.0397327810982	169.0160858820535
303.97897308720474	169.07015994624874
304.91755608417174	169.1248437426831
305.85589554554235	169.17990646673118
306.79442565924256	169.23510482939344
307.7335762644306	169.29019631023644
308.67369775769896	169.34493360987702
309.6151216882055	169.39908589910866
310.55811223533226	169.45243334473054
311.5029091246564	169.50477914658822
312.4496962705311	169.55594436673584
313.39863169701584	169.60577518869428
314.349828458543	169.654137676563
315.3033747492993	169.70092231399843
316.25932378062555	169.74603896617228
317.21770608940534	169.78941974300685
318.1785262801443	169.83101439231422
319.1417687604021	169.87079214626917
320.10740008511027	169.9087379074209
321.07536869602944	169.94485343539912
322.0456122949113	169.97915351959244
323.0180527323618	170.01166677832236
323.99260729775705	170.04243221135866
324.96917937238214	170.071499754611
325.94767307679234	170.0989273486336
326.9279800291584	170.12478136845255
327.90999708034303	170.1491335605097
328.8936100647515	170.17206141156464
329.8787138170809	170.19364588761056
330.8651927801431	170.21397177937843
331.8529435253679	170.233125215172
332.8418530318395	170.251193999185
333.83182298428915	170.26826570181709
334.82274565035465	170.28442800585844
335.81453011537513	170.2997672693457
336.8070757360081	170.31436886163155
337.8003004158994	170.32831571474605
338.7941120227466	170.34168865220738
339.78843839420585	170.35456469286427
340.78319727816125	170.36701736526982
341.77832757865735	170.3791156350984
342.7737574637255	170.3909241825731
343.76943726863885	170.40250219250396
344.76530612642193	170.41390358378516
345.7613262263721	170.4251759067063
346.7574480373398	170.43636051103283
347.7536458955528	170.44749124685194
348.7498821524935	170.45859456814148
349.7461437950546	170.4696884197456

==> anc/Fig5Dat_PionCondensate.txt <==
#Figure 5 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the pion condensate over the T-mu_I plane
#
#Format:
# muI[MeV] T[MeV] Delta/M0
0.	1.	0.
2.	1.	0.
4.	1.	0.
6.	1.	1.9333184140720535e-7
8.	1.	3.0887182423559087e-7
10.	1.	0.000011067878786770657
12.	1.	-3.195437801624022e-6
14.	1.	0.
16.	1.	0.
18.	1.	-2.3719875917538226e-8
20.	1.	0.
22.	1.	0.
24.	1.	5.802519976678712e-6
26.	1.	0.
28.	1.	-3.925985617493015e-6
30.	1.	0.
32.	1.	0.
34.	1.	0.
36.	1.	0.
38.	1.	0.
40.	1.	0.
42.	1.	8.845512244230825e-6
44.	1.	-3.231586650619876e-6
46.	1.	0.00001058220444441898
48.	1.	-9.617411466054659e-6
50.	1.	2.0141350764175e-6
52.	1.	0.
54.	1.	0.
56.	1.	0.
58.	1.	0.000014605375380734016
60.	1.	7.184872984786601e-6
62.	1.	-8.316014664443828e-6
64.	1.	0.000011642272712679589
66.	1.	0.00001978605561874628
68.	1.	0.17959645960364604
70.	1.	0.3838914835277115
72.	1.	0.4919228326400395
74.	1.	0.5663150027967644
76.	1.	0.621956174169853
78.	1.	0.6654641399441226
80.	1.	0.70045053021289
82.	1.	0.7291406931074746
84.	1.	0.7530158997534436
86.	1.	0.7731271243195332
88.	1.	0.7902261950195782
90.	1.	0.8048906736760725
92.	1.	0.8175498310775379
94.	1.	0.8285356402084322
96.	1.	0.8381286082502009
98.	1.	0.8465292277757679
100.	1.	0.853938627143983
102.	1.	0.8604882099086278
104.	1.	0.8662978319715579
106.	1.	0.8714660428299602
108.	1.	0.8760773089187871
110.	1.	0.8802107717185189
112.	1.	0.8839148660618126
114.	1.	0.8872461242147571
116.	1.	0.8902490531849688
118.	1.	0.8929622318349215
120.	1.	0.895419452533397
122.	1.	0.8976477442524211
124.	1.	0.8996702511544087
126.	1.	0.9015124663650659
128.	1.	0.9031907993137183
130.	1.	0.9047232936193542
132.	1.	0.9061237810817951
134.	1.	0.9074061079046242
136.	1.	0.9085834810375427
138.	1.	0.9096612544804707
140.	1.	0.9106537573237589
142.	1.	0.9115646811614332
144.	1.	0.9124058585630369
146.	1.	0.9131824545222108
148.	1.	0.9138962937846499
150.	1.	0.9145581593395137
152.	1.	0.9151687355275357
154.	1.	0.9157354251370051
156.	1.	0.9162612732612847
158.	1.	0.9167480615169605
160.	1.	0.9171982007774703
162.	1.	0.9176182108392155
164.	1.	0.918011501526741
166.	1.	0.9183716128686715
168.	1.	0.9187112216686799
170.	1.	0.9190237322164817
172.	1.	0.9193172353031642
174.	1.	0.9195934556358137
176.	1.	0.9198480411968918
178.	1.	0.9200874501387095
180.	1.	0.9203065247005756
182.	1.	0.920517735185839
184.	1.	0.920711162073041
186.	1.	0.9208955351417139
188.	1.	0.921065712468075
190.	1.	0.9212275281147346
192.	1.	0.9213753916548686
194.	1.	0.9215163151225709
196.	1.	0.9216463138594508
198.	1.	0.9217702470013949
200.	1.	0.9218852831365916
202.	1.	0.9219942025304431
204.	1.	0.9220966574688209
206.	1.	0.9221913085890667
208.	1.	0.9222811765016959
210.	1.	0.9223646183767815
212.	1.	0.922441863826081
214.	1.	0.9225183995320027
216.	1.	0.9225856135221433
218.	1.	0.922651613783472
220.	1.	0.9227128998456238
222.	1.	0.9227674499819585
224.	1.	0.922820296942284
226.	1.	0.9228715078521028
228.	1.	0.9229181779198015
230.	1.	0.9229610505317319
232.	1.	0.9230018224594863
234.	1.	0.9230400431493956
236.	1.	0.9230751685123573
238.	1.	0.9231076859747764
240.	1.	0.9231393189201359
242.	1.	0.923168651965053
244.	1.	0.9231944494710971
246.	1.	0.9232181122339351
248.	1.	0.9232420455470661
250.	1.	0.9232604630634453
252.	1.	0.9232795466312941
254.	1.	0.9232968555246003
256.	1.	0.9233125477882589
258.	1.	0.9233276667691293
260.	1.	0.92333855561024
262.	1.	0.9233531414345618
264.	1.	0.9233613898854568
266.	1.	0.9233721264923339
268.	1.	0.9233793459954377
270.	1.	0.9233843220833515
272.	1.	0.9233883280564653
274.	1.	0.9233958978204372
276.	1.	0.9233984002042159
278.	1.	0.9233999459143081
280.	1.	0.9234023297656744
282.	1.	0.9234035726286551
284.	1.	0.9234031013082791
286.	1.	0.9234012495286401
288.	1.	0.9234003874887162
290.	1.	0.9233985273908504
292.	1.	0.9233941943338692
294.	1.	0.923390210215685
296.	1.	0.9233846594146606
298.	1.	0.9233800370647032
300.	1.	0.9233751201879343
302.	1.	0.9233675276211537
304.	1.	0.9233598919435576
306.	1.	0.9233523126934714
308.	1.	0.9233440885185344
310.	1.	0.923335690154652
312.	1.	0.9233259518543332
314.	1.	0.9233155007870815
316.	1.	0.923305527229515
318.	1.	0.9232938617132266
320.	1.	0.9232838529536295
322.	1.	0.9232702284312252
324.	1.	0.9232586280731224
326.	1.	0.9232456929574264
328.	1.	0.9232342433371323
330.	1.	0.9232193044780271
332.	1.	0.9232053797163097
334.	1.	0.923191846844222
336.	1.	0.9231764004986862
338.	1.	0.9231613365737431
340.	1.	0.9231452185111397
342.	1.	0.9231280047485206
344.	1.	0.9231129237985113
346.	1.	0.923095528905528
348.	1.	0.9230783752499756
350.	1.	0.9230602877095097
0.	3.	0.
2.	3.	0.
4.	3.	0.
6.	3.	1.9333184140720535e-7
8.	3.	3.0887182423559087e-7
10.	3.	0.000011067878786770657
12.	3.	-3.195437801624022e-6
14.	3.	0.
16.	3.	0.
18.	3.	-2.3719875917538226e-8
20.	3.	0.
22.	3.	0.
24.	3.	5.802519976678712e-6
26.	3.	0.
28.	3.	-3.925985617493015e-6
30.	3.	0.
32.	3.	0.
34.	3.	0.
36.	3.	0.
38.	3.	0.
40.	3.	0.
42.	3.	8.845512244230825e-6
44.	3.	-3.231586650619876e-6
46.	3.	0.00001058220444441898
48.	3.	-9.617411466054659e-6
50.	3.	2.0141350764175e-6
52.	3.	0.
54.	3.	0.
56.	3.	0.
58.	3.	0.000014605375380734016
60.	3.	7.184872984786601e-6
62.	3.	-8.316014664443828e-6
64.	3.	0.000011642272712679589
66.	3.	0.00001978605561874628
68.	3.	0.17959645960364604
70.	3.	0.3838914835277115
72.	3.	0.4919228326400395
74.	3.	0.5663150027967644
76.	3.	0.621956174169853
78.	3.	0.6654641399441226
80.	3.	0.70045053021289
82.	3.	0.7291406931074746
84.	3.	0.7530158997534436
86.	3.	0.7731271243195332
88.	3.	0.7902261950195782
90.	3.	0.8048906736760725
92.	3.	0.8175498310775379
94.	3.	0.8285356402084322
96.	3.	0.8381286082502009
98.	3.	0.8465292277757679
100.	3.	0.853938627143983
102.	3.	0.8604882099086278
104.	3.	0.8662978319715579
106.	3.	0.8714660428299602
108.	3.	0.8760773089187871
110.	3.	0.8802107717185189
112.	3.	0.8839148660618126
114.	3.	0.8872461242147571
116.	3.	0.8902490531849688
118.	3.	0.8929622318349215
120.	3.	0.895419452533397
122.	3.	0.8976477442524211
124.	3.	0.8996702511544087
126.	3.	0.9015124663650659
128.	3.	0.9031907993137183
130.	3.	0.9047232936193542
132.	3.	0.9061237810817951
134.	3.	0.9074061079046242
136.	3.	0.9085834810375427
138.	3.	0.9096612544804707
140.	3.	0.9106537573237589
142.	3.	0.9115646811614332
144.	3.	0.9124058585630369
146.	3.	0.9131824545222108
148.	3.	0.9138962937846499
150.	3.	0.9145581593395137
152.	3.	0.9151687355275357
154.	3.	0.9157354251370051
156.	3.	0.9162612732612847
158.	3.	0.9167480615169605
160.	3.	0.9171982007774703
162.	3.	0.9176182108392155
164.	3.	0.918011501526741
166.	3.	0.9183716128686715
168.	3.	0.9187112216686799
170.	3.	0.9190237322164817
172.	3.	0.9193172353031642
174.	3.	0.9195934556358137
176.	3.	0.9198480411968918
178.	3.	0.9200874501387095
180.	3.	0.9203065247005756
182.	3.	0.920517735185839
184.	3.	0.920711162073041
186.	3.	0.9208955351417139
188.	3.	0.921065712468075
190.	3.	0.9212275281147346
192.	3.	0.9213753916548686
194.	3.	0.9215163151225709
196.	3.	0.9216463138594508
198.	3.	0.9217702470013949
200.	3.	0.9218852831365916
202.	3.	0.9219942025304431
204.	3.	0.9220966574688209
206.	3.	0.9221913085890667
208.	3.	0.9222811765016959
210.	3.	0.9223646183767815
212.	3.	0.922441863826081
214.	3.	0.9225183995320027
216.	3.	0.9225856135221433
218.	3.	0.922651613783472
220.	3.	0.9227128998456238
222.	3.	0.9227674499819585
224.	3.	0.922820296942284
226.	3.	0.9228715078521028
228.	3.	0.9229181779198015
230.	3.	0.9229610505317319
232.	3.	0.9230018224594863
234.	3.	0.9230400431493956
236.	3.	0.9230751685123573
238.	3.	0.9231076859747764
240.	3.	0.9231393189201359
242.	3.	0.923168651965053
244.	3.	0.9231944494710971
246.	3.	0.9232181122339351
248.	3.	0.9232420455470661
250.	3.	0.9232604630634453
252.	3.	0.9232795466312941
254.	3.	0.9232968555246003
256.	3.	0.9233125477882589
258.	3.	0.9233276667691293
260.	3.	0.92333855561024
262.	3.	0.9233531414345618
264.	3.	0.9233613898854568
266.	3.	0.9233721264923339
268.	3.	0.9233793459954377
270.	3.	0.9233843220833515
272.	3.	0.9233883280564653
274.	3.	0.9233958978204372
276.	3.	0.9233984002042159
278.	3.	0.9233999459143081
280.	3.	0.9234023297656744
282.	3.	0.9234035726286551
284.	3.	0.9234031013082791
286.	3.	0.9234012495286401
288.	3.	0.9234003874887162
290.	3.	0.9233985273908504
292.	3.	0.9233941943338692
294.	3.	0.923390210215685
296.	3.	0.9233846594146606
298.	3.	0.9233800370647032
300.	3.	0.9233751201879343
302.	3.	0.9233675276211537
304.	3.	0.9233598919435576
306.	3.	0.9233523126934714
308.	3.	0.9233440885185344
310.	3.	0.923335690154652
312.	3.	0.9233259518543332
314.	3.	0.9233155007870815
316.	3.	0.923305527229515
318.	3.	0.9232938617132266
320.	3.	0.9232838529536295
322.	3.	0.9232702284312252
324.	3.	0.9232586280731224
326.	3.	0.9232456929574264
328.	3.	0.9232342433371323
330.	3.	0.9232193044780271
332.	3.	0.9232053797163097
334.	3.	0.923191846844222
336.	3.	0.9231764004986862
338.	3.	0.9231613365737431
340.	3.	0.9231452185111397
342.	3.	0.9231280047485206
344.	3.	0.9231129237985113
346.	3.	0.923095528905528
348.	3.	0.9230783752499756
350.	3.	0.9230602877095097
0.	5.	0.
2.	5.	0.
4.	5.	0.
6.	5.	1.9333184140720535e-7
8.	5.	3.0887182423559087e-7
10.	5.	0.000011067878786770657
12.	5.	-3.195437801624022e-6
14.	5.	0.
16.	5.	0.
18.	5.	-2.3719875917538226e-8
20.	5.	0.
22.	5.	0.
24.	5.	5.802519976678712e-6
26.	5.	0.
28.	5.	-3.925985617493015e-6
30.	5.	0.
32.	5.	0.
34.	5.	0.
36.	5.	0.
38.	5.	0.
40.	5.	0.
42.	5.	8.845512244230825e-6
44.	5.	-3.231586650619876e-6
46.	5.	0.00001058220444441898
48.	5.	-9.617411466054659e-6
50.	5.	2.0141350764175e-6
52.	5.	0.
54.	5.	0.
56.	5.	0.
58.	5.	0.000014605375380734016
60.	5.	7.184872984786601e-6
62.	5.	-8.316014664443828e-6
64.	5.	0.000011642272712679589
66.	5.	0.00001978605561874628
68.	5.	0.17959645960364604
70.	5.	0.3838914835277115
72.	5.	0.4919228326400395
74.	5.	0.5663150027967644
76.	5.	0.621956174169853
78.	5.	0.6654641399441226
80.	5.	0.70045053021289
82.	5.	0.7291406931074746
84.	5.	0.7530158997534436
86.	5.	0.7731271243195332
88.	5.	0.7902261950195782
90.	5.	0.8048906736760725
92.	5.	0.8175498310775379
94.	5.	0.8285356402084322
96.	5.	0.8381286082502009
98.	5.	0.8465292277757679
100.	5.	0.853938627143983
102.	5.	0.8604882099086278
104.	5.	0.8662978319715579
106.	5.	0.8714660428299602
108.	5.	0.8760773089187871
110.	5.	0.8802107717185189
112.	5.	0.8839148660618126
114.	5.	0.8872461242147571
116.	5.	0.8902490531849688
118.	5.	0.8929622318349215
120.	5.	0.895419452533397
122.	5.	0.8976477442524211
124.	5.	0.8996702511544087
126.	5.	0.9015124663650659
128.	5.	0.9031907993137183
130.	5.	0.9047232936193542
132.	5.	0.9061237810817951
134.	5.	0.9074061079046242
136.	5.	0.9085834810375427
138.	5.	0.9096612544804707
140.	5.	0.9106537573237589
142.	5.	0.9115646811614332
144.	5.	0.9124058585630369
146.	5.	0.9131824545222108
148.	5.	0.9138962937846499
150.	5.	0.9145581593395137
152.	5.	0.9151687355275357
154.	5.	0.9157354251370051
156.	5.	0.9162612732612847
158.	5.	0.9167480615169605
160.	5.	0.9171982007774703
162.	5.	0.9176182108392155
164.	5.	0.918011501526741
166.	5.	0.9183716128686715
168.	5.	0.9187112216686799
170.	5.	0.9190237322164817
172.	5.	0.9193172353031642
174.	5.	0.9195934556358137
176.	5.	0.9198480411968918
178.	5.	0.9200874501387095
180.	5.	0.9203065247005756
182.	5.	0.920517735185839
184.	5.	0.920711162073041
186.	5.	0.9208955351417139
188.	5.	0.921065712468075
190.	5.	0.9212275281147346
192.	5.	0.9213753916548686
194.	5.	0.9215163151225709
196.	5.	0.9216463138594508
198.	5.	0.9217702470013949
200.	5.	0.9218852831365916
202.	5.	0.9219942025304431
204.	5.	0.9220966574688209
206.	5.	0.9221913085890667
208.	5.	0.9222811765016959
210.	5.	0.9223646183767815
212.	5.	0.922441863826081
214.	5.	0.9225183995320027
216.	5.	0.9225856135221433
218.	5.	0.922651613783472
220.	5.	0.9227128998456238
222.	5.	0.9227674499819585
224.	5.	0.922820296942284
226.	5.	0.9228715078521028
228.	5.	0.9229181779198015
230.	5.	0.9229610505317319
232.	5.	0.9230018224594863
234.	5.	0.9230400431493956
236.	5.	0.9230751685123573
238.	5.	0.9231076859747764
240.	5.	0.9231393189201359
242.	5.	0.923168651965053
244.	5.	0.9231944494710971
246.	5.	0.9232181122339351
248.	5.	0.9232420455470661
250.	5.	0.9232604630634453
252.	5.	0.9232795466312941
254.	5.	0.9232968555246003
256.	5.	0.9233125477882589
258.	5.	0.9233276667691293
260.	5.	0.92333855561024
262.	5.	0.9233531414345618
264.	5.	0.9233613898854568
266.	5.	0.9233721264923339
268.	5.	0.9233793459954377
270.	5.	0.9233843220833515
272.	5.	0.9233883280564653
274.	5.	0.9233958978204372
276.	5.	0.9233984002042159
278.	5.	0.9233999459143081
280.	5.	0.9234023297656744
282.	5.	0.9234035726286551
284.	5.	0.9234031013082791
286.	5.	0.9234012495286401
288.	5.	0.9234003874887162
290.	5.	0.9233985273908504
292.	5.	0.9233941943338692
294.	5.	0.923390210215685
296.	5.	0.9233846594146606
298.	5.	0.9233800370647032
300.	5.	0.9233751201879343
302.	5.	0.9233675276211537
304.	5.	0.9233598919435576
306.	5.	0.9233523126934714
308.	5.	0.9233440885185344
310.	5.	0.923335690154652
312.	5.	0.9233259518543332
314.	5.	0.9233155007870815
316.	5.	0.923305527229515
318.	5.	0.9232938617132266
320.	5.	0.9232838529536295
322.	5.	0.9232702284312252
324.	5.	0.9232586280731224
326.	5.	0.9232456929574264
328.	5.	0.9232342433371323
330.	5.	0.9232193044780271
332.	5.	0.9232053797163097
334.	5.	0.923191846844222
336.	5.	0.9231764004986862
338.	5.	0.9231613365737431
340.	5.	0.9231452185111397
342.	5.	0.9231280047485206
344.	5.	0.9231129237985113
346.	5.	0.923095528905528
348.	5.	0.9230783752499756
350.	5.	0.9230602877095097
0.	7.	0.
2.	7.	0.
4.	7.	0.
6.	7.	1.9333184140720535e-7
8.	7.	3.0887182423559087e-7
10.	7.	0.000011067878786770657
12.	7.	-3.195437801624022e-6
14.	7.	0.
16.	7.	0.
18.	7.	-2.3719875917538226e-8
20.	7.	0.
22.	7.	0.
24.	7.	5.802519976678712e-6
26.	7.	0.
28.	7.	-3.925985617493015e-6
30.	7.	0.
32.	7.	0.
34.	7.	0.
36.	7.	0.
38.	7.	0.
40.	7.	0.
42.	7.	8.845512244230825e-6
44.	7.	-3.231586650619876e-6
46.	7.	0.00001058220444441898
48.	7.	-9.617411466054659e-6
50.	7.	2.0141350764175e-6
52.	7.	0.
54.	7.	0.
56.	7.	0.
58.	7.	0.000014605375380734016
60.	7.	7.184872984786601e-6
62.	7.	-8.316014664443828e-6
64.	7.	0.000011642272712679589
66.	7.	0.00001978605561874628
68.	7.	0.17959645960364604
70.	7.	0.3838914835277115
72.	7.	0.4919228326400395
74.	7.	0.5663150027967644
76.	7.	0.621956174169853
78.	7.	0.6654641399441226
80.	7.	0.70045053021289
82.	7.	0.7291406931074746
84.	7.	0.7530158997534436
86.	7.	0.7731271243195332
88.	7.	0.7902261950195782
90.	7.	0.8048906736760725
92.	7.	0.8175498310775379
94.	7.	0.8285356402084322
96.	7.	0.8381286082502009
98.	7.	0.8465292277757679
100.	7.	0.853938627143983
102.	7.	0.8604882099086278
104.	7.	0.8662978319715579
106.	7.	0.8714660428299602
108.	7.	0.8760773089187871
110.	7.	0.8802107717185189
112.	7.	0.8839148660618126
114.	7.	0.8872461242147571
116.	7.	0.8902490531849688
118.	7.	0.8929622318349215
120.	7.	0.895419452533397
122.	7.	0.8976477442524211
124.	7.	0.8996702511544087
126.	7.	0.9015124663650659
128.	7.	0.9031907993137183
130.	7.	0.9047232936193542
132.	7.	0.9061237810817951
134.	7.	0.9074061079046242
136.	7.	0.9085834810375427
138.	7.	0.9096612544804707
140.	7.	0.9106537573237589
142.	7.	0.9115646811614332
144.	7.	0.9124058585630369
146.	7.	0.9131824545222108
148.	7.	0.9138962937846499
150.	7.	0.9145581593395137
152.	7.	0.9151687355275357
154.	7.	0.9157354251370051
156.	7.	0.9162612732612847
158.	7.	0.9167480615169605
160.	7.	0.9171982007774703
162.	7.	0.9176182108392155
164.	7.	0.918011501526741
166.	7.	0.9183716128686715
168.	7.	0.9187112216686799
170.	7.	0.9190237322164817
172.	7.	0.9193172353031642
174.	7.	0.9195934556358137
176.	7.	0.9198480411968918
178.	7.	0.9200874501387095
180.	7.	0.9203065247005756
182.	7.	0.920517735185839
184.	7.	0.920711162073041
186.	7.	0.9208955351417139
188.	7.	0.921065712468075
190.	7.	0.9212275281147346
192.	7.	0.9213753916548686
194.	7.	0.9215163151225709
196.	7.	0.9216463138594508
198.	7.	0.9217702470013949
200.	7.	0.9218852831365916
202.	7.	0.9219942025304431
204.	7.	0.9220966574688209
206.	7.	0.9221913085890667
208.	7.	0.9222811765016959
210.	7.	0.9223646183767815
212.	7.	0.922441863826081
214.	7.	0.9225183995320027
216.	7.	0.9225856135221433
218.	7.	0.922651613783472
220.	7.	0.9227128998456238
222.	7.	0.9227674499819585
224.	7.	0.922820296942284
226.	7.	0.9228715078521028
228.	7.	0.9229181779198015
230.	7.	0.9229610505317319
232.	7.	0.9230018224594863
234.	7.	0.9230400431493956
236.	7.	0.9230751685123573
238.	7.	0.9231076859747764
240.	7.	0.9231393189201359
242.	7.	0.923168651965053
244.	7.	0.9231944494710971
246.	7.	0.9232181122339351
248.	7.	0.9232420455470661
250.	7.	0.9232604630634453
252.	7.	0.9232795466312941
254.	7.	0.9232968555246003
256.	7.	0.9233125477882589
258.	7.	0.9233276667691293
260.	7.	0.92333855561024
262.	7.	0.9233531414345618
264.	7.	0.9233613898854568
266.	7.	0.9233721264923339
268.	7.	0.9233793459954377
270.	7.	0.9233843220833515
272.	7.	0.9233883280564653
274.	7.	0.9233958978204372
276.	7.	0.9233984002042159
278.	7.	0.9233999459143081
280.	7.	0.9234023297656744
282.	7.	0.9234035726286551
284.	7.	0.9234031013082791
286.	7.	0.9234012495286401
288.	7.	0.9234003874887162
290.	7.	0.9233985273908504
292.	7.	0.9233941943338692
294.	7.	0.923390210215685
296.	7.	0.9233846594146606
298.	7.	0.9233800370647032
300.	7.	0.9233751201879343
302.	7.	0.9233675276211537
304.	7.	0.9233598919435576
306.	7.	0.9233523126934714
308.	7.	0.9233440885185344
310.	7.	0.923335690154652
312.	7.	0.9233259518543332
314.	7.	0.9233155007870815
316.	7.	0.923305527229515
318.	7.	0.9232938617132266
320.	7.	0.9232838529536295
322.	7.	0.9232702284312252
324.	7.	0.9232586280731224
326.	7.	0.9232456929574264
328.	7.	0.9232342433371323
330.	7.	0.9232193044780271
332.	7.	0.9232053797163097
334.	7.	0.923191846844222
336.	7.	0.9231764004986862
338.	7.	0.9231613365737431
340.	7.	0.9231452185111397
342.	7.	0.9231280047485206
344.	7.	0.9231129237985113
346.	7.	0.923095528905528
348.	7.	0.9230783752499756
350.	7.	0.9230602877095097
0.	9.	0.
2.	9.	0.
4.	9.	0.
6.	9.	1.9333184140720535e-7
8.	9.	3.0887182423559087e-7
10.	9.	0.000011067878786770657
12.	9.	-3.195437801624022e-6
14.	9.	0.
16.	9.	0.
18.	9.	-2.3719875917538226e-8
20.	9.	0.
22.	9.	0.
24.	9.	5.802519976678712e-6
26.	9.	0.
28.	9.	-3.925985617493015e-6
30.	9.	0.
32.	9.	0.
34.	9.	0.
36.	9.	0.
38.	9.	0.
40.	9.	0.
42.	9.	8.845512244230825e-6
44.	9.	-3.231586650619876e-6
46.	9.	0.00001058220444441898
48.	9.	-9.617411466054659e-6
50.	9.	2.0141350764175e-6
52.	9.	0.
54.	9.	0.
56.	9.	0.
58.	9.	0.000014605375380734016
60.	9.	7.184872984786601e-6
62.	9.	-8.316014664443828e-6
64.	9.	0.000011642272712679589
66.	9.	0.00001978605561874628
68.	9.	0.17959645960364604
70.	9.	0.3838914835277115
72.	9.	0.4919228326400395
74.	9.	0.5663150027967644
76.	9.	0.621956174169853
78.	9.	0.6654641399441226
80.	9.	0.70045053021289
82.	9.	0.7291406931074746
84.	9.	0.7530158997534436
86.	9.	0.7731271243195332
88.	9.	0.7902261950195782
90.	9.	0.8048906736760725
92.	9.	0.8175498310775379
94.	9.	0.8285356402084322
96.	9.	0.8381286082502009
98.	9.	0.8465292277757679
100.	9.	0.853938627143983
102.	9.	0.8604882099086278
104.	9.	0.8662978319715579
106.	9.	0.8714660428299602
108.	9.	0.8760773089187871
110.	9.	0.8802107717185189
112.	9.	0.8839148660618126
114.	9.	0.8872461242147571
116.	9.	0.8902490531849688
118.	9.	0.8929622318349215
120.	9.	0.895419452533397
122.	9.	0.8976477442524211
124.	9.	0.8996702511544087
126.	9.	0.9015124663650659
128.	9.	0.9031907993137183
130.	9.	0.9047232936193542
132.	9.	0.9061237810817951
134.	9.	0.9074061079046242
136.	9.	0.9085834810375427
138.	9.	0.9096612544804707
140.	9.	0.9106537573237589
142.	9.	0.9115646811614332
144.	9.	0.9124058585630369
146.	9.	0.9131824545222108
148.	9.	0.9138962937846499
150.	9.	0.9145581593395137
152.	9.	0.9151687355275357
154.	9.	0.9157354251370051
156.	9.	0.9162612732612847
158.	9.	0.9167480615169605
160.	9.	0.9171982007774703
162.	9.	0.9176182108392155
164.	9.	0.918011501526741
166.	9.	0.9183716128686715
168.	9.	0.9187112216686799
170.	9.	0.9190237322164817
172.	9.	0.9193172353031642
174.	9.	0.9195934556358137
176.	9.	0.9198480411968918
178.	9.	0.9200874501387095
180.	9.	0.9203065247005756
182.	9.	0.920517735185839
184.	9.	0.920711162073041
186.	9.	0.9208955351417139
188.	9.	0.921065712468075
190.	9.	0.9212275281147346
192.	9.	0.9213753916548686
194.	9.	0.9215163151225709
196.	9.	0.9216463138594508
198.	9.	0.9217702470013949
200.	9.	0.9218852831365916
202.	9.	0.9219942025304431
204.	9.	0.9220966574688209
206.	9.	0.9221913085890667
208.	9.	0.9222811765016959
210.	9.	0.9223646183767815
212.	9.	0.922441863826081
214.	9.	0.9225183995320027
216.	9.	0.9225856135221433
218.	9.	0.922651613783472
220.	9.	0.9227128998456238
222.	9.	0.9227674499819585
224.	9.	0.922820296942284
226.	9.	0.9228715078521028
228.	9.	0.9229181779198015
230.	9.	0.9229610505317319
232.	9.	0.9230018224594863
234.	9.	0.9230400431493956
236.	9.	0.9230751685123573
238.	9.	0.9231076859747764
240.	9.	0.9231393189201359
242.	9.	0.923168651965053
244.	9.	0.9231944494710971
246.	9.	0.9232181122339351
248.	9.	0.9232420455470661
250.	9.	0.9232604630634453
252.	9.	0.9232795466312941
254.	9.	0.9232968555246003
256.	9.	0.9233125477882589
258.	9.	0.9233276667691293
260.	9.	0.92333855561024
262.	9.	0.9233531414345618
264.	9.	0.9233613898854568
266.	9.	0.9233721264923339
268.	9.	0.9233793459954377
270.	9.	0.9233843220833515
272.	9.	0.9233883280564653
274.	9.	0.9233958978204372
276.	9.	0.9233984002042159
278.	9.	0.9233999459143081
280.	9.	0.9234023297656744
282.	9.	0.9234035726286551
284.	9.	0.9234031013082791
286.	9.	0.9234012495286401
288.	9.	0.9234003874887162
290.	9.	0.9233985273908504
292.	9.	0.9233941943338692
294.	9.	0.923390210215685
296.	9.	0.9233846594146606
298.	9.	0.9233800370647032
300.	9.	0.9233751201879343
302.	9.	0.9233675276211537
304.	9.	0.9233598919435576
306.	9.	0.9233523126934714
308.	9.	0.9233440885185344
310.	9.	0.923335690154652
312.	9.	0.9233259518543332
314.	9.	0.9233155007870815
316.	9.	0.923305527229515
318.	9.	0.9232938617132266
320.	9.	0.9232838529536295
322.	9.	0.9232702284312252
324.	9.	0.9232586280731224
326.	9.	0.9232456929574264
328.	9.	0.9232342433371323
330.	9.	0.9232193044780271
332.	9.	0.9232053797163097
334.	9.	0.923191846844222
336.	9.	0.9231764004986862
338.	9.	0.9231613365737431
340.	9.	0.9231452185111397
342.	9.	0.9231280047485206
344.	9.	0.9231129237985113
346.	9.	0.923095528905528
348.	9.	0.9230783752499756
350.	9.	0.9230602877095097
0.	11.	0.
2.	11.	0.
4.	11.	0.
6.	11.	1.9333184140720535e-7
8.	11.	3.0887182423559087e-7
10.	11.	0.000011067878786770657
12.	11.	-3.195437801624022e-6
14.	11.	0.
16.	11.	0.
18.	11.	-2.3719875917538226e-8
20.	11.	0.
22.	11.	0.
24.	11.	5.802519976678712e-6
26.	11.	0.
28.	11.	-3.925985617493015e-6
30.	11.	0.
32.	11.	0.
34.	11.	0.
36.	11.	0.
38.	11.	0.
40.	11.	0.
42.	11.	8.845512244230825e-6
44.	11.	-3.231586650619876e-6
46.	11.	0.00001058220444441898
48.	11.	-9.617411466054659e-6
50.	11.	2.0141350764175e-6
52.	11.	0.
54.	11.	0.
56.	11.	0.
58.	11.	0.000014605375380734016
60.	11.	7.184872984786601e-6
62.	11.	-8.316014664443828e-6
64.	11.	0.000011642272712679589
66.	11.	0.00001978605561874628
68.	11.	0.17959645960364604
70.	11.	0.3838914835277115
72.	11.	0.4919228326400395
74.	11.	0.5663150027967644
76.	11.	0.621956174169853
78.	11.	0.6654641399441226
80.	11.	0.70045053021289
82.	11.	0.7291406931074746
84.	11.	0.7530158997534436
86.	11.	0.7731271243195332
88.	11.	0.7902261950195782
90.	11.	0.8048906736760725
92.	11.	0.8175498310775379
94.	11.	0.8285356402084322
96.	11.	0.8381286082502009
98.	11.	0.8465292277757679
100.	11.	0.853938627143983
102.	11.	0.8604882099086278
104.	11.	0.8662978319715579
106.	11.	0.8714660428299602
108.	11.	0.8760773089187871
110.	11.	0.8802107717185189
112.	11.	0.8839148660618126
114.	11.	0.8872461242147571
116.	11.	0.8902490531849688
118.	11.	0.8929622318349215
120.	11.	0.895419452533397
122.	11.	0.8976477442524211
124.	11.	0.8996702511544087
126.	11.	0.9015124663650659
128.	11.	0.9031907993137183
130.	11.	0.9047232936193542
132.	11.	0.9061237810817951
134.	11.	0.9074061079046242
136.	11.	0.9085834810375427
138.	11.	0.9096612544804707
140.	11.	0.9106537573237589
142.	11.	0.9115646811614332
144.	11.	0.9124058585630369
146.	11.	0.9131824545222108
148.	11.	0.9138962937846499
150.	11.	0.9145581593395137
152.	11.	0.9151687355275357
154.	11.	0.9157354251370051
156.	11.	0.9162612732612847
158.	11.	0.9167480615169605
160.	11.	0.9171982007774703
162.	11.	0.9176182108392155
164.	11.	0.918011501526741
166.	11.	0.9183716128686715
168.	11.	0.9187112216686799
170.	11.	0.9190237322164817
172.	11.	0.9193172353031642
174.	11.	0.9195934556358137
176.	11.	0.9198480411968918
178.	11.	0.9200874501387095
180.	11.	0.9203065247005756
182.	11.	0.920517735185839
184.	11.	0.920711162073041
186.	11.	0.9208955351417139
188.	11.	0.921065712468075
190.	11.	0.9212275281147346
192.	11.	0.9213753916548686
194.	11.	0.9215163151225709
196.	11.	0.9216463138594508
198.	11.	0.9217702470013949
200.	11.	0.9218852831365916
202.	11.	0.9219942025304431
204.	11.	0.9220966574688209
206.	11.	0.9221913085890667
208.	11.	0.9222811765016959
210.	11.	0.9223646183767815
212.	11.	0.922441863826081
214.	11.	0.9225183995320027
216.	11.	0.9225856135221433
218.	11.	0.922651613783472
220.	11.	0.9227128998456238
222.	11.	0.9227674499819585
224.	11.	0.922820296942284
226.	11.	0.9228715078521028
228.	11.	0.9229181779198015
230.	11.	0.9229610505317319
232.	11.	0.9230018224594863
234.	11.	0.9230400431493956
236.	11.	0.9230751685123573
238.	11.	0.9231076859747761
240.	11.	0.9231393189201359
242.	11.	0.923168651965053
244.	11.	0.9231944494710971
246.	11.	0.9232181122339351
248.	11.	0.9232420455470661
250.	11.	0.9232604630634453
252.	11.	0.9232795466312941
254.	11.	0.9232968555246003
256.	11.	0.9233125477882589
258.	11.	0.9233276667691293
260.	11.	0.92333855561024
262.	11.	0.9233531414345618
264.	11.	0.9233613898854568
266.	11.	0.9233721264923339
268.	11.	0.9233793459954377
270.	11.	0.9233843220833515
272.	11.	0.9233883280564653
274.	11.	0.9233958978204372
276.	11.	0.9233984002042159
278.	11.	0.9233999459143081
280.	11.	0.9234023297656744
282.	11.	0.9234035726286551
284.	11.	0.9234031013082791
286.	11.	0.9234012495286401
288.	11.	0.9234003874887162
290.	11.	0.9233985273908504
292.	11.	0.9233941943338692
294.	11.	0.923390210215685
296.	11.	0.9233846594146606
298.	11.	0.9233800370647032
300.	11.	0.9233751201879343
302.	11.	0.9233675276211537
304.	11.	0.9233598919435576
306.	11.	0.9233523126934714
308.	11.	0.9233440885185344
310.	11.	0.923335690154652
312.	11.	0.9233259518543332
314.	11.	0.9233155007870815
316.	11.	0.923305527229515
318.	11.	0.9232938617132266
320.	11.	0.9232838529536295
322.	11.	0.9232702284312252
324.	11.	0.9232586280731224
326.	11.	0.9232456929574264
328.	11.	0.9232342433371323
330.	11.	0.9232193044780271
332.	11.	0.9232053797163097
334.	11.	0.923191846844222
336.	11.	0.9231764004986862
338.	11.	0.9231613365737431
340.	11.	0.9231452185111397
342.	11.	0.9231280047485206
344.	11.	0.9231129237985113
346.	11.	0.923095528905528
348.	11.	0.9230783752499756
350.	11.	0.9230602877095097
0.	13.	0.
2.	13.	0.
4.	13.	0.
6.	13.	1.9333184140720535e-7
8.	13.	3.0887182423559087e-7
10.	13.	0.000011067878786770657
12.	13.	-3.195437801624022e-6
14.	13.	0.
16.	13.	0.
18.	13.	-2.3719875917538226e-8
20.	13.	0.
22.	13.	0.
24.	13.	5.802519976678712e-6
26.	13.	0.
28.	13.	-3.925985617493015e-6
30.	13.	0.
32.	13.	0.
34.	13.	0.
36.	13.	0.
38.	13.	0.
40.	13.	0.
42.	13.	8.845512244230825e-6
44.	13.	-3.231586650619876e-6
46.	13.	0.00001058220444441898
48.	13.	-9.617411466054659e-6
50.	13.	2.0141350764175e-6
52.	13.	0.
54.	13.	0.
56.	13.	0.
58.	13.	0.000014605375380734016
60.	13.	7.184872984786601e-6
62.	13.	-8.316014664443828e-6
64.	13.	0.000011642272712679589
66.	13.	0.00001978605561874628
68.	13.	0.17959645960364604
70.	13.	0.3838914835277115
72.	13.	0.4919228326400395
74.	13.	0.5663150027967644
76.	13.	0.621956174169853
78.	13.	0.6654641399441226
80.	13.	0.70045053021289
82.	13.	0.7291406931074746
84.	13.	0.7530158997534436
86.	13.	0.7731271243195332
88.	13.	0.7902261950195782
90.	13.	0.8048906736760725
92.	13.	0.8175498310775379
94.	13.	0.8285356402084322
96.	13.	0.8381286082502009
98.	13.	0.8465292277757679
100.	13.	0.853938627143983
102.	13.	0.8604882099086278
104.	13.	0.8662978319715579
106.	13.	0.8714660428299602
108.	13.	0.8760773089187871
110.	13.	0.8802107717185189
112.	13.	0.8839148660618126
114.	13.	0.8872461242147571
116.	13.	0.8902490531849688
118.	13.	0.8929622318349215
120.	13.	0.895419452533397
122.	13.	0.8976477442524211
124.	13.	0.8996702511544087
126.	13.	0.9015124663650659
128.	13.	0.9031907993137183
130.	13.	0.9047232936193542
132.	13.	0.9061237810817951
134.	13.	0.9074061079046242
136.	13.	0.9085834810375427
138.	13.	0.9096612544804707
140.	13.	0.9106537573237589
142.	13.	0.9115646811614332
144.	13.	0.9124058585630369
146.	13.	0.9131824545222108
148.	13.	0.9138962937846499
150.	13.	0.9145581593395137
152.	13.	0.9151687355275357
154.	13.	0.9157354251370051
156.	13.	0.9162612732612847
158.	13.	0.9167480615169605
160.	13.	0.9171982007774703
162.	13.	0.9176182108392155
164.	13.	0.918011501526741
166.	13.	0.9183716128686715
168.	13.	0.9187112216686799
170.	13.	0.9190237322164817
172.	13.	0.9193172353031642
174.	13.	0.9195934556358137
176.	13.	0.9198480411968918
178.	13.	0.9200874501387095
180.	13.	0.9203065247005756
182.	13.	0.920517735185839
184.	13.	0.920711162073041
186.	13.	0.9208955351417139
188.	13.	0.921065712468075
190.	13.	0.9212275281147346
192.	13.	0.9213753916548686
194.	13.	0.9215163151225709
196.	13.	0.9216463138594508
198.	13.	0.9217702470013949
200.	13.	0.9218852831365916
202.	13.	0.9219942025304431
204.	13.	0.9220966574688209
206.	13.	0.9221913085890667
208.	13.	0.9222811765016959
210.	13.	0.9223646183767815
212.	13.	0.922441863826081
214.	13.	0.9225183995320027
216.	13.	0.9225856135221433
218.	13.	0.922651613783472
220.	13.	0.9227128998456238
222.	13.	0.9227674499819585
224.	13.	0.922820296942284
226.	13.	0.9228715078521028
228.	13.	0.9229181779198015
230.	13.	0.9229610505317319
232.	13.	0.9230018224594863
234.	13.	0.9230400431493956
236.	13.	0.9230751685123573
238.	13.	0.9231076859747764
240.	13.	0.9231393189201359
242.	13.	0.923168651965053
244.	13.	0.9231944494710971
246.	13.	0.9232181122339351
248.	13.	0.9232420455470661
250.	13.	0.9232604630634453
252.	13.	0.9232795466312941
254.	13.	0.9232968555246003
256.	13.	0.9233125477882589
258.	13.	0.9233276667691293
260.	13.	0.92333855561024
262.	13.	0.9233531414345618
264.	13.	0.9233613898854568
266.	13.	0.9233721264923339
268.	13.	0.9233793459954377
270.	13.	0.9233843220833515
272.	13.	0.9233883280564653
274.	13.	0.9233958978204372
276.	13.	0.9233984002042159
278.	13.	0.9233999459143081
280.	13.	0.9234023297656744
282.	13.	0.9234035726286551
284.	13.	0.9234031013082791
286.	13.	0.9234012495286401
288.	13.	0.9234003874887162
290.	13.	0.9233985273908504
292.	13.	0.9233941943338692
294.	13.	0.923390210215685
296.	13.	0.9233846594146606
298.	13.	0.9233800370647032
300.	13.	0.9233751201879343
302.	13.	0.9233675276211537
304.	13.	0.9233598919435576
306.	13.	0.9233523126934714
308.	13.	0.9233440885185344
310.	13.	0.923335690154652
312.	13.	0.9233259518543332
314.	13.	0.9233155007870815
316.	13.	0.923305527229515
318.	13.	0.9232938617132266
320.	13.	0.9232838529536295
322.	13.	0.9232702284312252
324.	13.	0.9232586280731224
326.	13.	0.9232456929574264
328.	13.	0.9232342433371323
330.	13.	0.9232193044780271
332.	13.	0.9232053797163097
334.	13.	0.923191846844222
336.	13.	0.9231764004986862
338.	13.	0.9231613365737431
340.	13.	0.9231452185111397
342.	13.	0.9231280047485206
344.	13.	0.9231129237985113
346.	13.	0.923095528905528
348.	13.	0.9230783752499756
350.	13.	0.9230602877095097
0.	15.	0.
2.	15.	0.
4.	15.	0.
6.	15.	1.9333184140720535e-7
8.	15.	3.0887182423559087e-7
10.	15.	0.000011067878786770657
12.	15.	-3.195437801624022e-6
14.	15.	0.
16.	15.	0.
18.	15.	-2.3719875917538226e-8
20.	15.	0.
22.	15.	0.
24.	15.	5.802519976678712e-6
26.	15.	0.
28.	15.	-3.925985617493015e-6
30.	15.	0.
32.	15.	0.
34.	15.	0.
36.	15.	0.
38.	15.	0.
40.	15.	0.
42.	15.	8.845512244230825e-6
44.	15.	-3.231586650619876e-6
46.	15.	0.00001058220444441898
48.	15.	-9.617411466054659e-6
50.	15.	2.0141350764175e-6
52.	15.	0.
54.	15.	0.
56.	15.	0.
58.	15.	0.000014605375380734016
60.	15.	7.184872984786601e-6
62.	15.	-8.316014664443828e-6
64.	15.	0.000011642272712679589
66.	15.	0.00001978605561874628
68.	15.	0.17959645960364604
70.	15.	0.3838914835277115
72.	15.	0.4919228326400395
74.	15.	0.5663150027967644
76.	15.	0.621956174169853
78.	15.	0.6654641399441226
80.	15.	0.70045053021289
82.	15.	0.7291406931074746
84.	15.	0.7530158997534436
86.	15.	0.7731271243195332
88.	15.	0.7902261950195782
90.	15.	0.8048906736760725
92.	15.	0.8175498310775379
94.	15.	0.8285356402084322
96.	15.	0.8381286082502009
98.	15.	0.8465292277757679
100.	15.	0.853938627143983
102.	15.	0.8604882099086278
104.	15.	0.8662978319715579
106.	15.	0.8714660428299602
108.	15.	0.8760773089187871
110.	15.	0.8802107717185189
112.	15.	0.8839148660618126
114.	15.	0.8872461242147571
116.	15.	0.8902490531849688
118.	15.	0.8929622318349215
120.	15.	0.895419452533397
122.	15.	0.8976477442524211
124.	15.	0.8996702511544087
126.	15.	0.9015124663650659
128.	15.	0.9031907993137183
130.	15.	0.9047232936193542
132.	15.	0.9061237810817951
134.	15.	0.9074061079046242
136.	15.	0.9085834810375427
138.	15.	0.9096612544804707
140.	15.	0.9106537573237589
142.	15.	0.9115646811614332
144.	15.	0.9124058585630369
146.	15.	0.9131824545222108
148.	15.	0.9138962937846499
150.	15.	0.9145581593395137
152.	15.	0.9151687355275357
154.	15.	0.9157354251370051
156.	15.	0.9162612732612847
158.	15.	0.9167480615169605
160.	15.	0.9171982007774703
162.	15.	0.9176182108392155
164.	15.	0.918011501526741
166.	15.	0.9183716128686714
168.	15.	0.9187112216686799
170.	15.	0.9190237322164817
172.	15.	0.9193172353031642
174.	15.	0.9195934556358137
176.	15.	0.9198480411968918
178.	15.	0.9200874501387095
180.	15.	0.9203065247005756
182.	15.	0.920517735185839
184.	15.	0.920711162073041
186.	15.	0.9208955351417139
188.	15.	0.921065712468075
190.	15.	0.9212275281147346
192.	15.	0.9213753916548686
194.	15.	0.9215163151225709
196.	15.	0.9216463138594508
198.	15.	0.9217702470013949
200.	15.	0.9218852831365916
202.	15.	0.9219942025304431
204.	15.	0.9220966574688209
206.	15.	0.9221913085890667
208.	15.	0.9222811765016959
210.	15.	0.9223646183767815
212.	15.	0.922441863826081
214.	15.	0.9225183995320027
216.	15.	0.9225856135221433
218.	15.	0.922651613783472
220.	15.	0.9227128998456238
222.	15.	0.9227674499819585
224.	15.	0.922820296942284
226.	15.	0.9228715078521028
228.	15.	0.9229181779198015
230.	15.	0.9229610505317319
232.	15.	0.9230018224594863
234.	15.	0.9230400431493956
236.	15.	0.9230751685123573
238.	15.	0.9231076859747761
240.	15.	0.9231393189201359
242.	15.	0.923168651965053
244.	15.	0.9231944494710971
246.	15.	0.9232181122339351
248.	15.	0.9232420455470661
250.	15.	0.9232604630634453
252.	15.	0.9232795466312941
254.	15.	0.9232968555246003
256.	15.	0.9233125477882589
258.	15.	0.9233276667691293
260.	15.	0.92333855561024
262.	15.	0.9233531414345618
264.	15.	0.9233613898854568
266.	15.	0.9233721264923339
268.	15.	0.9233793459954377
270.	15.	0.9233843220833515
272.	15.	0.9233883280564653
274.	15.	0.9233958978204372
276.	15.	0.9233984002042159
278.	15.	0.9233999459143081
280.	15.	0.9234023297656744
282.	15.	0.9234035726286551
284.	15.	0.9234031013082791
286.	15.	0.9234012495286401
288.	15.	0.9234003874887162
290.	15.	0.9233985273908504
292.	15.	0.9233941943338692
294.	15.	0.923390210215685
296.	15.	0.9233846594146606
298.	15.	0.9233800370647032
300.	15.	0.9233751201879343
302.	15.	0.9233675276211537
304.	15.	0.9233598919435576
306.	15.	0.9233523126934714
308.	15.	0.9233440885185344
310.	15.	0.923335690154652
312.	15.	0.9233259518543332
314.	15.	0.9233155007870815
316.	15.	0.923305527229515
318.	15.	0.9232938617132266
320.	15.	0.9232838529536295
322.	15.	0.9232702284312252
324.	15.	0.9232586280731224
326.	15.	0.9232456929574264
328.	15.	0.9232342433371323
330.	15.	0.9232193044780271
332.	15.	0.9232053797163097
334.	15.	0.923191846844222
336.	15.	0.9231764004986862
338.	15.	0.9231613365737431
340.	15.	0.9231452185111397
342.	15.	0.9231280047485206
344.	15.	0.9231129237985113
346.	15.	0.923095528905528
348.	15.	0.9230783752499756
350.	15.	0.9230602877095097
0.	17.	0.
2.	17.	0.
4.	17.	0.
6.	17.	1.9333184140720535e-7
8.	17.	3.0887182423559087e-7
10.	17.	0.000011067878786770657
12.	17.	-3.195437801624022e-6
14.	17.	0.
16.	17.	0.
18.	17.	-2.3719875917538226e-8
20.	17.	0.
22.	17.	0.
24.	17.	5.802519976678712e-6
26.	17.	0.
28.	17.	-3.925985617493015e-6
30.	17.	0.
32.	17.	0.
34.	17.	0.
36.	17.	0.
38.	17.	0.
40.	17.	0.
42.	17.	8.845512244230825e-6
44.	17.	-3.231586650619876e-6
46.	17.	0.00001058220444441898
48.	17.	-9.617411466054659e-6
50.	17.	2.0141350764175e-6
52.	17.	0.
54.	17.	0.
56.	17.	0.
58.	17.	0.000014605375380734016
60.	17.	7.184872984786601e-6
62.	17.	-8.316014664443828e-6
64.	17.	0.000011642272712679589
66.	17.	0.00001978605561874628
68.	17.	0.17959645960364604
70.	17.	0.3838914835277115
72.	17.	0.4919228326400395
74.	17.	0.5663150027967644
76.	17.	0.621956174169853
78.	17.	0.6654641399441226
80.	17.	0.70045053021289
82.	17.	0.7291406931074746
84.	17.	0.7530158997534436
86.	17.	0.7731271243195332
88.	17.	0.7902261950195782
90.	17.	0.8048906736760725
92.	17.	0.8175498310775379
94.	17.	0.8285356402084322
96.	17.	0.8381286082502009
98.	17.	0.8465292277757679
100.	17.	0.853938627143983
102.	17.	0.8604882099086278
104.	17.	0.8662978319715579
106.	17.	0.8714660428299602
108.	17.	0.8760773089187871
110.	17.	0.8802107717185189
112.	17.	0.8839148660618126
114.	17.	0.8872461242147571
116.	17.	0.8902490531849688
118.	17.	0.8929622318349215
120.	17.	0.895419452533397
122.	17.	0.8976477442524211
124.	17.	0.8996702511544087
126.	17.	0.9015124663650659
128.	17.	0.9031907993137183
130.	17.	0.9047232936193542
132.	17.	0.9061237810817951
134.	17.	0.9074061079046242
136.	17.	0.9085834810375427
138.	17.	0.9096612544804707
140.	17.	0.9106537573237589
142.	17.	0.9115646811614332
144.	17.	0.9124058585630369
146.	17.	0.9131824545222108
148.	17.	0.9138962937846499
150.	17.	0.9145581593395137
152.	17.	0.9151687355275357
154.	17.	0.9157354251370051
156.	17.	0.9162612732612847
158.	17.	0.9167480615169605
160.	17.	0.9171982007774703
162.	17.	0.9176182108392155
164.	17.	0.918011501526741
166.	17.	0.9183716128686715
168.	17.	0.9187112216686799
170.	17.	0.9190237322164817
172.	17.	0.9193172353031642
174.	17.	0.9195934556358137
176.	17.	0.9198480411968918
178.	17.	0.9200874501387095
180.	17.	0.9203065247005756
182.	17.	0.920517735185839
184.	17.	0.920711162073041
186.	17.	0.9208955351417139
188.	17.	0.921065712468075
190.	17.	0.9212275281147346
192.	17.	0.9213753916548686
194.	17.	0.9215163151225709
196.	17.	0.9216463138594508
198.	17.	0.9217702470013949
200.	17.	0.9218852831365916
202.	17.	0.9219942025304431
204.	17.	0.9220966574688209
206.	17.	0.9221913085890667
208.	17.	0.9222811765016959
210.	17.	0.9223646183767815
212.	17.	0.922441863826081
214.	17.	0.9225183995320027
216.	17.	0.9225856135221433
218.	17.	0.922651613783472
220.	17.	0.9227128998456238
222.	17.	0.9227674499819585
224.	17.	0.922820296942284
226.	17.	0.9228715078521028
228.	17.	0.9229181779198015
230.	17.	0.9229610505317319
232.	17.	0.9230018224594863
234.	17.	0.9230400431493956
236.	17.	0.9230751685123573
238.	17.	0.9231076859747761
240.	17.	0.9231393189201359
242.	17.	0.923168651965053
244.	17.	0.9231944494710971
246.	17.	0.9232181122339351
248.	17.	0.9232420455470661
250.	17.	0.9232604630634453
252.	17.	0.9232795466312941
254.	17.	0.9232968555246003
256.	17.	0.9233125477882589
258.	17.	0.9233276667691293
260.	17.	0.92333855561024
262.	17.	0.9233531414345618
264.	17.	0.9233613898854568
266.	17.	0.9233721264923339
268.	17.	0.9233793459954377
270.	17.	0.9233843220833515
272.	17.	0.9233883280564653
274.	17.	0.9233958978204372
276.	17.	0.9233984002042159
278.	17.	0.9233999459143081
280.	17.	0.9234023297656744
282.	17.	0.9234035726286551
284.	17.	0.9234031013082791
286.	17.	0.9234012495286401
288.	17.	0.9234003874887162
290.	17.	0.9233985273908504
292.	17.	0.9233941943338692
294.	17.	0.923390210215685
296.	17.	0.9233846594146606
298.	17.	0.9233800370647032
300.	17.	0.9233751201879343
302.	17.	0.9233675276211537
304.	17.	0.9233598919435576
306.	17.	0.9233523126934714
308.	17.	0.9233440885185344
310.	17.	0.923335690154652
312.	17.	0.9233259518543332
314.	17.	0.9233155007870815
316.	17.	0.923305527229515
318.	17.	0.9232938617132266
320.	17.	0.9232838529536295
322.	17.	0.9232702284312252
324.	17.	0.9232586280731224
326.	17.	0.9232456929574264
328.	17.	0.9232342433371323
330.	17.	0.9232193044780271
332.	17.	0.9232053797163097
334.	17.	0.923191846844222
336.	17.	0.9231764004986862
338.	17.	0.9231613365737431
340.	17.	0.9231452185111397
342.	17.	0.9231280047485206
344.	17.	0.9231129237985113
346.	17.	0.923095528905528
348.	17.	0.9230783752499756
350.	17.	0.9230602877095097
0.	19.	0.
2.	19.	0.
4.	19.	0.
6.	19.	1.9333184140720535e-7
8.	19.	3.0887182423559087e-7
10.	19.	0.000011067878786770657
12.	19.	-3.195437801624022e-6
14.	19.	0.
16.	19.	0.
18.	19.	-2.3719875917538226e-8
20.	19.	0.
22.	19.	0.
24.	19.	5.802519976678712e-6
26.	19.	0.
28.	19.	-3.925985617493015e-6
30.	19.	0.
32.	19.	0.
34.	19.	0.
36.	19.	0.
38.	19.	0.
40.	19.	0.
42.	19.	8.845512244230825e-6
44.	19.	-3.231586650619876e-6
46.	19.	0.00001058220444441898
48.	19.	-9.617411466054659e-6
50.	19.	2.0141350764175e-6
52.	19.	0.
54.	19.	0.
56.	19.	0.
58.	19.	0.000014605375380734016
60.	19.	7.184872984786601e-6
62.	19.	-8.316014664443828e-6
64.	19.	0.000011642272712679589
66.	19.	0.00001978605561874628
68.	19.	0.17959645960364604
70.	19.	0.3838914835277115
72.	19.	0.4919228326400395
74.	19.	0.5663150027967644
76.	19.	0.621956174169853
78.	19.	0.6654641399441226
80.	19.	0.70045053021289
82.	19.	0.7291406931074746
84.	19.	0.7530158997534436
86.	19.	0.7731271243195332
88.	19.	0.7902261950195782
90.	19.	0.8048906736760725
92.	19.	0.8175498310775379
94.	19.	0.8285356402084322
96.	19.	0.8381286082502009
98.	19.	0.8465292277757679
100.	19.	0.853938627143983
102.	19.	0.8604882099086278
104.	19.	0.8662978319715579
106.	19.	0.8714660428299602
108.	19.	0.876077728035431
110.	19.	0.8802107717185189
112.	19.	0.8839148660618126
114.	19.	0.8872461242147571
116.	19.	0.8902490531849688
118.	19.	0.8929622318349215
120.	19.	0.895419452533397
122.	19.	0.8976477442524211
124.	19.	0.8996702511544087
126.	19.	0.901512777292514
128.	19.	0.9031907993137183
130.	19.	0.9047232936193542
132.	19.	0.9061237810817951
134.	19.	0.9074061079046242
136.	19.	0.9085834810375427
138.	19.	0.9096612544804707
140.	19.	0.9106537573237589
142.	19.	0.9115646811614332
144.	19.	0.9124058585630369
146.	19.	0.9131824545222108
148.	19.	0.9138962937846499
150.	19.	0.9145581593395137
152.	19.	0.9151687355275357
154.	19.	0.9157354251370051
156.	19.	0.9162612732612847
158.	19.	0.9167480615169605
160.	19.	0.9171982007774703
162.	19.	0.9176182108392155
164.	19.	0.918011501526741
166.	19.	0.9183716128686715
168.	19.	0.9187112216686799
170.	19.	0.9190237322164817
172.	19.	0.9193172353031642
174.	19.	0.9195934556358137
176.	19.	0.9198483005492882
178.	19.	0.9200874501387095
180.	19.	0.9203065247005756
182.	19.	0.920517735185839
184.	19.	0.920711162073041
186.	19.	0.9208955351417139
188.	19.	0.921065712468075
190.	19.	0.9212275281147346
192.	19.	0.9213753916548686
194.	19.	0.9215163151225709
196.	19.	0.9216463138594508
198.	19.	0.9217702470013949
200.	19.	0.9218852831365916
202.	19.	0.9219942025304431
204.	19.	0.9220966574688209
206.	19.	0.9221913085890667
208.	19.	0.9222811765016959
210.	19.	0.9223646183767815
212.	19.	0.922441863826081
214.	19.	0.9225183995320027
216.	19.	0.9225856135221433
218.	19.	0.922651613783472
220.	19.	0.9227128998456238
222.	19.	0.9227674499819585
224.	19.	0.922820296942284
226.	19.	0.9228715078521028
228.	19.	0.9229181779198015
230.	19.	0.9229610505317319
232.	19.	0.9230018224594863
234.	19.	0.9230400431493956
236.	19.	0.9230751685123573
238.	19.	0.9231076859747764
240.	19.	0.9231393189201359
242.	19.	0.923168651965053
244.	19.	0.9231944494710971
246.	19.	0.9232181122339351
248.	19.	0.9232420455470661
250.	19.	0.9232604630634453
252.	19.	0.9232795466312941
254.	19.	0.9232968555246003
256.	19.	0.9233125477882589
258.	19.	0.9233276667691293
260.	19.	0.92333855561024
262.	19.	0.9233531414345618
264.	19.	0.9233616928740016
266.	19.	0.9233721264923339
268.	19.	0.9233793459954377
270.	19.	0.9233843220833515
272.	19.	0.9233883280564653
274.	19.	0.9233958978204372
276.	19.	0.9233984002042159
278.	19.	0.9233999459143081
280.	19.	0.9234023297656744
282.	19.	0.9234035726286551
284.	19.	0.9234031013082791
286.	19.	0.9234012495286401
288.	19.	0.9234003874887162
290.	19.	0.9233985273908504
292.	19.	0.9233941943338692
294.	19.	0.923390210215685
296.	19.	0.9233846594146606
298.	19.	0.9233800370647032
300.	19.	0.9233751201879343
302.	19.	0.9233675276211537
304.	19.	0.9233598919435576
306.	19.	0.9233523126934714
308.	19.	0.9233440885185344
310.	19.	0.923334451167692
312.	19.	0.9233259518543332
314.	19.	0.9233155007870815
316.	19.	0.923305527229515
318.	19.	0.9232938617132266
320.	19.	0.9232838529536295
322.	19.	0.9232702284312252
324.	19.	0.9232586280731224
326.	19.	0.9232456929574264
328.	19.	0.9232342433371323
330.	19.	0.9232193044780271
332.	19.	0.9232053797163097
334.	19.	0.923191846844222
336.	19.	0.9231763694371572
338.	19.	0.9231613365737431
340.	19.	0.9231447251015542
342.	19.	0.9231282795586035
344.	19.	0.9231129237985113
346.	19.	0.923095528905528
348.	19.	0.9230783752499756
350.	19.	0.9230602877095097
0.	21.	-3.9383415469189065e-8
2.	21.	0.
4.	21.	0.
6.	21.	1.9333184140720535e-7
8.	21.	3.0887182423559087e-7
10.	21.	0.000011067878786770657
12.	21.	-3.195437801624022e-6
14.	21.	0.
16.	21.	0.
18.	21.	-1.649936933237693e-8
20.	21.	0.
22.	21.	0.
24.	21.	5.802519976678712e-6
26.	21.	0.
28.	21.	-3.925985617493015e-6
30.	21.	0.
32.	21.	0.
34.	21.	-2.1267603938287806e-6
36.	21.	0.
38.	21.	0.
40.	21.	0.
42.	21.	8.845512244230825e-6
44.	21.	-3.231586650619876e-6
46.	21.	0.00001058220444441898
48.	21.	-9.617411466054659e-6
50.	21.	2.0141350764175e-6
52.	21.	-9.995162152874808e-7
54.	21.	0.
56.	21.	0.
58.	21.	0.000014605375380734016
60.	21.	7.184872984786601e-6
62.	21.	-9.944367291001476e-6
64.	21.	0.000011642272712679589
66.	21.	0.00001978605561874628
68.	21.	0.17959645960364604
70.	21.	0.3838914835277115
72.	21.	0.4919228326400395
74.	21.	0.5663150027967644
76.	21.	0.621956174169853
78.	21.	0.6654641399441226
80.	21.	0.70045053021289
82.	21.	0.7291406931074746
84.	21.	0.7530158997534436
86.	21.	0.7731272304777732
88.	21.	0.7902261950195782
90.	21.	0.8048906736760725
92.	21.	0.8175440372961371
94.	21.	0.8285356402084322
96.	21.	0.8381286082502009
98.	21.	0.8465292277757679
100.	21.	0.853938627143983
102.	21.	0.8604882099086278
104.	21.	0.8662978319715579
106.	21.	0.8714660428299602
108.	21.	0.876077728035431
110.	21.	0.8802107717185189
112.	21.	0.8839148660618126
114.	21.	0.8872461242147571
116.	21.	0.8902498024203251
118.	21.	0.8929622318349215
120.	21.	0.895419452533397
122.	21.	0.8976477442524211
124.	21.	0.8996702511544087
126.	21.	0.901512777292514
128.	21.	0.9031907993137183
130.	21.	0.9047232936193542
132.	21.	0.9061237810817951
134.	21.	0.9074061079046242
136.	21.	0.9085834810375427
138.	21.	0.9096612544804707
140.	21.	0.9106525306437265
142.	21.	0.9115646811614332
144.	21.	0.9124038662796113
146.	21.	0.9131824545222108
148.	21.	0.9138962937846499
150.	21.	0.9145581593395137
152.	21.	0.9151687355275357
154.	21.	0.9157357785528536
156.	21.	0.9162612732612847
158.	21.	0.9167480615169605
160.	21.	0.9171982007774703
162.	21.	0.9176197387354668
164.	21.	0.918011501526741
166.	21.	0.9183716128686715
168.	21.	0.9187112216686799
170.	21.	0.9190237322164817
172.	21.	0.9193172353031642
174.	21.	0.9195934556358137
176.	21.	0.9198463465237255
178.	21.	0.9200853156873396
180.	21.	0.9203065247005756
182.	21.	0.920517735185839
184.	21.	0.920711162073041
186.	21.	0.9208955351417139
188.	21.	0.921065712468075
190.	21.	0.9212275281147346
192.	21.	0.9213753916548686
194.	21.	0.9215159807192188
196.	21.	0.9216463138594508
198.	21.	0.9217702470013949
200.	21.	0.9218852831365916
202.	21.	0.9219942025304431
204.	21.	0.9220966574688209
206.	21.	0.9221914747364911
208.	21.	0.9222811765016959
210.	21.	0.9223612067030655
212.	21.	0.9224418638260273
214.	21.	0.922515487574651
216.	21.	0.9225835911283554
218.	21.	0.922651613783472
220.	21.	0.9227128998456238
222.	21.	0.9227674499819585
224.	21.	0.922820296942284
226.	21.	0.9228704003722432
228.	21.	0.9229181779198015
230.	21.	0.9229610505317319
232.	21.	0.9230018224594863
234.	21.	0.9230400431493956
236.	21.	0.9230751685123573
238.	21.	0.92310852787557
240.	21.	0.9231374660179592
242.	21.	0.9231675121516605
244.	21.	0.9231944494710971
246.	21.	0.923220380997313
248.	21.	0.9232390019341097
250.	21.	0.9232604630634453
252.	21.	0.9232800384430503
254.	21.	0.9232972968929165
256.	21.	0.9233125477882589
258.	21.	0.9233276667691293
260.	21.	0.92333855561024
262.	21.	0.9233531414345618
264.	21.	0.9233616928740016
266.	21.	0.9233721264923339
268.	21.	0.9233793459954377
270.	21.	0.9233843220833515
272.	21.	0.9233883280564653
274.	21.	0.9233958978204372
276.	21.	0.923399031363386
278.	21.	0.9233999459143081
280.	21.	0.9234012773993553
282.	21.	0.9234035726286551
284.	21.	0.923401576050747
286.	21.	0.9234012495286401
288.	21.	0.9234003874887162
290.	21.	0.923397217725784
292.	21.	0.9233934295991066
294.	21.	0.923390210215685
296.	21.	0.9233851576412355
298.	21.	0.9233800370647032
300.	21.	0.9233751201879343
302.	21.	0.9233675276211537
304.	21.	0.9233598919435576
306.	21.	0.9233521447201974
308.	21.	0.9233438429991002
310.	21.	0.923334451167692
312.	21.	0.9233259518543332
314.	21.	0.923315768995625
316.	21.	0.923305527229515
318.	21.	0.9232934157805084
320.	21.	0.9232838124661833
322.	21.	0.9232702284312252
324.	21.	0.9232586280731224
326.	21.	0.9232452542722157
328.	21.	0.9232334808622666
330.	21.	0.9232193044780271
332.	21.	0.9232053797163097
334.	21.	0.923191846844222
336.	21.	0.9231763694371572
338.	21.	0.9231613365737431
340.	21.	0.9231447251015542
342.	21.	0.9231282795586035
344.	21.	0.9231117733035473
346.	21.	0.923095528905528
348.	21.	0.9230783752499756
350.	21.	0.9230601602238518
0.	23.	-1.4811787494991458e-8
2.	23.	0.
4.	23.	0.
6.	23.	1.9333184140720535e-7
8.	23.	3.0887182423559087e-7
10.	23.	0.000011067878786770657
12.	23.	-3.195437801624022e-6
14.	23.	0.
16.	23.	0.
18.	23.	6.218654817920226e-8
20.	23.	0.
22.	23.	0.
24.	23.	5.802519976678712e-6
26.	23.	0.
28.	23.	-3.925985617493015e-6
30.	23.	0.
32.	23.	1.6608973834306407e-7
34.	23.	-2.1267616052492086e-6
36.	23.	0.
38.	23.	0.
40.	23.	0.
42.	23.	8.845512244230825e-6
44.	23.	-3.231586650619876e-6
46.	23.	0.00001058220444441898
48.	23.	0.
50.	23.	2.0141397889591223e-6
52.	23.	-9.995155123570177e-7
54.	23.	0.
56.	23.	0.
58.	23.	0.000014605375380734016
60.	23.	7.184872984786601e-6
62.	23.	-9.944367291001476e-6
64.	23.	0.000011642272712679583
66.	23.	0.00001978605561874628
68.	23.	0.17962704107718044
70.	23.	0.3838931476580762
72.	23.	0.4919174893347438
74.	23.	0.5663150027967644
76.	23.	0.6219502364358567
78.	23.	0.6654598948439963
80.	23.	0.70045053021289
82.	23.	0.7291406931074746
84.	23.	0.7530158997534436
86.	23.	0.7731282384519643
88.	23.	0.7902284629562666
90.	23.	0.804893242252752
92.	23.	0.817540422721875
94.	23.	0.8285356402084322
96.	23.	0.8381261303047431
98.	23.	0.8465303852666165
100.	23.	0.853938627143983
102.	23.	0.8604882099086278
104.	23.	0.8662978326285744
106.	23.	0.8714660428299602
108.	23.	0.8760776782179279
110.	23.	0.8802077401820865
112.	23.	0.8839151153718794
114.	23.	0.8872436433924284
116.	23.	0.8902478935860633
118.	23.	0.8929622318349215
120.	23.	0.895419452533397
122.	23.	0.8976477217152052
124.	23.	0.899667360482792
126.	23.	0.901512777292514
128.	23.	0.9031907993137183
130.	23.	0.9047232936193542
132.	23.	0.9061237810817951
134.	23.	0.9074057094611021
136.	23.	0.9085822444805782
138.	23.	0.9096612544804707
140.	23.	0.9106527859891301
142.	23.	0.9115642466559347
144.	23.	0.9124040942712267
146.	23.	0.9131824545222108
148.	23.	0.9138962937846499
150.	23.	0.9145581593395137
152.	23.	0.9151679238007783
154.	23.	0.9157357785528536
156.	23.	0.9162609204780996
158.	23.	0.9167450913211199
160.	23.	0.9171982007774703
162.	23.	0.9176202824113326
164.	23.	0.9180095548800119
166.	23.	0.9183729340879422
168.	23.	0.9187112216686799
170.	23.	0.9190242151904171
172.	23.	0.9193182633866724
174.	23.	0.9195937605514775
176.	23.	0.9198463465237255
178.	23.	0.9200853156873396
180.	23.	0.920310532135103
182.	23.	0.9205171336116555
184.	23.	0.920711162073041
186.	23.	0.9208955281671638
188.	23.	0.9210664382629352
190.	23.	0.9212275281147346
192.	23.	0.9213755302264526
194.	23.	0.9215159807192188
196.	23.	0.9216463717508582
198.	23.	0.9217702470013949
200.	23.	0.9218835908846057
202.	23.	0.9219928296005467
204.	23.	0.9220950890709262
206.	23.	0.922191227899236
208.	23.	0.9222803543476591
210.	23.	0.9223612067030655
212.	23.	0.9224418638260273
214.	23.	0.9225158151077346
216.	23.	0.9225835911283554
218.	23.	0.9226489076430379
220.	23.	0.9227126817110466
222.	23.	0.9227674499819585
224.	23.	0.922820583393464
226.	23.	0.9228704003722432
228.	23.	0.9229175752400449
230.	23.	0.9229610507135491
232.	23.	0.9230014132432239
234.	23.	0.9230396810999322
236.	23.	0.9230743864158703
238.	23.	0.9231078756329081
240.	23.	0.9231389033715716
242.	23.	0.9231683672819087
244.	23.	0.9231937048889303
246.	23.	0.9232165420837427
248.	23.	0.9232389787644062
250.	23.	0.9232622340445569
252.	23.	0.9232802501355457
254.	23.	0.9232964503261178
256.	23.	0.923312138869923
258.	23.	0.9233258311524438
260.	23.	0.92333855561024
262.	23.	0.9233527535070883
264.	23.	0.9233597240534764
266.	23.	0.9233694756110316
268.	23.	0.9233793459954377
270.	23.	0.9233848804986012
272.	23.	0.9233899861556136
274.	23.	0.9233944087262166
276.	23.	0.9233975609348138
278.	23.	0.9233990128212238
280.	23.	0.9234008083493371
282.	23.	0.9234022042411971
284.	23.	0.9234017264092333
286.	23.	0.9234012794558826
288.	23.	0.9233994355793171
290.	23.	0.9233985545977448
292.	23.	0.9233934295991066
294.	23.	0.9233898833480886
296.	23.	0.9233842883567143
298.	23.	0.9233789408352538
300.	23.	0.9233738040357314
302.	23.	0.9233674761592925
304.	23.	0.9233588390000453
306.	23.	0.9233522209432234
308.	23.	0.9233442260313898
310.	23.	0.923335994322861
312.	23.	0.9233269077561719
314.	23.	0.9233166831401943
316.	23.	0.923305527229515
318.	23.	0.9232927172642735
320.	23.	0.9232826509968152
322.	23.	0.9232705938674952
324.	23.	0.9232583079998529
326.	23.	0.9232469743799494
328.	23.	0.9232319460161904
330.	23.	0.9232193044780271
332.	23.	0.9232037798153888
334.	23.	0.9231905136163998
336.	23.	0.9231745757651592
338.	23.	0.9231616242233911
340.	23.	0.9231447251015542
342.	23.	0.9231282795586035
344.	23.	0.9231120575770367
346.	23.	0.9230951202293926
348.	23.	0.9230786044209052
350.	23.	0.9230608576900392
0.	25.	1.8596413469508962e-8
2.	25.	0.
4.	25.	-8.645640198771535e-7
6.	25.	1.9333184140720535e-7
8.	25.	3.0887182423559087e-7
10.	25.	5.832585835976704e-6
12.	25.	-3.195437801624022e-6
14.	25.	0.
16.	25.	0.
18.	25.	0.
20.	25.	9.485774008240706e-6
22.	25.	7.456536971925264e-6
24.	25.	5.745682403644002e-6
26.	25.	0.
28.	25.	-3.925985617493015e-6
30.	25.	1.2651247050293868e-7
32.	25.	-1.0991857744600736e-6
34.	25.	-2.1983544464236246e-6
36.	25.	0.
38.	25.	0.
40.	25.	0.
42.	25.	8.845512244230825e-6
44.	25.	0.
46.	25.	-0.000012940864654569677
48.	25.	0.
50.	25.	-9.898348706797664e-6
52.	25.	-9.995155123570177e-7
54.	25.	0.
56.	25.	0.
58.	25.	0.
60.	25.	7.4327652055924454e-6
62.	25.	-0.00002064745616607461
64.	25.	0.
66.	25.	-0.000018835483065749706
68.	25.	0.1795016016019071
70.	25.	0.3838933441824624
72.	25.	0.4919129858631376
74.	25.	0.5663063542121292
76.	25.	0.6219446512788566
78.	25.	0.6654650846289701
80.	25.	0.7004416040209163
82.	25.	0.7291382342150937
84.	25.	0.7530126251555047
86.	25.	0.7731239636189114
88.	25.	0.7902259193059497
90.	25.	0.804893242252752
92.	25.	0.8175403397809338
94.	25.	0.8285304864043004
96.	25.	0.8381261303047431
98.	25.	0.8465321585787332
100.	25.	0.8539376776642361
102.	25.	0.8604891576418694
104.	25.	0.8662931210438863
106.	25.	0.8714646236580728
108.	25.	0.8760758437491873
110.	25.	0.8802059625949633
112.	25.	0.8839135556682461
114.	25.	0.8872417586504538
116.	25.	0.8902486318440006
118.	25.	0.8929610800521834
120.	25.	0.8954186071781305
122.	25.	0.8976470448936524
124.	25.	0.8996685208227778
126.	25.	0.9015128444283336
128.	25.	0.9031907359023982
130.	25.	0.9047232791123077
132.	25.	0.9061239364170597
134.	25.	0.9074027490228589
136.	25.	0.9085794250793687
138.	25.	0.9096597075533505
140.	25.	0.9106524669756902
142.	25.	0.911563859351755
144.	25.	0.9124040942712267
146.	25.	0.9131817817242845
148.	25.	0.9138987535015101
150.	25.	0.9145588259555797
152.	25.	0.9151679238007783
154.	25.	0.9157354217488832
156.	25.	0.9162586302283958
158.	25.	0.9167479414329303
160.	25.	0.9171973066363109
162.	25.	0.9176173468732699
164.	25.	0.9180081568516159
166.	25.	0.9183699894473171
168.	25.	0.9187096097976322
170.	25.	0.9190235404478025
172.	25.	0.9193147467189372
174.	25.	0.9195923499283908
176.	25.	0.9198466003882401
178.	25.	0.9200842786088167
180.	25.	0.9203080398767907
182.	25.	0.9205146356891087
184.	25.	0.9207117273085872
186.	25.	0.920894565319538
188.	25.	0.9210639574199336
190.	25.	0.9212241357710769
192.	25.	0.9213740673158425
194.	25.	0.9215145920195886
196.	25.	0.921646819566619
198.	25.	0.9217672902796645
200.	25.	0.9218815807777215
202.	25.	0.9219910528971198
204.	25.	0.9220946529526066
206.	25.	0.9221914081651148
208.	25.	0.9222788345512205
210.	25.	0.9223612211487091
212.	25.	0.9224420089144422
214.	25.	0.9225143449982319
216.	25.	0.9225850342483
218.	25.	0.9226493878786685
220.	25.	0.9227109290329661
222.	25.	0.9227653468100667
224.	25.	0.9228201051876018
226.	25.	0.9228705827505954
228.	25.	0.9229159377794458
230.	25.	0.9229609222713331
232.	25.	0.9229999028487584
234.	25.	0.9230381301342279
236.	25.	0.9230726408964951
238.	25.	0.9231072934271995
240.	25.	0.9231389033715716
242.	25.	0.9231662618999017
244.	25.	0.9231908931230718
246.	25.	0.9232142341378199
248.	25.	0.923237352658798
250.	25.	0.923258504964538
252.	25.	0.9232787007083249
254.	25.	0.9232943624978961
256.	25.	0.9233113700547233
258.	25.	0.9233263115660311
260.	25.	0.9233367582343369
262.	25.	0.9233509651892815
264.	25.	0.9233589740049147
266.	25.	0.9233697313989264
268.	25.	0.9233765769633413
270.	25.	0.9233836168984283
272.	25.	0.9233872528780999
274.	25.	0.9233933393248234
276.	25.	0.9233978059511134
278.	25.	0.9233983925315761
280.	25.	0.9234012586629694
282.	25.	0.9234018724260812
284.	25.	0.9234015016529007
286.	25.	0.9234004404477432
288.	25.	0.923398513771295
290.	25.	0.9233959554668062
292.	25.	0.9233923277233521
294.	25.	0.9233890734597461
296.	25.	0.92338443819018
298.	25.	0.9233773507086704
300.	25.	0.9233724320191403
302.	25.	0.9233667894695632
304.	25.	0.9233584528547732
306.	25.	0.9233521447201974
308.	25.	0.923343008641798
310.	25.	0.9233337171300195
312.	25.	0.9233232445993728
314.	25.	0.9233155502570705
316.	25.	0.9233032863700696
318.	25.	0.9232928353803931
320.	25.	0.9232808372752144
322.	25.	0.9232695605299929
324.	25.	0.9232580753593613
326.	25.	0.9232450028925318
328.	25.	0.923232596618856
330.	25.	0.9232171707748902
332.	25.	0.9232016286564603
334.	25.	0.9231899447830532
336.	25.	0.923174241300136
338.	25.	0.9231598219595877
340.	25.	0.9231433207733494
342.	25.	0.9231282781519516
344.	25.	0.9231124675569811
346.	25.	0.9230947671081814
348.	25.	0.9230780580901681
350.	25.	0.9230603976161511
0.	27.	1.8063785884096518e-8
2.	27.	-2.1314068629663966e-6
4.	27.	0.
6.	27.	0.
8.	27.	0.
10.	27.	3.7183035909191804e-6
12.	27.	-3.2913104965611294e-6
14.	27.	-3.2774765021788824e-6
16.	27.	-0.000011104965498421026
18.	27.	0.
20.	27.	6.856073789886426e-6
22.	27.	8.875623384975595e-6
24.	27.	8.099612239351313e-6
26.	27.	8.89546388138232e-6
28.	27.	-4.0060140647507275e-6
30.	27.	-0.000019482500014473095
32.	27.	-1.4442188802056587e-7
34.	27.	1.8064069655187005e-6
36.	27.	0.000015054675147885607
38.	27.	-8.808186228524795e-6
40.	27.	-3.5674388993888463e-6
42.	27.	0.000011092741252235629
44.	27.	0.000012864303955472934
46.	27.	-0.000011019358851565517
48.	27.	-0.000016554219989232046
50.	27.	0.
52.	27.	-1.101008731446377e-6
54.	27.	-0.00002543129645299121
56.	27.	5.019174797044176e-6
58.	27.	8.389679731690378e-6
60.	27.	-0.00003039324679052807
62.	27.	-3.0352341972494775e-6
64.	27.	-9.525762615648419e-6
66.	27.	9.083007188117229e-6
68.	27.	0.1795968003286191
70.	27.	0.3838674748954486
72.	27.	0.4919136038435299
74.	27.	0.5662941068482421
76.	27.	0.6219442801923606
78.	27.	0.6654561356416164
80.	27.	0.700436091439201
82.	27.	0.7291314544271149
84.	27.	0.7530045395758165
86.	27.	0.7731239050810563
88.	27.	0.7902308034378205
90.	27.	0.804887766869941
92.	27.	0.8175436416463449
94.	27.	0.8285279644338391
96.	27.	0.8381260139329569
98.	27.	0.8465318244253249
100.	27.	0.8539401549583118
102.	27.	0.8604875659668523
104.	27.	0.866294871785703
106.	27.	0.8714578730005641
108.	27.	0.8760766783022127
110.	27.	0.8802083804979465
112.	27.	0.8839125788954467
114.	27.	0.8872398097632447
116.	27.	0.8902473430573535
118.	27.	0.8929580546241886
120.	27.	0.8954163327563067
122.	27.	0.8976417832732747
124.	27.	0.8996678730317355
126.	27.	0.9015096528717882
128.	27.	0.9031879904994645
130.	27.	0.9047199735082947
132.	27.	0.9061200525275467
134.	27.	0.9074018487012948
136.	27.	0.9085792182540209
138.	27.	0.9096605867393375
140.	27.	0.9106505360506196
142.	27.	0.9115640899494919
144.	27.	0.9124028588902237
146.	27.	0.9131799578917073
148.	27.	0.9138955196005202
150.	27.	0.9145536951781815
152.	27.	0.9151705040973025
154.	27.	0.91573330044677
156.	27.	0.9162583781874863
158.	27.	0.9167464675334639
160.	27.	0.9171979369844602
162.	27.	0.9176173388252763
164.	27.	0.9180059965792094
166.	27.	0.9183669086425831
168.	27.	0.9187070934387379
170.	27.	0.9190201241877197
172.	27.	0.9193145402562396
174.	27.	0.9195923499283908
176.	27.	0.9198442461579505
178.	27.	0.9200809719517327
180.	27.	0.9203086738268708
182.	27.	0.9205157823736857
184.	27.	0.9207085532926663
186.	27.	0.920891648100415
188.	27.	0.9210651459529616
190.	27.	0.9212225959543645
192.	27.	0.9213728674229162
194.	27.	0.9215099636208184
196.	27.	0.9216450007006621
198.	27.	0.9217664974554197
200.	27.	0.9218814191270853
202.	27.	0.9219923304285985
204.	27.	0.9220921367494269
206.	27.	0.9221871873046618
208.	27.	0.9222765705524649
210.	27.	0.9223616333902949
212.	27.	0.922438500471779
214.	27.	0.9225118336113597
216.	27.	0.9225825321606744
218.	27.	0.9226472024223079
220.	27.	0.9227096790506375
222.	27.	0.9227663538252288
224.	27.	0.9228183961585722
226.	27.	0.9228680908576845
228.	27.	0.9229155098951333
230.	27.	0.9229587455653622
232.	27.	0.9229994247754834
234.	27.	0.9230363079742145
236.	27.	0.9230723170210934
238.	27.	0.9231058903859011
240.	27.	0.9231361692329286
242.	27.	0.9231635592300985
244.	27.	0.9231898378674684
246.	27.	0.9232159746027704
248.	27.	0.9232392290244656
250.	27.	0.9232578048332195
252.	27.	0.9232756966379433
254.	27.	0.9232933536296429
256.	27.	0.9233113072630424
258.	27.	0.9233245899329339
260.	27.	0.9233362949659749
262.	27.	0.9233472589908032
264.	27.	0.9233586474609717
266.	27.	0.9233664542477722
268.	27.	0.923375649855382
270.	27.	0.9233822993557783
272.	27.	0.9233863301177777
274.	27.	0.9233917254571355
276.	27.	0.9233953830717555
278.	27.	0.9233949701710102
280.	27.	0.9233963410508996
282.	27.	0.923400467871189
284.	27.	0.9233992942925262
286.	27.	0.9233988359498572
288.	27.	0.9233970646940345
290.	27.	0.9233923567611484
292.	27.	0.9233907512729093
294.	27.	0.9233866903731479
296.	27.	0.9233825074696155
298.	27.	0.9233769824459267
300.	27.	0.9233700609468214
302.	27.	0.9233644655473325
304.	27.	0.9233563792310938
306.	27.	0.9233490716933621
308.	27.	0.9233398237541052
310.	27.	0.9233310988230365
312.	27.	0.9233238059676544
314.	27.	0.9233126944031114
316.	27.	0.9233012309151469
318.	27.	0.9232903010088246
320.	27.	0.9232784869734608
322.	27.	0.9232680435492937
324.	27.	0.9232543789522645
326.	27.	0.9232432777717069
328.	27.	0.9232300187929908
330.	27.	0.9232164981528234
332.	27.	0.92320252941643
334.	27.	0.9231855881446168
336.	27.	0.9231723053911014
338.	27.	0.9231567362132939
340.	27.	0.9231421186825063
342.	27.	0.9231256733623573
344.	27.	0.9231083445474214
346.	27.	0.923093062274078
348.	27.	0.923075109053354
350.	27.	0.9230568928019258
0.	29.	-6.803692584415519e-10
2.	29.	-2.84286365410964e-6
4.	29.	3.9949754686459685e-7
6.	29.	-3.432733535880192e-6
8.	29.	-3.818674026870381e-6
10.	29.	0.
12.	29.	-4.141264541960324e-6
14.	29.	0.
16.	29.	0.
18.	29.	4.277811396881701e-6
20.	29.	-1.4011934107448283e-6
22.	29.	7.187667330631955e-8
24.	29.	-1.2497655667930766e-6
26.	29.	-3.505833905044417e-7
28.	29.	0.
30.	29.	0.
32.	29.	2.0707031302041676e-6
34.	29.	0.000012109167353949596
36.	29.	0.000011895711745508709
38.	29.	0.00001120817915535044
40.	29.	0.000012108207527933486
42.	29.	3.6087971951613896e-6
44.	29.	-0.00001555295831459217
46.	29.	1.3614819204716441e-6
48.	29.	-0.000011616756715873397
50.	29.	-0.000013021933274853596
52.	29.	-0.000016229549576657007
54.	29.	0.000010606548159190405
56.	29.	7.640976531235369e-6
58.	29.	-9.557790453471155e-6
60.	29.	-0.000011778684168771075
62.	29.	-0.00005366670042578868
64.	29.	0.00001644916086762106
66.	29.	-0.00002964932325198785
68.	29.	0.17955095495398307
70.	29.	0.38384349961041053
72.	29.	0.4919278349715327
74.	29.	0.566274610333882
76.	29.	0.6219415582990968
78.	29.	0.6654428739561444
80.	29.	0.7004368150841547
82.	29.	0.7291254361762295
84.	29.	0.7530083571954523
86.	29.	0.7731185119501156
88.	29.	0.7902181377200933
90.	29.	0.8048838346844821
92.	29.	0.8175326409007435
94.	29.	0.8285203441428434
96.	29.	0.838113263401944
98.	29.	0.8465250584094549
100.	29.	0.8539314187207138
102.	29.	0.8604765167827859
104.	29.	0.866288761757886
106.	29.	0.8714587521862368
108.	29.	0.8760712975218502
110.	29.	0.8802009807121342
112.	29.	0.8839034992682043
114.	29.	0.8872397153365201
116.	29.	0.8902437907338688
118.	29.	0.8929554185436376
120.	29.	0.8954106217537859
122.	29.	0.8976387178916111
124.	29.	0.8996640769558151
126.	29.	0.901503980003531
128.	29.	0.9031853126647079
130.	29.	0.9047171839325311
132.	29.	0.906115173074266
134.	29.	0.9073997317235268
136.	29.	0.908573161394762
138.	29.	0.9096545749368049
140.	29.	0.9106428166519499
142.	29.	0.9115604813018129
144.	29.	0.9123976912191907
146.	29.	0.9131765898858121
148.	29.	0.9138894753968932
150.	29.	0.9145535920749842
152.	29.	0.9151651293543711
154.	29.	0.9157288977364992
156.	29.	0.916255314464282
158.	29.	0.9167413022674491
160.	29.	0.9171896785297593
162.	29.	0.917610474461321
164.	29.	0.918001998986405
166.	29.	0.9183650761535844
168.	29.	0.9187018067163761
170.	29.	0.919017430662509
172.	29.	0.9193095955320408
174.	29.	0.9195854198458985
176.	29.	0.9198410150459323
178.	29.	0.9200787757537592
180.	29.	0.9203016734022293
182.	29.	0.9205108289971778
184.	29.	0.9207041069039363
186.	29.	0.9208858003299575
188.	29.	0.9210589833497709
190.	29.	0.9212177694233497
192.	29.	0.9213660812713934
194.	29.	0.9215059085680093
196.	29.	0.9216400958230038
198.	29.	0.9217624177565704
200.	29.	0.9218784985518378
202.	29.	0.9219860957809796
204.	29.	0.9220899718887392
206.	29.	0.9221836095217559
208.	29.	0.9222725444774598
210.	29.	0.9223562185587851
212.	29.	0.922434291349683
214.	29.	0.9225085391039368
216.	29.	0.9225766220168398
218.	29.	0.9226426529583837
220.	29.	0.922704027264961
222.	29.	0.9227600557875879
224.	29.	0.9228132511221807
226.	29.	0.9228618921121045
228.	29.	0.9229105943759162
230.	29.	0.9229500532625353
232.	29.	0.9229939983961978
234.	29.	0.9230325017773581
236.	29.	0.9230673749882281
238.	29.	0.9230998822051729
240.	29.	0.9231315588186129
242.	29.	0.9231597007968506
244.	29.	0.9231859648746503
246.	29.	0.9232106246377559
248.	29.	0.9232315310831005
250.	29.	0.9232521007937097
252.	29.	0.9232711934706695
254.	29.	0.92328793143593
256.	29.	0.9233049730655538
258.	29.	0.923316648234229
260.	29.	0.9233305614766498
262.	29.	0.9233423791871088
264.	29.	0.9233540974291212
266.	29.	0.9233629132901616
268.	29.	0.923370331819768
270.	29.	0.9233755309373439
272.	29.	0.9233846092915322
274.	29.	0.9233870858096006
276.	29.	0.9233905882613717
278.	29.	0.9233927430800826
280.	29.	0.9233952973745299
282.	29.	0.9233945970430464
284.	29.	0.9233948710729744
286.	29.	0.9233935250038364
288.	29.	0.9233909501112735
290.	29.	0.9233899025813411
292.	29.	0.923386317059778
294.	29.	0.9233818863104157
296.	29.	0.9233791399612522
298.	29.	0.923371444260114
300.	29.	0.923365427336964
302.	29.	0.9233590248555583
304.	29.	0.9233509857179094
306.	29.	0.923343650502387
308.	29.	0.9233345693389814
310.	29.	0.9233259938776147
312.	29.	0.9233171530628042
314.	29.	0.9233075863191482
316.	29.	0.9232968747296968
318.	29.	0.923285715751446
320.	29.	0.9232735461299162
322.	29.	0.9232630928671668
324.	29.	0.9232502140039724
326.	29.	0.9232386038179566
328.	29.	0.9232247538668551
330.	29.	0.9232118653599002
332.	29.	0.9231968556710649
334.	29.	0.9231817683595838
336.	29.	0.9231661334943918
338.	29.	0.9231517858714844
340.	29.	0.9231359458846657
342.	29.	0.9231185604593899
344.	29.	0.9231034962234679
346.	29.	0.9230870583235254
348.	29.	0.9230706111133193
350.	29.	0.9230527937764152
0.	31.	-1.937582801560527e-8
2.	31.	-6.626701971811293e-8
4.	31.	-4.166467935976587e-7
6.	31.	-7.858307370139198e-8
8.	31.	-8.096497320058318e-7
10.	31.	-1.0710458435127358e-7
12.	31.	1.5163069405634812e-6
14.	31.	9.534599607301415e-7
16.	31.	9.887794579718967e-8
18.	31.	7.597822280966269e-7
20.	31.	-1.6147748175918298e-6
22.	31.	-4.3032184925052665e-6
24.	31.	6.3762273204313795e-6
26.	31.	-1.7486285800210674e-7
28.	31.	-0.000013891600689532725
30.	31.	-0.000010679817717487546
32.	31.	0.000010868256386321819
34.	31.	3.6470617461916168e-6
36.	31.	-9.043072057327352e-6
38.	31.	0.000012668170973067563
40.	31.	-1.6113865979656466e-7
42.	31.	-1.6544698080921554e-6
44.	31.	-0.000010841150006664423
46.	31.	-6.25277831989575e-6
48.	31.	0.00001290358975068779
50.	31.	-0.000011443358595782719
52.	31.	0.000021634230362310987
54.	31.	0.000011422032735139366
56.	31.	-0.00002202720173516765
58.	31.	6.96276730422336e-6
60.	31.	9.413211935821036e-6
62.	31.	-0.0000104619246313359
64.	31.	0.000018727931725934357
66.	31.	-0.000018581136121678518
68.	31.	0.17943756645892867
70.	31.	0.38382021703339336
72.	31.	0.4918855663150973
74.	31.	0.5662706253923633
76.	31.	0.6219172256496163
78.	31.	0.6654412470574713
80.	31.	0.700416724771077
82.	31.	0.7291094443985515
84.	31.	0.752996108226261
86.	31.	0.7731084764725659
88.	31.	0.790204022516529
90.	31.	0.8048683570531606
92.	31.	0.817521351171938
94.	31.	0.8285120015274239
96.	31.	0.8381028895104506
98.	31.	0.846513770656346
100.	31.	0.853919157407274
102.	31.	0.860468460963327
104.	31.	0.8662793735854865
106.	31.	0.8714486951910818
108.	31.	0.8760589298710543
110.	31.	0.8801873938182786
112.	31.	0.8838975542684245
114.	31.	0.8872327177588155
116.	31.	0.8902291821408801
118.	31.	0.8929515894564827
120.	31.	0.8954035489516673
122.	31.	0.8976304649673069
124.	31.	0.8996560710374959
126.	31.	0.901495849079877
128.	31.	0.9031752431275609
130.	31.	0.9047095036078063
132.	31.	0.9061056142616994
134.	31.	0.9073956086876218
136.	31.	0.9085674198229224
138.	31.	0.909644864919899
140.	31.	0.910638943645821
142.	31.	0.911551286794059
144.	31.	0.9123914790794753
146.	31.	0.9131666541837883
148.	31.	0.9138802410376685
150.	31.	0.914542100138405
152.	31.	0.9151543864066335
154.	31.	0.9157212990187439
156.	31.	0.9162459449864517
158.	31.	0.9167344152989444
160.	31.	0.9171841628499934
162.	31.	0.9176040441032066
164.	31.	0.9179942851867926
166.	31.	0.9183551651363269
168.	31.	0.9186931699238761
170.	31.	0.9190093270163548
172.	31.	0.9193038793411019
174.	31.	0.9195771595128613
176.	31.	0.9198304156537659
178.	31.	0.9200679760052446
180.	31.	0.9202930278780446
182.	31.	0.9205026125135785
184.	31.	0.9206980495684224
186.	31.	0.9208798644813104
188.	31.	0.9210491700006479
190.	31.	0.921211716973285
192.	31.	0.9213579610554593
194.	31.	0.9214993763101929
196.	31.	0.9216301244051008
198.	31.	0.9217541409602271
200.	31.	0.9218706811072815
202.	31.	0.9219783161045988
204.	31.	0.9220804384372977
206.	31.	0.9221737546187827
208.	31.	0.9222665355411147
210.	31.	0.9223491547250027
212.	31.	0.9224270243461841
214.	31.	0.9225003686157347
216.	31.	0.9225694206403569
218.	31.	0.9226333581492768
220.	31.	0.9226947631031759
222.	31.	0.9227529773079919
224.	31.	0.9228060347759875
226.	31.	0.922855204986524
228.	31.	0.9229038585182302
230.	31.	0.9229448453333703
232.	31.	0.9229863047696392
234.	31.	0.9230240166893152
236.	31.	0.9230586162781605
238.	31.	0.923091850601208
240.	31.	0.9231211543263255
242.	31.	0.9231498660908113
244.	31.	0.923177412126042
246.	31.	0.9232029255411458
248.	31.	0.9232223038380122
250.	31.	0.9232439932021662
252.	31.	0.9232640039606731
254.	31.	0.9232782954009539
256.	31.	0.9232951078281423
258.	31.	0.9233087963448035
260.	31.	0.9233228163177469
262.	31.	0.9233340291072831
264.	31.	0.9233420520993856
266.	31.	0.9233542308343443
268.	31.	0.9233624822130934
270.	31.	0.9233682246793725
272.	31.	0.9233731308683946
274.	31.	0.9233768206232464
276.	31.	0.9233805053628644
278.	31.	0.9233813187884787
280.	31.	0.9233840942900542
282.	31.	0.9233860776182623
284.	31.	0.9233853845740156
286.	31.	0.9233848060622502
288.	31.	0.9233815303893782
290.	31.	0.9233797108009845
292.	31.	0.9233768471206535
294.	31.	0.9233717635898447
296.	31.	0.9233667401688576
298.	31.	0.9233620007152107
300.	31.	0.9233554088001827
302.	31.	0.9233501755718801
304.	31.	0.9233431781979773
306.	31.	0.9233339985600839
308.	31.	0.9233257487888104
310.	31.	0.9233176364569184
312.	31.	0.9233076666453895
314.	31.	0.9232965099660877
316.	31.	0.9232852940452423
318.	31.	0.9232763163625779
320.	31.	0.9232657814147505
322.	31.	0.9232531904622052
324.	31.	0.9232399770295878
326.	31.	0.9232266874308284
328.	31.	0.9232145217966279
330.	31.	0.9232001395342596
332.	31.	0.9231858691253194
334.	31.	0.9231723543941784
336.	31.	0.9231576466186237
338.	31.	0.9231420562407987
340.	31.	0.9231274090552043
342.	31.	0.9231108938736519
344.	31.	0.923094179894758
346.	31.	0.9230761766358577
348.	31.	0.9230609074694119
350.	31.	0.9230429217988322
0.	33.	-1.9035688338592082e-8
2.	33.	-1.2935045139113749e-8
4.	33.	2.199968514567371e-6
6.	33.	-8.317914879477555e-7
8.	33.	-1.330258549629387e-6
10.	33.	-1.9332448985483319e-7
12.	33.	1.8165365679480114e-6
14.	33.	3.0150116840127275e-6
16.	33.	-3.6692370014653186e-6
18.	33.	-3.58168385080465e-6
20.	33.	8.256305350146702e-7
22.	33.	-0.000012390166587538447
24.	33.	3.04198765430976e-7
26.	33.	-0.000019138018542740072
28.	33.	-1.5370687672871918e-6
30.	33.	8.988155537404551e-6
32.	33.	-9.080247448384102e-6
34.	33.	-0.00001522925620566996
36.	33.	-0.000012057705931878698
38.	33.	3.1678528715547083e-6
40.	33.	0.000014025879891739128
42.	33.	2.008211465153905e-6
44.	33.	7.58954578436955e-6
46.	33.	7.589545787041151e-6
48.	33.	7.5895457878717054e-6
50.	33.	0.000012752750647122126
52.	33.	-8.126463747834464e-6
54.	33.	0.000024940462561532997
56.	33.	2.503891186073039e-6
58.	33.	0.00003210214670425449
60.	33.	-7.754977796406525e-6
62.	33.	4.872250583829051e-6
64.	33.	4.726182063725016e-6
66.	33.	-0.0000794114303884075
68.	33.	0.17933535630034306
70.	33.	0.38378004528284787
72.	33.	0.49185432904106946
74.	33.	0.5662359921022123
76.	33.	0.621887211248493
78.	33.	0.6654039802871791
80.	33.	0.7003966148928636
82.	33.	0.7290885940781904
84.	33.	0.7529625811626758
86.	33.	0.773080025839805
88.	33.	0.7901871263224605
90.	33.	0.8048521108233088
92.	33.	0.8175044568449565
94.	33.	0.8284891634735644
96.	33.	0.83808530567978
98.	33.	0.8464990979010083
100.	33.	0.853901076277397
102.	33.	0.8604482486256924
104.	33.	0.8662620966802219
106.	33.	0.871431287102411
108.	33.	0.8760460874625476
110.	33.	0.8801751768926198
112.	33.	0.8838771318883316
114.	33.	0.8872148753413808
116.	33.	0.8902192748230287
118.	33.	0.8929315648170904
120.	33.	0.8953882429999602
122.	33.	0.8976136802716962
124.	33.	0.8996395950013161
126.	33.	0.9014812419586016
128.	33.	0.9031611516328516
130.	33.	0.9046961374323551
132.	33.	0.9060974599200647
134.	33.	0.9073769731434033
136.	33.	0.9085534486032669
138.	33.	0.9096327404263395
140.	33.	0.910621151866991
142.	33.	0.9115371345650921
144.	33.	0.9123772156275407
146.	33.	0.913151219164046
148.	33.	0.9138681870521281
150.	33.	0.9145294059548548
152.	33.	0.9151423154591476
154.	33.	0.9157065176387768
156.	33.	0.9162298104442634
158.	33.	0.9167189465557967
160.	33.	0.9171712232875375
162.	33.	0.9175876492967797
164.	33.	0.9179796811283547
166.	33.	0.9183429284960737
168.	33.	0.9186807980175795
170.	33.	0.9189949631594724
172.	33.	0.9192864046710981
174.	33.	0.9195622071078635
176.	33.	0.9198171815322466
178.	33.	0.9200576466474237
180.	33.	0.9202769050907829
182.	33.	0.920488777356084
184.	33.	0.9206827743175355
186.	33.	0.9208636942403101
188.	33.	0.9210346343473085
190.	33.	0.9211953612631397
192.	33.	0.9213446969465581
194.	33.	0.9214819946838904
196.	33.	0.9216159422010246
198.	33.	0.9217393265469576
200.	33.	0.9218553324111423
202.	33.	0.9219620601058041
204.	33.	0.922063050142061
206.	33.	0.9221583563027765
208.	33.	0.9222470034197391
210.	33.	0.9223332354416285
212.	33.	0.9224108553139758
214.	33.	0.9224851054699537
216.	33.	0.9225533307242446
218.	33.	0.9226181090789111
220.	33.	0.9226795593356768
222.	33.	0.922736324502968
224.	33.	0.9227888083154793
226.	33.	0.9228403664424024
228.	33.	0.9228848815151667
230.	33.	0.9229310403387254
232.	33.	0.9229691600137455
234.	33.	0.9230073202201831
236.	33.	0.9230427759628224
238.	33.	0.9230749767052401
240.	33.	0.9231046200758658
242.	33.	0.9231338100231122
244.	33.	0.9231602594256249
246.	33.	0.9231843657731088
248.	33.	0.9232067687913675
250.	33.	0.9232288532888301
252.	33.	0.9232460490878855
254.	33.	0.9232631726050751
256.	33.	0.9232797619520924
258.	33.	0.9232920995200247
260.	33.	0.923305135101369
262.	33.	0.923316929225159
264.	33.	0.9233259166777693
266.	33.	0.9233366553553374
268.	33.	0.9233450640072697
270.	33.	0.9233498505081171
272.	33.	0.923356128799569
274.	33.	0.9233609560784497
276.	33.	0.9233638734844366
278.	33.	0.9233664999354502
280.	33.	0.9233664925134663
282.	33.	0.9233685865959408
284.	33.	0.9233681610254216
286.	33.	0.9233664252863781
288.	33.	0.9233654272177209
290.	33.	0.9233617679500427
292.	33.	0.923358324182879
294.	33.	0.9233556366078262
296.	33.	0.9233505665821586
298.	33.	0.9233447214316526
300.	33.	0.923339348080157
302.	33.	0.9233324898761327
304.	33.	0.923326846569016
306.	33.	0.9233167247749621
308.	33.	0.9233080859824705
310.	33.	0.923299963953096
312.	33.	0.9232900400193633
314.	33.	0.9232804576749025
316.	33.	0.9232684125297741
318.	33.	0.9232596248529051
320.	33.	0.9232470410608625
322.	33.	0.9232347202665716
324.	33.	0.9232233709424993
326.	33.	0.9232113797018208
328.	33.	0.9231975501168252
330.	33.	0.9231836349505905
332.	33.	0.9231692965268657
334.	33.	0.9231543292216302
336.	33.	0.9231397591707203
338.	33.	0.9231251797619225
340.	33.	0.9231084824489514
342.	33.	0.923093613967612
344.	33.	0.9230771038443367
346.	33.	0.9230594865118735
348.	33.	0.9230436797275713
350.	33.	0.9230261137057172
0.	35.	-1.3261924981266056e-8
2.	35.	3.092319346058e-7
4.	35.	-6.694518721212471e-6
6.	35.	1.3547128329334607e-8
8.	35.	1.7083227938425643e-7
10.	35.	-8.207453099701334e-9
12.	35.	-2.760643647316672e-8
14.	35.	6.221646855159164e-6
16.	35.	-1.6498242285900013e-6
18.	35.	2.029166384154682e-6
20.	35.	0.000010193926114043357
22.	35.	0.000021260832780543726
24.	35.	0.000022509890504597715
26.	35.	0.000015373364509727578
28.	35.	-0.000013233744220079574
30.	35.	-1.3532675157401518e-6
32.	35.	-4.409933837959601e-6
34.	35.	-0.000015946200247309727
36.	35.	8.344559985505142e-6
38.	35.	9.594129661670237e-6
40.	35.	0.000012960665714903634
42.	35.	1.6170054445762035e-6
44.	35.	-6.523154253895074e-6
46.	35.	2.922935493659061e-6
48.	35.	7.91137920921916e-6
50.	35.	6.265112144736177e-6
52.	35.	8.670816928755901e-6
54.	35.	-7.553961434957149e-6
56.	35.	-0.000011432620103594924
58.	35.	0.000028281885374897975
60.	35.	-1.2681287948911573e-6
62.	35.	9.245625010684504e-6
64.	35.	-0.000017384627873677744
66.	35.	0.000030961061991288226
68.	35.	0.17917873234559237
70.	35.	0.3836889096757133
72.	35.	0.4917648632597939
74.	35.	0.5661698642849771
76.	35.	0.6218400753946104
78.	35.	0.6653548411322208
80.	35.	0.7003530720483072
82.	35.	0.7290516308494617
84.	35.	0.7529271871619423
86.	35.	0.7730514320485968
88.	35.	0.7901547869353773
90.	35.	0.8048187553791256
92.	35.	0.8174757314662127
94.	35.	0.8284616055753262
96.	35.	0.838052290968861
98.	35.	0.8464662150422874
100.	35.	0.8538707448672064
102.	35.	0.8604228863028962
104.	35.	0.8662370521830772
106.	35.	0.8714041959154718
108.	35.	0.8760178643989749
110.	35.	0.8801481553080199
112.	35.	0.88385736247999
114.	35.	0.8871880686152601
116.	35.	0.8901906578270428
118.	35.	0.8929058294484887
120.	35.	0.8953647855124939
122.	35.	0.8975921253844915
124.	35.	0.8996160079659477
126.	35.	0.9014559634313488
128.	35.	0.9031358691498187
130.	35.	0.9046667325381242
132.	35.	0.9060701853320612
134.	35.	0.9073529772437045
136.	35.	0.9085280005704462
138.	35.	0.9096086825099767
140.	35.	0.9105981629260285
142.	35.	0.9115084762929213
144.	35.	0.9123487662291614
146.	35.	0.9131243982583023
148.	35.	0.913844084700225
150.	35.	0.9145034409693155
152.	35.	0.9151150057034173
154.	35.	0.9156816485154489
156.	35.	0.9162061310444071
158.	35.	0.9166926036131708
160.	35.	0.917145022359813
162.	35.	0.9175653199432652
164.	35.	0.917954187390088
166.	35.	0.9183186093137936
168.	35.	0.9186547022578349
170.	35.	0.9189709523110791
172.	35.	0.9192628629520332
174.	35.	0.9195372151431531
176.	35.	0.919791307663619
178.	35.	0.9200307537787813
180.	35.	0.9202523371472036
182.	35.	0.9204594802442976
184.	35.	0.9206580194495322
186.	35.	0.920839350909071
188.	35.	0.921009401288564
190.	35.	0.921168819148895
192.	35.	0.9213187216066758
194.	35.	0.9214594975117821
196.	35.	0.9215888216820851
198.	35.	0.9217121940713038
200.	35.	0.9218270097264281
202.	35.	0.9219356413076485
204.	35.	0.922037614567857
206.	35.	0.9221329105837947
208.	35.	0.9222225182565803
210.	35.	0.9223049462052295
212.	35.	0.9223848023629395
214.	35.	0.9224586924738222
216.	35.	0.9225262919791151
218.	35.	0.9225925808694415
220.	35.	0.922650670245222
222.	35.	0.9227081411939827
224.	35.	0.9227610215442564
226.	35.	0.9228106920832405
228.	35.	0.9228571558170546
230.	35.	0.9229009713104133
232.	35.	0.9229425972404902
234.	35.	0.9229798946080902
236.	35.	0.9230136313156146
238.	35.	0.9230483118616714
240.	35.	0.9230777006869776
242.	35.	0.9231074356283612
244.	35.	0.923132216080788
246.	35.	0.9231559052513283
248.	35.	0.923180260165434
250.	35.	0.9231998393716224
252.	35.	0.9232187364193336
254.	35.	0.9232354375938724
256.	35.	0.923251814016148
258.	35.	0.9232652511847798
260.	35.	0.92327807614964
262.	35.	0.9232897761711474
264.	35.	0.9232992999944017
266.	35.	0.9233078727651933
268.	35.	0.923315541684345
270.	35.	0.9233229034303618
272.	35.	0.9233282593461594
274.	35.	0.9233308035915873
276.	35.	0.9233368207334338
278.	35.	0.9233386281785676
280.	35.	0.9233393730639445
282.	35.	0.9233391513846456
284.	35.	0.923339689391655
286.	35.	0.9233394247484359
288.	35.	0.9233369446424927
290.	35.	0.9233333739855344
292.	35.	0.923330024728598
294.	35.	0.9233271139208411
296.	35.	0.9233227055655535
298.	35.	0.9233159652955463
300.	35.	0.9233109631392729
302.	35.	0.9233050447334019
304.	35.	0.9232961341527386
306.	35.	0.9232876703056141
308.	35.	0.923279942022575
310.	35.	0.9232706582508107
312.	35.	0.9232622579075824
314.	35.	0.9232505012276732
316.	35.	0.9232398582801932
318.	35.	0.9232299088855394
320.	35.	0.9232168218634115
322.	35.	0.9232043188345039
324.	35.	0.9231939150115747
326.	35.	0.9231784928853954
328.	35.	0.9231674560921459
330.	35.	0.9231548611229774
332.	35.	0.9231399109740707
334.	35.	0.9231254107482747
336.	35.	0.9231110899096368
338.	35.	0.9230927451765782
340.	35.	0.9230794222893064
342.	35.	0.9230625995461796
344.	35.	0.9230460372445503
346.	35.	0.9230298911576733
348.	35.	0.9230134167865325
350.	35.	0.9229955803324896
0.	37.	-8.725365797398308e-9
2.	37.	1.3142506227987873e-6
4.	37.	-1.0062110820888258e-8
6.	37.	-0.000013426431321084993
8.	37.	0.00001072869001681833
10.	37.	3.1699987139250316e-6
12.	37.	-2.885478447345452e-6
14.	37.	4.5968411112413144e-8
16.	37.	1.2765442665066212e-6
18.	37.	-9.917869695548729e-6
20.	37.	-1.2477799103619672e-6
22.	37.	-4.651720423523859e-6
24.	37.	1.5330090664482408e-6
26.	37.	0.000012187577268519523
28.	37.	-1.0741182090912524e-6
30.	37.	0.000011061613244918563
32.	37.	1.2665481208955902e-8
34.	37.	-0.000014888952769257397
36.	37.	0.000018556427364760913
38.	37.	-5.36088043690302e-6
40.	37.	-5.866514389516657e-6
42.	37.	0.000010884054334517354
44.	37.	-8.8060186568539e-6
46.	37.	-7.911137522043343e-6
48.	37.	-5.9598948741948414e-6
50.	37.	9.160472011007002e-6
52.	37.	7.818778873513163e-6
54.	37.	8.314301836802667e-6
56.	37.	-0.000016572812967510093
58.	37.	-0.000027931462576907867
60.	37.	-0.000019542096079317093
62.	37.	0.000013917200096442468
64.	37.	0.00003213374548305967
66.	37.	-0.0000968090094084877
68.	37.	0.17888454167850665
70.	37.	0.3835494706335444
72.	37.	0.49166376646327
74.	37.	0.5660774242422845
76.	37.	0.6217502881438366
78.	37.	0.665291204030408
80.	37.	0.700276907936251
82.	37.	0.7289880548291556
84.	37.	0.7528699969454284
86.	37.	0.7729913292264978
88.	37.	0.790104444343074
90.	37.	0.8047672279282527
92.	37.	0.8174244759680036
94.	37.	0.8284146794695456
96.	37.	0.8380091221549008
98.	37.	0.8464197254115441
100.	37.	0.8538272276125582
102.	37.	0.8603782099637055
104.	37.	0.8661835965169478
106.	37.	0.8713582890916531
108.	37.	0.8759768835360296
110.	37.	0.8801077778966806
112.	37.	0.8838126962526709
114.	37.	0.8871453058252339
116.	37.	0.8901536204505945
118.	37.	0.8928634371835754
120.	37.	0.8953236764170192
122.	37.	0.8975515579958989
124.	37.	0.8995747092058644
126.	37.	0.9014175681507551
128.	37.	0.9030962171407113
130.	37.	0.9046312297648877
132.	37.	0.9060316568958389
134.	37.	0.9073102606622763
136.	37.	0.9084879536907632
138.	37.	0.9095678761160034
140.	37.	0.9105591228868067
142.	37.	0.9114682614727347
144.	37.	0.9123139167751252
146.	37.	0.9130881129926742
148.	37.	0.9138043888352648
150.	37.	0.9144634540531704
152.	37.	0.9150733200842938
154.	37.	0.9156435667907927
156.	37.	0.9161662745746895
158.	37.	0.9166543549953826
160.	37.	0.9171057172258026
162.	37.	0.9175240725931472
164.	37.	0.9179136651558869
166.	37.	0.9182783784827911
168.	37.	0.9186137691248938
170.	37.	0.9189309387373471
172.	37.	0.9192212701451056
174.	37.	0.9194969046431299
176.	37.	0.9197519264483051
178.	37.	0.9199909801283793
180.	37.	0.9202135411024948
182.	37.	0.9204196833485792
184.	37.	0.9206151310048035
186.	37.	0.9207997657367429
188.	37.	0.9209670111012538
190.	37.	0.9211290244904112
192.	37.	0.9212775022541844
194.	37.	0.9214170909831098
196.	37.	0.9215481055066838
198.	37.	0.9216730287634745
200.	37.	0.9217858908412485
202.	37.	0.9218959746820776
204.	37.	0.9219963755557052
206.	37.	0.9220915761609447
208.	37.	0.9221807266183004
210.	37.	0.9222620438134386
212.	37.	0.9223421910613272
214.	37.	0.9224160335491512
216.	37.	0.9224841113233413
218.	37.	0.9225485364811535
220.	37.	0.9226107128464933
222.	37.	0.9226678324397896
224.	37.	0.9227185177581309
226.	37.	0.9227696494859603
228.	37.	0.9228150062570086
230.	37.	0.9228606665159221
232.	37.	0.9228974489178771
234.	37.	0.9229367170231709
236.	37.	0.9229713973730113
238.	37.	0.923006928612772
240.	37.	0.9230363691513427
242.	37.	0.9230622846896179
244.	37.	0.9230894055830632
246.	37.	0.9231134197173056
248.	37.	0.9231338378968655
250.	37.	0.9231555900455873
252.	37.	0.9231761457508578
254.	37.	0.9231918467988462
256.	37.	0.9232083600498805
258.	37.	0.923223995704306
260.	37.	0.9232348101048051
262.	37.	0.923246633728942
264.	37.	0.9232570432767222
266.	37.	0.9232645087981626
268.	37.	0.9232715653880189
270.	37.	0.9232774991281394
272.	37.	0.9232844106453865
274.	37.	0.9232875833839829
276.	37.	0.9232906350332197
278.	37.	0.9232951449677124
280.	37.	0.9232937863003888
282.	37.	0.9232962822612152
284.	37.	0.9232945623689637
286.	37.	0.9232930383050791
288.	37.	0.9232911187745333
290.	37.	0.9232900127739834
292.	37.	0.9232858016245664
294.	37.	0.9232805018965327
296.	37.	0.923276782904795
298.	37.	0.9232716291203044
300.	37.	0.9232655207810552
302.	37.	0.9232583535615974
304.	37.	0.9232508569600855
306.	37.	0.9232436722476373
308.	37.	0.923236779141962
310.	37.	0.923228501006757
312.	37.	0.9232152798122122
314.	37.	0.9232053100656026
316.	37.	0.9231950422671941
318.	37.	0.9231827457246835
320.	37.	0.923172973240491
322.	37.	0.9231618997158882
324.	37.	0.9231481184116737
326.	37.	0.9231355950193166
328.	37.	0.9231209145982401
330.	37.	0.9231079462698646
332.	37.	0.9230949886691381
334.	37.	0.9230790737885928
336.	37.	0.9230644246651981
338.	37.	0.9230491965484102
340.	37.	0.9230338182507711
342.	37.	0.9230170127931401
344.	37.	0.923000900203764
346.	37.	0.9229841196510964
348.	37.	0.9229652278829864
350.	37.	0.9229488228254201
0.	39.	-6.290442193350744e-9
2.	39.	6.354557738134427e-6
4.	39.	7.194935092400145e-7
6.	39.	1.87228725472379e-6
8.	39.	2.508813050473777e-6
10.	39.	-1.4712241823251265e-7
12.	39.	-3.031478900417976e-6
14.	39.	1.3001436299786032e-7
16.	39.	-8.808018677635944e-7
18.	39.	-0.00001380234425112362
20.	39.	-9.086633057066347e-6
22.	39.	-2.6668321710052427e-6
24.	39.	3.156880978254819e-6
26.	39.	-3.289943579957786e-6
28.	39.	-1.539597608568995e-7
30.	39.	-4.0969462262150704e-6
32.	39.	3.226175193105056e-6
34.	39.	6.746380081857232e-6
36.	39.	-4.199115305210145e-6
38.	39.	-2.1304927436249504e-6
40.	39.	6.788559891682207e-7
42.	39.	0.000011144441877575026
44.	39.	0.000010183882138209536
46.	39.	-0.00001072744821668594
48.	39.	0.000018573220926217834
50.	39.	0.000023705092429071952
52.	39.	-0.00001990194176637696
54.	39.	7.209624978932406e-7
56.	39.	8.147800359932467e-6
58.	39.	2.3837224238888915e-6
60.	39.	-5.679594990260688e-6
62.	39.	-1.4737654298254368e-6
64.	39.	-0.00001952785002664459
66.	39.	0.000023397217060132533
68.	39.	0.17845498571131785
70.	39.	0.38336484053521036
72.	39.	0.4915248389938675
74.	39.	0.5659531553094163
76.	39.	0.6216504641410844
78.	39.	0.6651697981236838
80.	39.	0.7001851370569543
82.	39.	0.7288944818211821
84.	39.	0.7527759981572647
86.	39.	0.7729072835257625
88.	39.	0.7900205329824432
90.	39.	0.8046901096769633
92.	39.	0.8173484535363775
94.	39.	0.8283412762852819
96.	39.	0.8379377760400093
98.	39.	0.846347855351917
100.	39.	0.8537625831592509
102.	39.	0.8603130116711681
104.	39.	0.8661234893231058
106.	39.	0.8712995043824412
108.	39.	0.8759136453762445
110.	39.	0.8800441155652733
112.	39.	0.8837493672412744
114.	39.	0.8870871509082707
116.	39.	0.8900919955532166
118.	39.	0.8928086497771355
120.	39.	0.895263848635995
122.	39.	0.8974874579034843
124.	39.	0.8995147664043172
126.	39.	0.9013573714406701
128.	39.	0.9030389995198592
130.	39.	0.9045693897804225
132.	39.	0.9059678311360718
134.	39.	0.907252783537741
136.	39.	0.9084277341235494
138.	39.	0.9095072576033932
140.	39.	0.9105003014832623
142.	39.	0.9114129548892344
144.	39.	0.9122519784223714
146.	39.	0.9130303781336426
148.	39.	0.9137448269282354
150.	39.	0.9144033234760187
152.	39.	0.9150167110567066
154.	39.	0.9155815808894424
156.	39.	0.916106366981939
158.	39.	0.9165923900431792
160.	39.	0.9170467039637131
162.	39.	0.9174636138770637
164.	39.	0.9178550354147768
166.	39.	0.9182195716504785
168.	39.	0.9185555679203641
170.	39.	0.9188677610516285
172.	39.	0.9191624403346725
174.	39.	0.9194360994398638
176.	39.	0.9196896669530817
178.	39.	0.9199281064823538
180.	39.	0.9201515176414845
182.	39.	0.9203585905158582
184.	39.	0.9205541015160249
186.	39.	0.9207376363553288
188.	39.	0.9209079246177181
190.	39.	0.9210674732529136
192.	39.	0.9212150202378492
194.	39.	0.9213552564022437
196.	39.	0.9214867234570521
198.	39.	0.9216102566845082
200.	39.	0.9217248505182088
202.	39.	0.9218336607080437
204.	39.	0.9219315692570069
206.	39.	0.9220275979325043
208.	39.	0.9221171291299864
210.	39.	0.922201109158769
212.	39.	0.9222808002254352
214.	39.	0.9223523507326953
216.	39.	0.922422623892522
218.	39.	0.9224872922508569
220.	39.	0.9225489485272748
222.	39.	0.9226034922098797
224.	39.	0.9226567397330843
226.	39.	0.9227063635777519
228.	39.	0.9227524038588565
230.	39.	0.9227970331066488
232.	39.	0.922836799807127
234.	39.	0.9228727276138932
236.	39.	0.9229097000064576
238.	39.	0.9229401636192867
240.	39.	0.9229713947460924
242.	39.	0.9229983541464895
244.	39.	0.9230260958858895
246.	39.	0.9230504190537981
248.	39.	0.9230696655908336
250.	39.	0.9230940581432273
252.	39.	0.9231110928340315
254.	39.	0.9231267114228443
256.	39.	0.9231430350103018
258.	39.	0.9231550006625269
260.	39.	0.9231687733210646
262.	39.	0.923180796743571
264.	39.	0.9231901399862449
266.	39.	0.9231984357677775
268.	39.	0.9232052788388158
270.	39.	0.9232111023633104
272.	39.	0.9232192139756418
274.	39.	0.9232217577694437
276.	39.	0.9232256216556308
278.	39.	0.9232280093178716
280.	39.	0.9232290827891303
282.	39.	0.9232288823146297
284.	39.	0.923228931966056
286.	39.	0.9232271449649332
288.	39.	0.9232257086865008
290.	39.	0.9232225311758718
292.	39.	0.9232184447634421
294.	39.	0.9232160962113871
296.	39.	0.9232090745461758
298.	39.	0.9232051998435895
300.	39.	0.9231976732892526
302.	39.	0.9231929463149277
304.	39.	0.9231853209249311
306.	39.	0.9231760804444774
308.	39.	0.9231677671469602
310.	39.	0.9231586955805611
312.	39.	0.9231477215632387
314.	39.	0.9231382881902359
316.	39.	0.9231273638728976
318.	39.	0.923115841010824
320.	39.	0.9231042637479391
322.	39.	0.9230923242421898
324.	39.	0.9230805025087505
326.	39.	0.9230666807187888
328.	39.	0.9230534456517908
330.	39.	0.9230384111725
332.	39.	0.9230254631179498
334.	39.	0.9230105873420782
336.	39.	0.9229946416883086
338.	39.	0.9229792560158603
340.	39.	0.922964832389992
342.	39.	0.9229481705997983
344.	39.	0.9229318769251775
346.	39.	0.9229143664221856
348.	39.	0.9228979849932466
350.	39.	0.9228804149390567
0.	41.	3.293799712215502e-8
2.	41.	-2.8614146538130275e-6
4.	41.	1.133845410688148e-6
6.	41.	-1.6936740217846925e-7
8.	41.	9.206622479609241e-6
10.	41.	8.013721347449196e-6
12.	41.	-3.7547008383567577e-6
14.	41.	-6.407673365636911e-7
16.	41.	-4.997220943661108e-7
18.	41.	-3.584005758586508e-6
20.	41.	-2.4386279568215864e-6
22.	41.	-2.507244758501672e-6
24.	41.	-6.1448806030377195e-6
26.	41.	6.655004878891969e-6
28.	41.	-5.434479565795924e-6
30.	41.	4.190376823812503e-6
32.	41.	2.7646774495472075e-7
34.	41.	-0.00001028704261240917
36.	41.	-0.00001373658615508042
38.	41.	8.473864208657544e-7
40.	41.	-8.473179874487353e-6
42.	41.	-9.265111750443258e-6
44.	41.	-1.7644541725024976e-6
46.	41.	9.483240504651124e-6
48.	41.	8.740144529353283e-6
50.	41.	-8.525830805100763e-6
52.	41.	0.000014932436424390591
54.	41.	-0.000016290229570628127
56.	41.	-0.000014444616694969753
58.	41.	-0.000010982153707461563
60.	41.	-0.000030090235397963876
62.	41.	-7.403804754766499e-6
64.	41.	-5.257388577881878e-6
66.	41.	-0.000019590831485597836
68.	41.	0.1779975774949117
70.	41.	0.38309198862843336
72.	41.	0.4913019579666116
74.	41.	0.5657996967231702
76.	41.	0.6214847333976874
78.	41.	0.6650347826151383
80.	41.	0.700046446097043
82.	41.	0.7287622558192439
84.	41.	0.7526641231820622
86.	41.	0.7727900193385985
88.	41.	0.7899049544246134
90.	41.	0.8045744088373815
92.	41.	0.8172398245267901
94.	41.	0.8282381913640426
96.	41.	0.8378328905420085
98.	41.	0.8462536548222972
100.	41.	0.8536644317393396
102.	41.	0.8602164253674872
104.	41.	0.866030248338336
106.	41.	0.8712030898134713
108.	41.	0.8758182517576099
110.	41.	0.8799533713083322
112.	41.	0.8836619673153554
114.	41.	0.8869960861851769
116.	41.	0.8900001849556454
118.	41.	0.8927143190774285
120.	41.	0.8951752173672372
122.	41.	0.8974029546995754
124.	41.	0.8994298962789945
126.	41.	0.9012718313741276
128.	41.	0.9029502142642682
130.	41.	0.9044818418514217
132.	41.	0.9058818817959396
134.	41.	0.907167718126701
136.	41.	0.9083433362014659
138.	41.	0.9094238462143247
140.	41.	0.910415206117449
142.	41.	0.9113285178333926
144.	41.	0.9121661786273892
146.	41.	0.9129422769455026
148.	41.	0.9136579885156393
150.	41.	0.914320624433341
152.	41.	0.9149317693684199
154.	41.	0.9154970254252094
156.	41.	0.9160224141843366
158.	41.	0.9165089930505392
160.	41.	0.9169570771839275
162.	41.	0.9173771705328106
164.	41.	0.9177685271281861
166.	41.	0.918130341498914
168.	41.	0.91847150001539
170.	41.	0.9187819379243116
172.	41.	0.9190755369857991
174.	41.	0.9193497817067053
176.	41.	0.9196045879210911
178.	41.	0.9198419563004958
180.	41.	0.9200654702944902
182.	41.	0.9202740449126567
184.	41.	0.920467898645184
186.	41.	0.9206482024557064
188.	41.	0.9208176650359353
190.	41.	0.9209795202215646
192.	41.	0.9211278689062344
194.	41.	0.9212653301257216
196.	41.	0.9213967723398157
198.	41.	0.9215207308674986
200.	41.	0.9216370319856657
202.	41.	0.9217449068015064
204.	41.	0.921846744611399
206.	41.	0.9219411739642223
208.	41.	0.9220274740682851
210.	41.	0.9221113173285601
212.	41.	0.922188655645431
214.	41.	0.9222627573803001
216.	41.	0.9223321256680639
218.	41.	0.9223950305661746
220.	41.	0.922455626082166
222.	41.	0.9225124555804587
224.	41.	0.9225648007455193
226.	41.	0.9226132228210744
228.	41.	0.9226604068241124
230.	41.	0.9227041651969395
232.	41.	0.922742192627912
234.	41.	0.9227832154242679
236.	41.	0.9228187525782882
238.	41.	0.9228493133619586
240.	41.	0.9228802472434986
242.	41.	0.9229058329526553
244.	41.	0.9229324700120966
246.	41.	0.9229572042847832
248.	41.	0.922977523928707
250.	41.	0.9229988292143613
252.	41.	0.9230180939745389
254.	41.	0.9230326615683114
256.	41.	0.9230485068377293
258.	41.	0.9230624642489508
260.	41.	0.9230746742176016
262.	41.	0.9230857058993405
264.	41.	0.9230943928021513
266.	41.	0.9231047927224295
268.	41.	0.923110569406759
270.	41.	0.9231198896320942
272.	41.	0.9231234921707663
274.	41.	0.9231253047440044
276.	41.	0.9231301845893326
278.	41.	0.9231318625924398
280.	41.	0.9231340470354454
282.	41.	0.9231336226812557
284.	41.	0.9231335867871548
286.	41.	0.923130378297147
288.	41.	0.9231302088435748
290.	41.	0.9231254104093405
292.	41.	0.9231218955652943
294.	41.	0.9231181229960943
296.	41.	0.9231127424615181
298.	41.	0.9231074648974681
300.	41.	0.9231018810377837
302.	41.	0.9230939540023709
304.	41.	0.9230862650525262
306.	41.	0.9230783518282448
308.	41.	0.9230699019622356
310.	41.	0.9230622927431664
312.	41.	0.9230508547325729
314.	41.	0.9230421650250781
316.	41.	0.9230309444171053
318.	41.	0.9230170732828338
320.	41.	0.9230064435365659
322.	41.	0.9229944154601334
324.	41.	0.9229806493017387
326.	41.	0.9229689331523908
328.	41.	0.922954619656733
330.	41.	0.9229420938034145
332.	41.	0.9229276978494392
334.	41.	0.9229123134336275
336.	41.	0.9228971739344821
338.	41.	0.9228811202786215
340.	41.	0.9228664023138502
342.	41.	0.9228493352616324
344.	41.	0.9228314751762339
346.	41.	0.9228147597979721
348.	41.	0.9227989803527815
350.	41.	0.9227799611450151
0.	43.	-5.937227413621092e-9
2.	43.	7.193832031622455e-9
4.	43.	5.981927268941172e-6
6.	43.	3.2106809541896737e-6
8.	43.	-6.191219254398589e-6
10.	43.	-1.4575411075179329e-6
12.	43.	1.9871813249182174e-7
14.	43.	-3.800565485413164e-6
16.	43.	1.9449349394577744e-7
18.	43.	6.301090492715168e-6
20.	43.	2.2473016324927674e-6
22.	43.	2.8835425372512694e-6
24.	43.	-0.000011109989024963962
26.	43.	-0.000019512095285146644
28.	43.	-4.749578014079327e-6
30.	43.	-6.562743916610122e-6
32.	43.	7.6175616002736e-6
34.	43.	-4.3830875203522777e-7
36.	43.	3.0291557089985896e-6
38.	43.	6.398531283554074e-6
40.	43.	-6.3320716075119975e-6
42.	43.	0.000014911717250627147
44.	43.	-7.100157949617086e-6
46.	43.	-0.000017290589898080482
48.	43.	9.775868732010953e-6
50.	43.	-8.232748864899716e-6
52.	43.	-7.728465086776343e-6
54.	43.	-0.000025964203157653932
56.	43.	-0.000011946834642011113
58.	43.	-8.509398026484816e-6
60.	43.	-0.000010799783807270383
62.	43.	-0.00002783320257571232
64.	43.	-0.00001969961157345576
66.	43.	0.00002897862856789132
68.	43.	0.17725242358500867
70.	43.	0.38278025790252085
72.	43.	0.49105933289003156
74.	43.	0.5655384486547931
76.	43.	0.6212693653608466
78.	43.	0.6648422197545959
80.	43.	0.699858585704144
82.	43.	0.7285825068119428
84.	43.	0.7524845246780267
86.	43.	0.7726199767866394
88.	43.	0.7897461684598737
90.	43.	0.8044284843395542
92.	43.	0.8170950133047563
94.	43.	0.8280924468405255
96.	43.	0.8376971557941894
98.	43.	0.8461125706092096
100.	43.	0.8535270523248274
102.	43.	0.8600836985135207
104.	43.	0.865898086872826
106.	43.	0.8710728790061697
108.	43.	0.8756933434836981
110.	43.	0.8798228352217141
112.	43.	0.8835322486498582
114.	43.	0.8868694690163579
116.	43.	0.889871321324198
118.	43.	0.8925922844338158
120.	43.	0.8950502747097933
122.	43.	0.8972805644554843
124.	43.	0.8993073926739352
126.	43.	0.90114776442541
128.	43.	0.9028296291035707
130.	43.	0.904360675688483
132.	43.	0.9057651713830442
134.	43.	0.90704635674544
136.	43.	0.9082248451656072
138.	43.	0.9093010202300057
140.	43.	0.9102967069639669
142.	43.	0.9112083807019392
144.	43.	0.9120476136233081
146.	43.	0.9128236571181663
148.	43.	0.9135387935510643
150.	43.	0.9142007770418776
152.	43.	0.9148092534610014
154.	43.	0.9153770865097918
156.	43.	0.9159008339833
158.	43.	0.9163860938622648
160.	43.	0.9168399177536357
162.	43.	0.9172545952489876
164.	43.	0.9176451307578545
166.	43.	0.918011117564669
168.	43.	0.9183461103887742
170.	43.	0.918664949158727
172.	43.	0.9189542073101351
174.	43.	0.919226849091889
176.	43.	0.9194819590524183
178.	43.	0.9197191197002929
180.	43.	0.919942990030729
182.	43.	0.9201511769462156
184.	43.	0.9203457582270734
186.	43.	0.9205275557634672
188.	43.	0.9206960498866692
190.	43.	0.9208564629840813
192.	43.	0.9210034619484799
194.	43.	0.9211444580812816
196.	43.	0.9212760999067986
198.	43.	0.9213968411699096
200.	43.	0.9215106837365826
202.	43.	0.921620762833762
204.	43.	0.9217206365843635
206.	43.	0.9218154514583213
208.	43.	0.921903913118007
210.	43.	0.9219871663743663
212.	43.	0.9220654176759558
214.	43.	0.9221353666000872
216.	43.	0.9222054336279838
218.	43.	0.9222700898178152
220.	43.	0.9223301426807825
222.	43.	0.9223861916837159
224.	43.	0.9224391748123386
226.	43.	0.9224867629231627
228.	43.	0.9225336471141863
230.	43.	0.9225772428988127
232.	43.	0.9226152153166595
234.	43.	0.9226538004743831
236.	43.	0.9226889716048251
238.	43.	0.9227213390765985
240.	43.	0.9227490887560221
242.	43.	0.9227784762870891
244.	43.	0.9228030764251678
246.	43.	0.9228278614557244
248.	43.	0.9228498484710498
250.	43.	0.9228691415415912
252.	43.	0.9228860419844286
254.	43.	0.9229044814182703
256.	43.	0.9229175672609595
258.	43.	0.922931833166955
260.	43.	0.9229449464772905
262.	43.	0.922955060024272
264.	43.	0.9229648914358846
266.	43.	0.9229737435962858
268.	43.	0.9229820565035477
270.	43.	0.9229863271554178
272.	43.	0.9229920356558063
274.	43.	0.9229956379364397
276.	43.	0.9229983346045836
278.	43.	0.9229993085358874
280.	43.	0.9229996075438013
282.	43.	0.9230014797031652
284.	43.	0.9230008471281419
286.	43.	0.9230005005891201
288.	43.	0.9229975791056373
290.	43.	0.922993212777597
292.	43.	0.9229907890298286
294.	43.	0.9229851128841348
296.	43.	0.922979947247989
298.	43.	0.922974591908452
300.	43.	0.9229672420469717
302.	43.	0.9229602947864634
304.	43.	0.9229526763024711
306.	43.	0.9229445092587256
308.	43.	0.9229357112259413
310.	43.	0.9229274269914811
312.	43.	0.9229178626752269
314.	43.	0.922906335397533
316.	43.	0.9228961288792034
318.	43.	0.9228841483598925
320.	43.	0.922872848407625
322.	43.	0.9228588613636992
324.	43.	0.922845554513651
326.	43.	0.9228339547168891
328.	43.	0.922820128911774
330.	43.	0.92280663655014
332.	43.	0.9227912343873301
334.	43.	0.9227763885887694
336.	43.	0.9227618541212361
338.	43.	0.9227457868036247
340.	43.	0.9227302534481275
342.	43.	0.9227140736621473
344.	43.	0.9226967033304858
346.	43.	0.9226789853483748
348.	43.	0.9226622529676894
350.	43.	0.9226453717581414
0.	45.	-1.7454719551349918e-8
2.	45.	-2.5394711754877613e-8
4.	45.	-2.7441269512160008e-6
6.	45.	1.7535304534122865e-8
8.	45.	2.604899160609623e-7
10.	45.	1.5882570669743609e-6
12.	45.	-8.583027779185169e-6
14.	45.	2.0796422190335635e-7
16.	45.	-0.000010281558476452353
18.	45.	1.1840463962347643e-6
20.	45.	3.0016330854252896e-6
22.	45.	8.099647020302843e-9
24.	45.	1.0325195649630954e-7
26.	45.	-4.575103623202181e-6
28.	45.	-5.624466386182589e-6
30.	45.	-5.293120047805464e-6
32.	45.	5.630018100710942e-6
34.	45.	5.2176424515697615e-6
36.	45.	-3.7488376018081058e-6
38.	45.	0.00001565094433826656
40.	45.	-9.194533945604318e-6
42.	45.	-8.018481562991691e-6
44.	45.	-9.352740710307756e-6
46.	45.	7.746683400856179e-6
48.	45.	0.000011247232934041932
50.	45.	-6.323388755675803e-6
52.	45.	8.413129105234194e-6
54.	45.	-7.5660908384882614e-6
56.	45.	0.000012668001791709345
58.	45.	0.000020329213176769766
60.	45.	6.860919570012662e-6
62.	45.	-0.000010181394906953194
64.	45.	3.3194084805742432e-6
66.	45.	-0.000012135867498613307
68.	45.	0.17639970823826162
70.	45.	0.3823308939697968
72.	45.	0.49069086903420595
74.	45.	0.5652192004724294
76.	45.	0.621000492431589
78.	45.	0.6645674563730463
80.	45.	0.6996129369567806
82.	45.	0.7283471683144783
84.	45.	0.7522584411108235
86.	45.	0.7724084165166115
88.	45.	0.7895395982990947
90.	45.	0.8042182176311298
92.	45.	0.8168969263872442
94.	45.	0.8278983730061829
96.	45.	0.8375120252606082
98.	45.	0.8459270658244569
100.	45.	0.8533455972068704
102.	45.	0.8599034911275178
104.	45.	0.8657191137995945
106.	45.	0.8708997448864277
108.	45.	0.8755202026136456
110.	45.	0.8796534912841356
112.	45.	0.8833637382460872
114.	45.	0.8867023988636961
116.	45.	0.889709154591085
118.	45.	0.8924293780711915
120.	45.	0.8948845660278969
122.	45.	0.8971139483524875
124.	45.	0.8991395334322736
126.	45.	0.9009858304437216
128.	45.	0.9026652464689603
130.	45.	0.904198110470762
132.	45.	0.905601504974729
134.	45.	0.9068840809082639
136.	45.	0.9080614088334265
138.	45.	0.9091401403698328
140.	45.	0.9101315241319314
142.	45.	0.911043428418097
144.	45.	0.9118854211761043
146.	45.	0.9126611148009608
148.	45.	0.9133768127353747
150.	45.	0.9140386975786462
152.	45.	0.9146472866268289
154.	45.	0.91521407670156
156.	45.	0.9157373779417295
158.	45.	0.9162249139568737
160.	45.	0.9166757787431987
162.	45.	0.9170966806235261
164.	45.	0.917482554758259
166.	45.	0.91784675484222
168.	45.	0.9181843235494724
170.	45.	0.9184993668055277
172.	45.	0.9187890961698466
174.	45.	0.9190631524974965
176.	45.	0.9193162274562342
178.	45.	0.9195567298775567
180.	45.	0.9197784052868844
182.	45.	0.919983812040163
184.	45.	0.9201789374223134
186.	45.	0.9203595554976358
188.	45.	0.9205306480698007
190.	45.	0.9206883210225462
192.	45.	0.9208381308403725
194.	45.	0.9209783868998933
196.	45.	0.9211083380694345
198.	45.	0.9212298820555516
200.	45.	0.9213452693142974
202.	45.	0.9214522051142612
204.	45.	0.9215524173883305
206.	45.	0.9216470320131185
208.	45.	0.9217338457378988
210.	45.	0.9218182849335941
212.	45.	0.9218964101265721
214.	45.	0.9219681690518347
216.	45.	0.9220369611455916
218.	45.	0.922099801779274
220.	45.	0.9221598657318731
222.	45.	0.9222163158512167
224.	45.	0.9222683483386526
226.	45.	0.9223173242048733
228.	45.	0.9223634720687653
230.	45.	0.9224038829213581
232.	45.	0.9224463860252353
234.	45.	0.9224834533969972
236.	45.	0.9225177695316638
238.	45.	0.9225492001143771
240.	45.	0.9225778647335469
242.	45.	0.9226057565447046
244.	45.	0.9226316120500802
246.	45.	0.9226537758720799
248.	45.	0.922676024749417
250.	45.	0.9226978714358687
252.	45.	0.9227141659394577
254.	45.	0.9227320920441445
256.	45.	0.922745851547255
258.	45.	0.9227588375879145
260.	45.	0.9227721990415595
262.	45.	0.9227806016111694
264.	45.	0.9227888468295622
266.	45.	0.9227985068133705
268.	45.	0.9228048703459519
270.	45.	0.9228124813360126
272.	45.	0.9228178693358278
274.	45.	0.9228188750246513
276.	45.	0.9228246141606998
278.	45.	0.9228242120497994
280.	45.	0.9228244599960903
282.	45.	0.9228251032688546
284.	45.	0.9228251602226561
286.	45.	0.9228238280869144
288.	45.	0.9228177754099379
290.	45.	0.9228153060505355
292.	45.	0.9228121394252277
294.	45.	0.922808396280546
296.	45.	0.9228027993419494
298.	45.	0.922797266130842
300.	45.	0.9227895910205633
302.	45.	0.9227842344019516
304.	45.	0.9227738933767555
306.	45.	0.9227674721778182
308.	45.	0.9227578851736646
310.	45.	0.9227471345365814
312.	45.	0.9227371280831842
314.	45.	0.9227261957640213
316.	45.	0.9227163265386529
318.	45.	0.922704068736839
320.	45.	0.9226920654858654
322.	45.	0.9226819642045353
324.	45.	0.9226672360445223
326.	45.	0.9226533938987741
328.	45.	0.9226400625038106
330.	45.	0.9226259323344246
332.	45.	0.9226117130197404
334.	45.	0.9225945655082166
336.	45.	0.9225823665108266
338.	45.	0.9225638037530793
340.	45.	0.9225474745965421
342.	45.	0.9225320288141727
344.	45.	0.922516158693066
346.	45.	0.9224969343635985
348.	45.	0.9224793810706143
350.	45.	0.9224610586544143
0.	47.	-1.860372187890053e-8
2.	47.	-1.44320538293896e-6
4.	47.	6.397613309912593e-6
6.	47.	-7.477902183265943e-6
8.	47.	3.5803200018240697e-6
10.	47.	8.382297509606395e-6
12.	47.	-6.420762671901408e-6
14.	47.	-2.1230920337364645e-7
16.	47.	5.2578989344873385e-6
18.	47.	7.445295666958728e-8
20.	47.	-4.5883673006195525e-6
22.	47.	1.6195058669491369e-6
24.	47.	4.745371161178471e-6
26.	47.	-3.056598344204653e-6
28.	47.	-1.265967009090377e-6
30.	47.	2.9747206213187206e-7
32.	47.	9.944418359912776e-6
34.	47.	-3.839604287997312e-6
36.	47.	-8.986421865643098e-6
38.	47.	0.000010845016230573106
40.	47.	6.7129227898189726e-6
42.	47.	7.383498433548838e-6
44.	47.	1.381282581101426e-6
46.	47.	7.352174809325288e-8
48.	47.	0.000022133209080603037
50.	47.	-4.127497917942875e-6
52.	47.	0.000023578673888634748
54.	47.	-4.7479799888107545e-6
56.	47.	-4.565810404120947e-6
58.	47.	-0.000012261590043468844
60.	47.	0.000012431334258010847
62.	47.	-9.164543223060756e-6
64.	47.	0.000031288187185420304
66.	47.	-0.00004634754566941115
68.	47.	0.17527153881129323
70.	47.	0.3817652888808353
72.	47.	0.49025198736680825
74.	47.	0.5648404414451526
76.	47.	0.6206341522220199
78.	47.	0.6642334151450722
80.	47.	0.6992946419177848
82.	47.	0.7280467118036835
84.	47.	0.7519758115602962
86.	47.	0.7721308820087311
88.	47.	0.7892667803709468
90.	47.	0.8039590967660334
92.	47.	0.8166374061481525
94.	47.	0.8276466613070865
96.	47.	0.8372551171029851
98.	47.	0.8456827683405571
100.	47.	0.8531047675816825
102.	47.	0.8596661493932177
104.	47.	0.8654870698906466
106.	47.	0.8706648302560055
108.	47.	0.8752892203640411
110.	47.	0.8794279186433979
112.	47.	0.8831409990070188
114.	47.	0.8864780415382775
116.	47.	0.8894875185228961
118.	47.	0.8922058249956112
120.	47.	0.8946656497449986
122.	47.	0.8968956290757316
124.	47.	0.8989224156486045
126.	47.	0.9007683815659261
128.	47.	0.9024491290265535
130.	47.	0.9039811815117411
132.	47.	0.9053852173908815
134.	47.	0.9066696816283405
136.	47.	0.9078458546111227
138.	47.	0.9089256016959634
140.	47.	0.9099188134437626
142.	47.	0.910829389860888
144.	47.	0.9116706413824042
146.	47.	0.9124434576174536
148.	47.	0.9131627779033066
150.	47.	0.9138242061489025
152.	47.	0.9144340284737232
154.	47.	0.9149985643018341
156.	47.	0.9155261399264667
158.	47.	0.9160090321122852
160.	47.	0.9164608713368074
162.	47.	0.9168780473259285
164.	47.	0.9172692330814027
166.	47.	0.9176303572756855
168.	47.	0.9179689554803059
170.	47.	0.9182824216086272
172.	47.	0.9185764228058645
174.	47.	0.9188483411205667
176.	47.	0.9191025065097129
178.	47.	0.9193396085796617
180.	47.	0.9195615571416705
182.	47.	0.9197690355199073
184.	47.	0.919961924488263
186.	47.	0.9201429459541869
188.	47.	0.9203121863221775
190.	47.	0.9204710805539736
192.	47.	0.9206196139706941
194.	47.	0.9207589637702961
196.	47.	0.9208903216840864
198.	47.	0.9210106705911033
200.	47.	0.9211255100624349
202.	47.	0.9212325761992181
204.	47.	0.9213326356246834
206.	47.	0.9214260580971025
208.	47.	0.921515392517153
210.	47.	0.9215987891736772
212.	47.	0.9216730533904146
214.	47.	0.9217467532519622
216.	47.	0.921813540687357
218.	47.	0.921878639728591
220.	47.	0.9219386404120427
222.	47.	0.9219936462881754
224.	47.	0.9220444593643677
226.	47.	0.9220945441016948
228.	47.	0.9221392157275043
230.	47.	0.9221823373303677
232.	47.	0.9222203739070464
234.	47.	0.9222595449768777
236.	47.	0.9222918121566694
238.	47.	0.9223243804072633
240.	47.	0.9223525874453011
242.	47.	0.922381041750754
244.	47.	0.9224063347586929
246.	47.	0.9224286900142039
248.	47.	0.9224500606427302
250.	47.	0.9224697595894112
252.	47.	0.92248796298786
254.	47.	0.9225043155654713
256.	47.	0.9225179208629486
258.	47.	0.9225318497252137
260.	47.	0.9225442562033608
262.	47.	0.922553479403612
264.	47.	0.9225631585953865
266.	47.	0.9225696571933822
268.	47.	0.9225771727746795
270.	47.	0.9225812666051526
272.	47.	0.922586518661535
274.	47.	0.9225895592302
276.	47.	0.9225927004466278
278.	47.	0.9225951225167124
280.	47.	0.9225966932940366
282.	47.	0.9225952778980624
284.	47.	0.9225939761707991
286.	47.	0.9225916664917543
288.	47.	0.9225887092027051
290.	47.	0.9225852810679771
292.	47.	0.9225807882528612
294.	47.	0.9225742869190989
296.	47.	0.9225703392471716
298.	47.	0.9225650680879157
300.	47.	0.9225571286566467
302.	47.	0.9225512085156737
304.	47.	0.9225422733405617
306.	47.	0.9225329140974616
308.	47.	0.9225237514808213
310.	47.	0.9225135327556327
312.	47.	0.9225052657237307
314.	47.	0.9224929516387681
316.	47.	0.9224817085738427
318.	47.	0.922470287722798
320.	47.	0.9224584531878601
322.	47.	0.9224468538131763
324.	47.	0.9224319527990115
326.	47.	0.922418111092754
328.	47.	0.9224031243298949
330.	47.	0.9223910924478449
332.	47.	0.9223771346237805
334.	47.	0.9223615521409082
336.	47.	0.9223441715733867
338.	47.	0.9223280517841843
340.	47.	0.9223112489996141
342.	47.	0.9222953403575576
344.	47.	0.9222787765677539
346.	47.	0.9222603548834367
348.	47.	0.922243419838147
350.	47.	0.9222247591990516
0.	49.	-5.12228354183987e-8
2.	49.	-8.901111433195623e-6
4.	49.	-6.670705052398336e-6
6.	49.	2.338880555816989e-8
8.	49.	-8.204623127123617e-6
10.	49.	-2.0029371645395726e-7
12.	49.	-2.05899532789092e-7
14.	49.	1.3351746002413963e-6
16.	49.	-4.790375580142232e-7
18.	49.	-1.5681947457438798e-6
20.	49.	-7.764242683080134e-6
22.	49.	-5.128569805280272e-6
24.	49.	3.4847682629454775e-7
26.	49.	0.00001230552736850236
28.	49.	5.358132643867422e-6
30.	49.	-0.000012428843425448577
32.	49.	3.117410163055346e-6
34.	49.	7.337777723388526e-7
36.	49.	-1.2510313479004514e-7
38.	49.	-0.000013231557916519047
40.	49.	-4.910351243049539e-6
42.	49.	0.000012272796086668312
44.	49.	6.348337303205084e-6
46.	49.	3.6403672145673623e-6
48.	49.	-2.034722136082904e-6
50.	49.	-5.371082598653916e-6
52.	49.	7.198726084923529e-6
54.	49.	9.001102789708217e-6
56.	49.	-4.007037110547477e-6
58.	49.	-9.261130719281108e-6
60.	49.	-0.000014001277238071635
62.	49.	-0.000013595138140086776
64.	49.	-0.00004131076010093784
66.	49.	0.00005550057502914243
68.	49.	0.17394002673023948
70.	49.	0.38114947188783965
72.	49.	0.48970843523056884
74.	49.	0.5643529410354253
76.	49.	0.6201803359569424
78.	49.	0.6638273633205941
80.	49.	0.6988938012192869
82.	49.	0.7276670233896408
84.	49.	0.751612527726795
86.	49.	0.7717676007754058
88.	49.	0.7889182750933365
90.	49.	0.8036161681999494
92.	49.	0.8163068302131421
94.	49.	0.8273233686206642
96.	49.	0.8369419977201759
98.	49.	0.8453730731248172
100.	49.	0.8527990685496759
102.	49.	0.8593687864308411
104.	49.	0.8651876510732398
106.	49.	0.8703672535264572
108.	49.	0.87499646026337
110.	49.	0.879141074326892
112.	49.	0.8828487593586157
114.	49.	0.8861893668778424
116.	49.	0.8891998540232973
118.	49.	0.8919202361602638
120.	49.	0.8943868812128952
122.	49.	0.8966137869748072
124.	49.	0.898642016747424
126.	49.	0.9004893584454228
128.	49.	0.9021662695267348
130.	49.	0.9037039754332261
132.	49.	0.9051069414117728
134.	49.	0.9063890265658496
136.	49.	0.9075681445457096
138.	49.	0.9086479685615104
140.	49.	0.9096395694477537
142.	49.	0.9105541304215168
144.	49.	0.9113955811671112
146.	49.	0.9121726521408833
148.	49.	0.9128873709096675
150.	49.	0.9135470935728511
152.	49.	0.914159329070648
154.	49.	0.9147232679803692
156.	49.	0.9152499976735377
158.	49.	0.9157338658186687
160.	49.	0.9161851509151162
162.	49.	0.9166055419185065
164.	49.	0.9169926339295364
166.	49.	0.9173544575513422
168.	49.	0.9176912993757761
170.	49.	0.9180054870985723
172.	49.	0.9182976577639754
174.	49.	0.9185717726905822
176.	49.	0.9188238762733223
178.	49.	0.9190603149004768
180.	49.	0.9192834831433184
182.	49.	0.9194910018201501
184.	49.	0.9196824436475813
186.	49.	0.9198637197691287
188.	49.	0.9200327988489169
190.	49.	0.9201909010955661
192.	49.	0.9203384528669262
194.	49.	0.9204773689221588
196.	49.	0.920608730746388
198.	49.	0.920727280609705
200.	49.	0.9208449343195515
202.	49.	0.9209490747740808
204.	49.	0.921050083363717
206.	49.	0.9211438468440213
208.	49.	0.9212328542343596
210.	49.	0.9213151929011084
212.	49.	0.921392037586789
214.	49.	0.9214644845813026
216.	49.	0.9215308275424923
218.	49.	0.921593573016619
220.	49.	0.9216538488985019
222.	49.	0.9217093150832865
224.	49.	0.9217609136167146
226.	49.	0.9218088333099075
228.	49.	0.9218530602476296
230.	49.	0.9218963711543559
232.	49.	0.9219348165297266
234.	49.	0.9219710963628056
236.	49.	0.9220046082185371
238.	49.	0.9220356093934358
240.	49.	0.9220673977032247
242.	49.	0.9220920440380931
244.	49.	0.922117827393636
246.	49.	0.9221400407036754
248.	49.	0.9221624277075675
250.	49.	0.922179865489005
252.	49.	0.9221976359896985
254.	49.	0.9222134269667015
256.	49.	0.9222274994817865
258.	49.	0.9222405924855615
260.	49.	0.9222521223934412
262.	49.	0.9222620515624614
264.	49.	0.9222715007354576
266.	49.	0.9222787841775484
268.	49.	0.9222848484463738
270.	49.	0.9222906234435401
272.	49.	0.9222947326912388
274.	49.	0.9222979804055234
276.	49.	0.9223024295810994
278.	49.	0.9223005905025701
280.	49.	0.9223008233517017
282.	49.	0.922300543181219
284.	49.	0.9222995809114503
286.	49.	0.9222973574762401
288.	49.	0.9222938135449897
290.	49.	0.9222898593464934
292.	49.	0.9222876090120068
294.	49.	0.9222804597616987
296.	49.	0.9222759993923887
298.	49.	0.9222690377772371
300.	49.	0.9222610026222218
302.	49.	0.9222532547552162
304.	49.	0.9222452504690757
306.	49.	0.9222370453354112
308.	49.	0.9222279614008003
310.	49.	0.9222167286108061
312.	49.	0.9222058810343843
314.	49.	0.922196867857487
316.	49.	0.9221845136050145
318.	49.	0.9221714323930529
320.	49.	0.9221599245330203
322.	49.	0.9221458505915308
324.	49.	0.9221327456706856
326.	49.	0.922120249827022
328.	49.	0.9221044118409494
330.	49.	0.9220907126663056
332.	49.	0.9220760300677555
334.	49.	0.9220595756995712
336.	49.	0.9220445253052088
338.	49.	0.9220291480731881
340.	49.	0.9220112183653414
342.	49.	0.9219948282024664
344.	49.	0.9219769003178704
346.	49.	0.9219593702799974
348.	49.	0.9219413059224507
350.	49.	0.9219244448716362
0.	51.	5.930291661328622e-8
2.	51.	-1.3086459612247095e-7
4.	51.	-8.073535280225296e-6
6.	51.	2.5650985089193275e-6
8.	51.	0.00001200578758323513
10.	51.	2.5462466577444395e-6
12.	51.	-0.000010815620739290265
14.	51.	1.1375756236268028e-6
16.	51.	-5.832072472523529e-7
18.	51.	-3.0200881569609885e-7
20.	51.	-2.7616583963386286e-6
22.	51.	-9.429309540739494e-6
24.	51.	-8.902173720967498e-6
26.	51.	3.548425182703088e-6
28.	51.	-0.000011970270638602052
30.	51.	-4.985540961585102e-6
32.	51.	7.31547157951937e-6
34.	51.	-3.5912006063386335e-6
36.	51.	2.3796429940332418e-6
38.	51.	3.6421457064460906e-6
40.	51.	-0.000020869695417515568
42.	51.	-4.119933243608402e-6
44.	51.	-6.452156401591325e-6
46.	51.	0.000012695666629914415
48.	51.	0.000014025859743065049
50.	51.	-0.000014865620128346496
52.	51.	9.086092747482075e-6
54.	51.	0.000013629647490108975
56.	51.	-9.148942589527893e-7
58.	51.	0.000011290952088072276
60.	51.	-0.000029105996856581768
62.	51.	5.669174712618317e-7
64.	51.	0.000013024817625557187
66.	51.	0.00004187249652921996
68.	51.	0.1724014544726848
70.	51.	0.3803103255143455
72.	51.	0.4890335661340243
74.	51.	0.5637548896072272
76.	51.	0.6196193950995695
78.	51.	0.6632954784868987
80.	51.	0.698395443894809
82.	51.	0.7271831964149965
84.	51.	0.7511591099540933
86.	51.	0.7713305978018039
88.	51.	0.7884885930942529
90.	51.	0.8031987661253387
92.	51.	0.8158931080296375
94.	51.	0.8269199713683996
96.	51.	0.8365412368983938
98.	51.	0.8449797120181403
100.	51.	0.8524113178441639
102.	51.	0.8589868653840871
104.	51.	0.864811009415906
106.	51.	0.8699951244657116
108.	51.	0.8746235680783305
110.	51.	0.8787652408563759
112.	51.	0.8824851221922702
114.	51.	0.8858291060244525
116.	51.	0.8888409146457439
118.	51.	0.8915619734822066
120.	51.	0.8940260995435181
122.	51.	0.8962635265246999
124.	51.	0.8982896480180992
126.	51.	0.9001349707893895
128.	51.	0.9018188357990287
130.	51.	0.9033555999514652
132.	51.	0.9047568112460476
134.	51.	0.9060432698481544
136.	51.	0.9072191082678525
138.	51.	0.9082996760308559
140.	51.	0.9092930630278696
142.	51.	0.910207579993296
144.	51.	0.9110475895217309
146.	51.	0.9118260102297474
148.	51.	0.9125394566167241
150.	51.	0.913200472273876
152.	51.	0.9138116309523129
154.	51.	0.9143759783873462
156.	51.	0.9149001520018997
158.	51.	0.9153872167507835
160.	51.	0.9158363204962808
162.	51.	0.9162570308849721
164.	51.	0.916645201057693
166.	51.	0.9170044679443762
168.	51.	0.9173435540963094
170.	51.	0.9176565758652792
172.	51.	0.9179469558255403
174.	51.	0.9182217886653652
176.	51.	0.9184719981845563
178.	51.	0.9187120826069078
180.	51.	0.9189320985978823
182.	51.	0.9191396330268493
184.	51.	0.9193319357903474
186.	51.	0.919513762980061
188.	51.	0.9196811109401081
190.	51.	0.9198378689170895
192.	51.	0.9199865385878062
194.	51.	0.9201265015809762
196.	51.	0.9202557604391908
198.	51.	0.9203770867263661
200.	51.	0.920491119789563
202.	51.	0.9205951761616261
204.	51.	0.9206964270374355
206.	51.	0.9207905617550526
208.	51.	0.9208772646582949
210.	51.	0.9209584991616605
212.	51.	0.9210365246031917
214.	51.	0.9211094620154383
216.	51.	0.9211748377343536
218.	51.	0.9212377530214636
220.	51.	0.9212963257813281
222.	51.	0.9213500007546811
224.	51.	0.9214020876111865
226.	51.	0.9214507201059081
228.	51.	0.9214960875561624
230.	51.	0.9215365291711315
232.	51.	0.9215751861622788
234.	51.	0.9216119022958867
236.	51.	0.9216467211140996
238.	51.	0.9216773804805418
240.	51.	0.921703496205668
242.	51.	0.9217311951931424
244.	51.	0.9217548578872645
246.	51.	0.9217792510918449
248.	51.	0.9217983217510186
250.	51.	0.9218159009247794
252.	51.	0.9218348986177223
254.	51.	0.9218494470655774
256.	51.	0.9218656345925939
258.	51.	0.9218773540737063
260.	51.	0.9218890507603146
262.	51.	0.9219001867719389
264.	51.	0.9219095439476639
266.	51.	0.9219129446546114
268.	51.	0.9219196841844406
270.	51.	0.9219254495856567
272.	51.	0.9219289977152456
274.	51.	0.9219316397050868
276.	51.	0.9219337549821448
278.	51.	0.9219333849281808
280.	51.	0.9219341429981596
282.	51.	0.9219329217530928
284.	51.	0.9219320273618876
286.	51.	0.9219309045095045
288.	51.	0.9219267145914644
290.	51.	0.9219220767939167
292.	51.	0.921917849900094
294.	51.	0.9219116500295697
296.	51.	0.9219046191079193
298.	51.	0.9219006861863311
300.	51.	0.9218908258921332
302.	51.	0.921883933830166
304.	51.	0.921876094022965
306.	51.	0.9218659963064401
308.	51.	0.9218573051250453
310.	51.	0.9218470542111508
312.	51.	0.9218369869454774
314.	51.	0.9218238835238628
316.	51.	0.9218136498869843
318.	51.	0.9218000525740924
320.	51.	0.9217889233081424
322.	51.	0.9217737494659202
324.	51.	0.9217607524071753
326.	51.	0.9217475418249583
328.	51.	0.9217329120513404
330.	51.	0.9217174964924761
332.	51.	0.9217036597378769
334.	51.	0.9216855198168933
336.	51.	0.9216707431115105
338.	51.	0.9216544449110777
340.	51.	0.9216367527637591
342.	51.	0.9216214175900218
344.	51.	0.9216028823809753
346.	51.	0.9215859205521674
348.	51.	0.9215662289013355
350.	51.	0.9215491728355655
0.	53.	-4.547475820618769e-8
2.	53.	2.6378969216037764e-6
4.	53.	-9.969411611745333e-7
6.	53.	6.670668389606431e-6
8.	53.	4.342429147434247e-6
10.	53.	-6.257549500944622e-6
12.	53.	1.3516822819623177e-7
14.	53.	-5.732379021871365e-6
16.	53.	6.64239427244026e-8
18.	53.	-2.868053694004137e-6
20.	53.	5.866202710615361e-6
22.	53.	3.904989386375464e-6
24.	53.	-1.1966760243006012e-6
26.	53.	-1.640033551941365e-8
28.	53.	-8.574980803694632e-6
30.	53.	8.082008309524792e-6
32.	53.	3.6801281513538204e-7
34.	53.	0.000012791814684752787
36.	53.	8.216617469658829e-6
38.	53.	0.000016212859528260662
40.	53.	-1.2182951546802475e-6
42.	53.	8.712432017443665e-6
44.	53.	4.345365128333634e-6
46.	53.	0.000019812087009385505
48.	53.	0.00001454636220171619
50.	53.	-8.32848561142935e-6
52.	53.	0.000012115093785370085
54.	53.	-0.00001293042041140814
56.	53.	-6.84312848908435e-6
58.	53.	0.000020920380271292746
60.	53.	0.000012777691989812456
62.	53.	0.00002157933294084112
64.	53.	-0.00002187586953219291
66.	53.	0.00003070242571921694
68.	53.	0.17050495702928908
70.	53.	0.3793834738887066
72.	53.	0.48823862105146887
74.	53.	0.563039831279248
76.	53.	0.6189679320200488
78.	53.	0.6626672679163936
80.	53.	0.6978004937246939
82.	53.	0.7266015325780988
84.	53.	0.7505898503215125
86.	53.	0.770785205428292
88.	53.	0.7879581934583528
90.	53.	0.80267788694376
92.	53.	0.8153863215002187
94.	53.	0.8264205869220539
96.	53.	0.8360547786928119
98.	53.	0.8444952246997545
100.	53.	0.8519374661516258
102.	53.	0.8585111969130621
104.	53.	0.864344497891017
106.	53.	0.8695358344982311
108.	53.	0.8741647099681346
110.	53.	0.878313214045989
112.	53.	0.8820303315891842
114.	53.	0.8853791163643601
116.	53.	0.8883928095063071
118.	53.	0.8911184899340856
120.	53.	0.8935844496445733
122.	53.	0.8958210497351409
124.	53.	0.8978498821666371
126.	53.	0.8996953017151228
128.	53.	0.9013835380030795
130.	53.	0.9029187483945316
132.	53.	0.9043223740072523
134.	53.	0.9056063906007691
136.	53.	0.9067870348760845
138.	53.	0.9078680248745898
140.	53.	0.908862861459508
142.	53.	0.9097741825520057
144.	53.	0.9106176460858412
146.	53.	0.9113919057054592
148.	53.	0.912106538259267
150.	53.	0.9127707630140279
152.	53.	0.9133811558435838
154.	53.	0.9139447789810253
156.	53.	0.914468122919275
158.	53.	0.9149549052297195
160.	53.	0.915407529790963
162.	53.	0.9158245311600369
164.	53.	0.9162144448612196
166.	53.	0.9165768086868851
168.	53.	0.9169108896522427
170.	53.	0.9172252817030124
172.	53.	0.9175164200093109
174.	53.	0.917789265335023
176.	53.	0.9180424276924649
178.	53.	0.9182773319344291
180.	53.	0.9185007460540889
182.	53.	0.9187057900391217
184.	53.	0.9188993364458425
186.	53.	0.9190803934733076
188.	53.	0.9192479157663483
190.	53.	0.9194058351846364
192.	53.	0.9195534103597931
194.	53.	0.9196916858566698
196.	53.	0.9198225495889992
198.	53.	0.9199398240606423
200.	53.	0.9200540501537283
202.	53.	0.9201621387581562
204.	53.	0.92025795684081
206.	53.	0.9203513255860317
208.	53.	0.9204406975228021
210.	53.	0.9205210688442068
212.	53.	0.9205972824820781
214.	53.	0.9206689683120958
216.	53.	0.9207357543895192
218.	53.	0.9207994920030097
220.	53.	0.9208567343683293
222.	53.	0.9209111404695225
224.	53.	0.9209610458100613
226.	53.	0.9210103365315218
228.	53.	0.9210546517608509
230.	53.	0.9210940155412017
232.	53.	0.9211331265014384
234.	53.	0.9211701385864873
236.	53.	0.9212034364204092
238.	53.	0.9212315938854722
240.	53.	0.921261025917487
242.	53.	0.9212860004606686
244.	53.	0.9213135272575276
246.	53.	0.9213344388422323
248.	53.	0.9213536397385143
250.	53.	0.9213724770150835
252.	53.	0.9213896391768129
254.	53.	0.9214045733595897
256.	53.	0.9214191366697698
258.	53.	0.9214311540854271
260.	53.	0.9214409784660555
262.	53.	0.9214530393754548
264.	53.	0.921458738603135
266.	53.	0.9214681250384827
268.	53.	0.9214721158231046
270.	53.	0.9214758448189202
272.	53.	0.9214812024464211
274.	53.	0.9214832347721168
276.	53.	0.9214837070229295
278.	53.	0.9214839582740197
280.	53.	0.9214841444791471
282.	53.	0.9214825665706742
284.	53.	0.9214808284351834
286.	53.	0.9214787849493385
288.	53.	0.9214754559710848
290.	53.	0.9214691946103567
292.	53.	0.9214659580749307
294.	53.	0.9214610592444095
296.	53.	0.9214544056842385
298.	53.	0.9214465442981599
300.	53.	0.9214383178267982
302.	53.	0.9214320977931818
304.	53.	0.9214212913479001
306.	53.	0.9214132500684455
308.	53.	0.9214021249306324
310.	53.	0.9213908190050727
312.	53.	0.9213811051763728
314.	53.	0.9213701475461203
316.	53.	0.9213569044382787
318.	53.	0.9213451710099652
320.	53.	0.9213323193824371
322.	53.	0.9213172136021761
324.	53.	0.9213052506739817
326.	53.	0.921290577051062
328.	53.	0.9212744158862544
330.	53.	0.9212618622138898
332.	53.	0.9212443525224916
334.	53.	0.9212285102658754
336.	53.	0.9212126129153019
338.	53.	0.9211965354473487
340.	53.	0.9211802720262059
342.	53.	0.9211616933179446
344.	53.	0.9211441452765962
346.	53.	0.9211251223329514
348.	53.	0.9211081117132819
350.	53.	0.9210878300670435
0.	55.	6.366510083185827e-9
2.	55.	4.815582058343505e-6
4.	55.	-6.784179854768261e-7
6.	55.	1.4311329325669087e-7
8.	55.	1.6462054597720022e-8
10.	55.	5.0953496759925626e-6
12.	55.	-7.153174082766231e-6
14.	55.	8.523714531220891e-6
16.	55.	-7.769927839394005e-7
18.	55.	2.4740640818468714e-6
20.	55.	-0.00002320516976486754
22.	55.	0.000011251867123743497
24.	55.	-5.507392725080981e-6
26.	55.	-0.000017257258885987793
28.	55.	-6.7849553933151764e-6
30.	55.	-5.593250342170618e-6
32.	55.	3.0060141896293283e-6
34.	55.	6.1428205259019e-6
36.	55.	4.891709504839582e-6
38.	55.	-2.3026588825071158e-6
40.	55.	2.9395663338419193e-6
42.	55.	-0.00001303230723195777
44.	55.	9.556761176218408e-6
46.	55.	3.4741338218460924e-7
48.	55.	-3.0237474034240713e-6
50.	55.	0.000011359337832108956
52.	55.	-0.000018156145875686876
54.	55.	0.00001316138936525367
56.	55.	-0.000020631999586475783
58.	55.	-0.000025994338782500235
60.	55.	-0.000037567646207806315
62.	55.	-0.00002802627274311874
64.	55.	0.000011566827736121799
66.	55.	-0.00003324483926789783
68.	55.	0.16833199206791225
70.	55.	0.37825654077337023
72.	55.	0.48731085233574895
74.	55.	0.5621915107733388
76.	55.	0.6181634647622862
78.	55.	0.6619238863890659
80.	55.	0.6970813148786255
82.	55.	0.7259151256649823
84.	55.	0.7499203923783713
86.	55.	0.7701301798987138
88.	55.	0.7873208936478194
90.	55.	0.8020547496616903
92.	55.	0.8147707587026954
94.	55.	0.8258183806263576
96.	55.	0.8354575574232108
98.	55.	0.8439098739374596
100.	55.	0.8513576680696568
102.	55.	0.8579436545264343
104.	55.	0.8637739794372239
106.	55.	0.8689703822635868
108.	55.	0.8736081175757767
110.	55.	0.8777591602835655
112.	55.	0.8814817227691761
114.	55.	0.8848299033629056
116.	55.	0.8878484192294192
118.	55.	0.8905772624766464
120.	55.	0.8930459421753676
122.	55.	0.8952785888305136
124.	55.	0.8973130436294465
126.	55.	0.8991622856849341
128.	55.	0.900844957005862
130.	55.	0.9023844977349732
132.	55.	0.9037937548151985
134.	55.	0.9050778128965968
136.	55.	0.9062578872766252
138.	55.	0.9073391985638453
140.	55.	0.9083343660967221
142.	55.	0.9092489087728869
144.	55.	0.9100888305948177
146.	55.	0.9108654969429855
148.	55.	0.911581626919288
150.	55.	0.9122432635902341
152.	55.	0.9128566467173578
154.	55.	0.9134225705760168
156.	55.	0.913943969172671
158.	55.	0.9144297795621539
160.	55.	0.9148819202143207
162.	55.	0.9153007500503226
164.	55.	0.9156871398500168
166.	55.	0.9160509801564094
168.	55.	0.9163840522632427
170.	55.	0.9166973455579149
172.	55.	0.9169915936006289
174.	55.	0.9172606767315459
176.	55.	0.917516291503835
178.	55.	0.9177509328493646
180.	55.	0.9179713759271613
182.	55.	0.9181787980645485
184.	55.	0.9183709486255839
186.	55.	0.9185507710228112
188.	55.	0.9187199502796375
190.	55.	0.9188772793786203
192.	55.	0.919025527429427
194.	55.	0.9191612737780546
196.	55.	0.9192905957450654
198.	55.	0.9194125359033798
200.	55.	0.9195246625870634
202.	55.	0.9196289061411147
204.	55.	0.9197289744102274
206.	55.	0.9198201751707636
208.	55.	0.919909001234455
210.	55.	0.9199904801525003
212.	55.	0.9200656743482521
214.	55.	0.9201349479608041
216.	55.	0.9202027782503284
218.	55.	0.9202640919352553
220.	55.	0.9203217226247064
222.	55.	0.9203771378166218
224.	55.	0.9204280120194702
226.	55.	0.920474791141544
228.	55.	0.9205196352382393
230.	55.	0.9205597138313117
232.	55.	0.9205967333607724
234.	55.	0.920634544201125
236.	55.	0.9206656694166372
238.	55.	0.9206953522256606
240.	55.	0.9207243416407809
242.	55.	0.9207503480102193
244.	55.	0.9207748311796442
246.	55.	0.9207958545994289
248.	55.	0.9208156235082582
250.	55.	0.9208347119139582
252.	55.	0.9208495215371342
254.	55.	0.9208632823749198
256.	55.	0.9208786172965244
258.	55.	0.9208900890043086
260.	55.	0.9209001968493739
262.	55.	0.9209104039352877
264.	55.	0.9209188551893843
266.	55.	0.9209259255100145
268.	55.	0.9209322354069296
270.	55.	0.9209332123883057
272.	55.	0.9209371491122399
274.	55.	0.9209412372186796
276.	55.	0.9209416954139483
278.	55.	0.9209410294218714
280.	55.	0.9209408996453857
282.	55.	0.920939934188352
284.	55.	0.9209364034227558
286.	55.	0.9209352134910763
288.	55.	0.9209307617161427
290.	55.	0.9209247117674313
292.	55.	0.9209217740398549
294.	55.	0.920914789119748
296.	55.	0.9209092995596565
298.	55.	0.9209004345957714
300.	55.	0.9208909484152169
302.	55.	0.920884162838832
304.	55.	0.9208742167577364
306.	55.	0.9208639231101159
308.	55.	0.9208528019648374
310.	55.	0.9208435919871878
312.	55.	0.9208330078064846
314.	55.	0.9208216000807481
316.	55.	0.9208086011116793
318.	55.	0.920795792083426
320.	55.	0.9207826051639495
322.	55.	0.9207687663750583
324.	55.	0.9207540252480471
326.	55.	0.9207405066956075
328.	55.	0.9207249918132286
330.	55.	0.9207090578739784
332.	55.	0.9206944465964908
334.	55.	0.920676316671354
336.	55.	0.9206622212699344
338.	55.	0.9206441912056955
340.	55.	0.92062635524307
342.	55.	0.9206110098542043
344.	55.	0.9205912820559331
346.	55.	0.9205735060432298
348.	55.	0.9205556301292732
350.	55.	0.9205355064755444
0.	57.	-6.598502217405346e-8
2.	57.	-1.793926509090935e-6
4.	57.	-1.5172238669309157e-6
6.	57.	-3.3259158932687743e-6
8.	57.	-4.5686353968220055e-6
10.	57.	-4.5724345769290374e-7
12.	57.	-3.964259573459557e-6
14.	57.	7.85208740269849e-6
16.	57.	1.1692737228869669e-6
18.	57.	-0.000010083887436448417
20.	57.	-4.41289901332952e-6
22.	57.	-5.0268063573738346e-6
24.	57.	1.2966526281141859e-6
26.	57.	-1.16891178960827e-6
28.	57.	-4.079582659621332e-6
30.	57.	9.993732868139974e-7
32.	57.	-0.00001061246659774107
34.	57.	-9.854204872671343e-6
36.	57.	-3.7329108324048027e-6
38.	57.	-6.092979153793611e-6
40.	57.	5.5264406410719915e-6
42.	57.	0.000011911671298703547
44.	57.	-7.930803228350959e-6
46.	57.	3.78801826398928e-6
48.	57.	2.4808857776947375e-6
50.	57.	1.56982506162697e-6
52.	57.	4.925600266273781e-6
54.	57.	0.000018548957902581138
56.	57.	0.000014744494369430866
58.	57.	0.000020463658490629903
60.	57.	-0.000029645290804578885
62.	57.	-7.5533787530758635e-6
64.	57.	0.000014210959738880392
66.	57.	0.00001871069691211339
68.	57.	0.16602367934931403
70.	57.	0.3770148810058746
72.	57.	0.4862335121528182
74.	57.	0.561227096617667
76.	57.	0.6172445820890576
78.	57.	0.661042645711264
80.	57.	0.6962292064855817
82.	57.	0.7250991001312502
84.	57.	0.7491192485567728
86.	57.	0.769354158447876
88.	57.	0.7865600928072495
90.	57.	0.8013149701313327
92.	57.	0.8140421001895198
94.	57.	0.8250946473054549
96.	57.	0.8347456836952807
98.	57.	0.8432090532133542
100.	57.	0.8506619537211482
102.	57.	0.8572502073505611
104.	57.	0.8630977763664358
106.	57.	0.8682995176887497
108.	57.	0.8729382031778984
110.	57.	0.877090077297775
112.	57.	0.880820428915137
114.	57.	0.8841717355904221
116.	57.	0.8871931911728093
118.	57.	0.8899239147299566
120.	57.	0.8923932205759625
122.	57.	0.894631345243612
124.	57.	0.8966687149355196
126.	57.	0.8985185031489561
128.	57.	0.9002083458761568
130.	57.	0.9017423923929896
132.	57.	0.9031529470669344
134.	57.	0.9044413157984892
136.	57.	0.9056208382396712
138.	57.	0.9067039529339942
140.	57.	0.9076986703433766
142.	57.	0.9086108054857418
144.	57.	0.9094562059877562
146.	57.	0.9102341016726375
148.	57.	0.9109490982554359
150.	57.	0.9116105190964353
152.	57.	0.9122208853900325
154.	57.	0.9127908267707476
156.	57.	0.9133120090680572
158.	57.	0.9137969110806996
160.	57.	0.9142508601527882
162.	57.	0.9146672935954522
164.	57.	0.9150585712319186
166.	57.	0.9154182937669546
168.	57.	0.9157562143186667
170.	57.	0.9160678909833602
172.	57.	0.9163564280824562
174.	57.	0.9166305798330387
176.	57.	0.9168855687565763
178.	57.	0.9171180154520893
180.	57.	0.9173422503786284
182.	57.	0.9175468468509002
184.	57.	0.9177391483355728
186.	57.	0.9179181594850807
188.	57.	0.9180858876790499
190.	57.	0.9182431853202547
192.	57.	0.9183913855781443
194.	57.	0.918528705921626
196.	57.	0.9186564562993061
198.	57.	0.9187770686211915
200.	57.	0.918887304105788
202.	57.	0.9189945139528902
204.	57.	0.9190939908911625
206.	57.	0.9191878641995513
208.	57.	0.919272894842683
210.	57.	0.9193530868886848
212.	57.	0.9194278520859966
214.	57.	0.9195009310004827
216.	57.	0.9195651173042456
218.	57.	0.9196266711363102
220.	57.	0.9196833057915378
222.	57.	0.9197379604641417
224.	57.	0.919788783700459
226.	57.	0.9198365922032584
228.	57.	0.9198811923091134
230.	57.	0.9199200507422649
232.	57.	0.9199592204731347
234.	57.	0.919994190698341
236.	57.	0.9200255889388104
238.	57.	0.9200552271979989
240.	57.	0.9200837080545948
242.	57.	0.9201094852625052
244.	57.	0.920132533441929
246.	57.	0.9201547764400365
248.	57.	0.9201719647887944
250.	57.	0.9201904804393588
252.	57.	0.920208652309666
254.	57.	0.9202201478276872
256.	57.	0.9202348246824928
258.	57.	0.9202448172942478
260.	57.	0.9202561897935893
262.	57.	0.9202650241764112
264.	57.	0.9202725966467037
266.	57.	0.9202797249658984
268.	57.	0.9202840962515052
270.	57.	0.9202871404234179
272.	57.	0.9202914957050468
274.	57.	0.9202922945745107
276.	57.	0.9202945524683783
278.	57.	0.9202938423495197
280.	57.	0.9202921372592323
282.	57.	0.920293141823216
284.	57.	0.9202879109910993
286.	57.	0.9202863631375379
288.	57.	0.9202825429748954
290.	57.	0.9202775104437798
292.	57.	0.9202711006450557
294.	57.	0.9202624049345026
296.	57.	0.9202568027193463
298.	57.	0.9202511949906924
300.	57.	0.9202414125600532
302.	57.	0.9202337756139388
304.	57.	0.9202233050303044
306.	57.	0.9202131220265254
308.	57.	0.9202027620998047
310.	57.	0.9201912852201963
312.	57.	0.9201798315911954
314.	57.	0.9201675492471985
316.	57.	0.9201551912818365
318.	57.	0.9201428597621637
320.	57.	0.9201276896693799
322.	57.	0.9201158088892732
324.	57.	0.9201009458227349
326.	57.	0.9200845750603102
328.	57.	0.9200699087906805
330.	57.	0.9200537567208502
332.	57.	0.92003909220635
334.	57.	0.9200221384940854
336.	57.	0.9200060629075272
338.	57.	0.9199877184347728
340.	57.	0.9199697002294874
342.	57.	0.9199507715441926
344.	57.	0.9199340629924873
346.	57.	0.9199163559529833
348.	57.	0.9198985388435337
350.	57.	0.9198769559112557
0.	59.	4.3538777258374346e-8
2.	59.	-8.088852306537798e-6
4.	59.	-1.811501825746999e-7
6.	59.	-2.7923465077825947e-6
8.	59.	4.604939035941169e-6
10.	59.	-1.587836187808303e-6
12.	59.	1.0711377354592901e-7
14.	59.	-1.1640829928949292e-6
16.	59.	2.0047782641397827e-8
18.	59.	5.695147208427544e-6
20.	59.	-9.44925544688732e-6
22.	59.	2.2013518940053632e-8
24.	59.	7.959154954940675e-6
26.	59.	6.104722586301349e-6
28.	59.	5.166520274580923e-6
30.	59.	-4.019339447608218e-6
32.	59.	-5.610192356995148e-6
34.	59.	-2.6295178284490747e-6
36.	59.	2.0714606528994474e-7
38.	59.	2.008689304551577e-6
40.	59.	-3.063718592629131e-7
42.	59.	-2.2627503037288265e-6
44.	59.	8.587958010492993e-6
46.	59.	7.268749175382401e-8
48.	59.	2.0711523908644256e-6
50.	59.	-0.000013583363955907828
52.	59.	-0.000019138079142894192
54.	59.	8.611847594208488e-6
56.	59.	-0.000011604626892237996
58.	59.	3.7079335587239528e-6
60.	59.	0.00003128776314805694
62.	59.	-0.000020318883616495587
64.	59.	-0.000010444983273027265
66.	59.	-0.000017742790247755963
68.	59.	0.16322415742878174
70.	59.	0.37559864037108526
72.	59.	0.48502644917444854
74.	59.	0.5600863510145148
76.	59.	0.616176370219748
78.	59.	0.6600221316008907
80.	59.	0.695243765579531
82.	59.	0.7241319839154677
84.	59.	0.7481908329160505
86.	59.	0.7684385262017932
88.	59.	0.7856595262627647
90.	59.	0.8004267766529584
92.	59.	0.8131664374467651
94.	59.	0.8242384304728122
96.	59.	0.833903326752665
98.	59.	0.8423716431662034
100.	59.	0.8498400878982559
102.	59.	0.8564323547820563
104.	59.	0.8622805325128853
106.	59.	0.8674919922995974
108.	59.	0.8721404145388731
110.	59.	0.8763029881632792
112.	59.	0.8800339320304392
114.	59.	0.8833857595489615
116.	59.	0.8864151422829346
118.	59.	0.8891472035364502
120.	59.	0.8916202135350306
122.	59.	0.893857391232972
124.	59.	0.8958999588959398
126.	59.	0.897750185380905
128.	59.	0.8994417869651024
130.	59.	0.9009837119617138
132.	59.	0.9023919486104945
134.	59.	0.9036806463760745
136.	59.	0.904860906007609
138.	59.	0.9059447366002017
140.	59.	0.906941206155664
142.	59.	0.9078582359156552
144.	59.	0.908703706368722
146.	59.	0.9094801979839404
148.	59.	0.9101970427769577
150.	59.	0.9108588152777994
152.	59.	0.9114687367766893
154.	59.	0.9120361930665772
156.	59.	0.912563888731774
158.	59.	0.9130492666056162
160.	59.	0.9134993753376338
162.	59.	0.9139215519754319
164.	59.	0.9143071557881441
166.	59.	0.9146690738833397
168.	59.	0.9150082901715565
170.	59.	0.9153166140871354
172.	59.	0.9156097955256965
174.	59.	0.9158812243972705
176.	59.	0.9161341574212686
178.	59.	0.916371601616962
180.	59.	0.9165903359513654
182.	59.	0.916796699430411
184.	59.	0.9169885881563202
186.	59.	0.9171683132223791
188.	59.	0.9173363478540683
190.	59.	0.9174922018656548
192.	59.	0.9176423219513978
194.	59.	0.9177774290953018
196.	59.	0.9179049297872092
198.	59.	0.918025201334697
200.	59.	0.9181387298379095
202.	59.	0.9182420270663689
204.	59.	0.9183425635222102
206.	59.	0.9184322114533549
208.	59.	0.9185182061915751
210.	59.	0.9186005784125454
212.	59.	0.9186749688605388
214.	59.	0.9187451286014074
216.	59.	0.918810533768906
218.	59.	0.9188715900721154
220.	59.	0.918930471988598
222.	59.	0.9189838981316504
224.	59.	0.9190353000011384
226.	59.	0.919081317026052
228.	59.	0.9191238439343284
230.	59.	0.919164524242716
232.	59.	0.9192010810554151
234.	59.	0.9192373419791313
236.	59.	0.9192697278848811
238.	59.	0.9192996177250609
240.	59.	0.919328053311314
242.	59.	0.9193517833597266
244.	59.	0.9193748605430735
246.	59.	0.9193973727024651
248.	59.	0.919412581242797
250.	59.	0.9194305804880331
252.	59.	0.9194486138686194
254.	59.	0.9194626553103035
256.	59.	0.9194750814540995
258.	59.	0.9194869079693111
260.	59.	0.9194962252566177
262.	59.	0.919505450685437
264.	59.	0.9195105298031331
266.	59.	0.9195187326674216
268.	59.	0.9195221518854512
270.	59.	0.9195273939090648
272.	59.	0.9195288441594971
274.	59.	0.9195295226589263
276.	59.	0.9195315643888292
278.	59.	0.9195313256613742
280.	59.	0.9195294414919839
282.	59.	0.9195274898177701
284.	59.	0.9195255988129539
286.	59.	0.9195229501003972
288.	59.	0.9195151909576746
290.	59.	0.9195101334953443
292.	59.	0.9195049250599641
294.	59.	0.9194988957090926
296.	59.	0.9194931181125913
298.	59.	0.9194866314389041
300.	59.	0.9194761361063188
302.	59.	0.9194679031816791
304.	59.	0.9194571977896564
306.	59.	0.9194476829969113
308.	59.	0.9194351112454964
310.	59.	0.9194255177920334
312.	59.	0.9194136245164987
314.	59.	0.9194006669823851
316.	59.	0.9193872531304229
318.	59.	0.9193745837199635
320.	59.	0.9193611642261424
322.	59.	0.9193444269771079
324.	59.	0.9193316857332624
326.	59.	0.919315263815689
328.	59.	0.9192997553252753
330.	59.	0.9192848988996766
332.	59.	0.9192691871794758
334.	59.	0.9192512006741597
336.	59.	0.9192337254079495
338.	59.	0.919217806520884
340.	59.	0.9192005251838574
342.	59.	0.9191816564112456
344.	59.	0.9191645900938165
346.	59.	0.9191450618837678
348.	59.	0.9191240230359252
350.	59.	0.9191064579894024
0.	61.	2.9927789387165906e-8
2.	61.	-6.425913663149244e-6
4.	61.	-2.390039043477897e-6
6.	61.	-6.365058329878246e-9
8.	61.	-2.9255657278527507e-6
10.	61.	4.4095273139278765e-7
12.	61.	-6.11984973591499e-6
14.	61.	2.4437576514737735e-6
16.	61.	-8.160504886473985e-6
18.	61.	-1.7071127277031305e-7
20.	61.	-3.983386904197689e-6
22.	61.	4.8176769027160655e-6
24.	61.	2.3265717420245357e-6
26.	61.	-4.3135711437444925e-6
28.	61.	2.0643619241988855e-6
30.	61.	-1.7450691768446913e-6
32.	61.	7.299576701366181e-6
34.	61.	2.5438859762033432e-6
36.	61.	-7.25387355954181e-6
38.	61.	-6.512864610113736e-6
40.	61.	-0.000010849287440016834
42.	61.	-3.3742349235460372e-6
44.	61.	-0.00001553181684457307
46.	61.	6.159930890646316e-6
48.	61.	-0.000012894778667005177
50.	61.	1.0716730567492294e-6
52.	61.	-8.760103493430101e-6
54.	61.	-2.388466906489036e-6
56.	61.	0.000018242973547187984
58.	61.	-4.37315986984389e-6
60.	61.	1.8021681493407068e-7
62.	61.	1.9155919711849012e-7
64.	61.	-9.519599071747699e-6
66.	61.	-0.00001914025127594279
68.	61.	0.16032460134555343
70.	61.	0.3739789989189561
72.	61.	0.48363159711327397
74.	61.	0.5587956140573267
76.	61.	0.6149607727679218
78.	61.	0.6588498511215345
80.	61.	0.6941030168303244
82.	61.	0.7230255793375201
84.	61.	0.7470970182794268
86.	61.	0.7673756511297961
88.	61.	0.7846163770019428
90.	61.	0.7994000863866275
92.	61.	0.8121552594425722
94.	61.	0.8232374985200492
96.	61.	0.8329171707563915
98.	61.	0.8413947721686252
100.	61.	0.8488697543220162
102.	61.	0.8554735503102741
104.	61.	0.8613292002949491
106.	61.	0.8665462295832185
108.	61.	0.8712013548585023
110.	61.	0.8753685787158302
112.	61.	0.8791020304169712
114.	61.	0.8824634317218673
116.	61.	0.8854960058337925
118.	61.	0.8882370849493496
120.	61.	0.8907093017341924
122.	61.	0.8929551331238338
124.	61.	0.8949956596408097
126.	61.	0.8968536649447248
128.	61.	0.8985435841066456
130.	61.	0.9000838384037126
132.	61.	0.9014969089529618
134.	61.	0.902787693808177
136.	61.	0.9039709053909151
138.	61.	0.9050544017210026
140.	61.	0.90605142690703
142.	61.	0.9069705986620533
144.	61.	0.9078141834634987
146.	61.	0.9085932180410701
148.	61.	0.9093112255985512
150.	61.	0.9099735315343379
152.	61.	0.9105874703023207
154.	61.	0.9111545972350467
156.	61.	0.9116798029561167
158.	61.	0.9121641533525015
160.	61.	0.9126168206766019
162.	61.	0.9130357880477624
164.	61.	0.913428001253174
166.	61.	0.9137900330399599
168.	61.	0.9141284404687275
170.	61.	0.914439839201642
172.	61.	0.9147303963172653
174.	61.	0.9150020007523418
176.	61.	0.9152568460049322
178.	61.	0.9154891295032197
180.	61.	0.9157127752754455
182.	61.	0.9159173862650216
184.	61.	0.9161087045746753
186.	61.	0.9162876506485305
188.	61.	0.9164567977036242
190.	61.	0.9166157288224359
192.	61.	0.9167601799654719
194.	61.	0.9168974247801454
196.	61.	0.9170259299537049
198.	61.	0.9171469140466614
200.	61.	0.9172588520968088
202.	61.	0.9173642468886722
204.	61.	0.9174634244630043
206.	61.	0.9175544297649642
208.	61.	0.9176399819686067
210.	61.	0.9177196789557605
212.	61.	0.9177954174626757
214.	61.	0.9178645266692697
216.	61.	0.917930487534208
218.	61.	0.9179907489828861
220.	61.	0.9180503067753858
222.	61.	0.918103642203368
224.	61.	0.9181533703047169
226.	61.	0.9181994267207608
228.	61.	0.918242149451574
230.	61.	0.918281588719581
232.	61.	0.9183209873134962
234.	61.	0.9183544044962213
236.	61.	0.9183873021464074
238.	61.	0.9184160407511256
240.	61.	0.9184431672361411
242.	61.	0.9184676104519918
244.	61.	0.9184897008885082
246.	61.	0.9185120038131457
248.	61.	0.9185305278496226
250.	61.	0.9185489697725494
252.	61.	0.9185612335275856
254.	61.	0.9185787665286859
256.	61.	0.9185896577201488
258.	61.	0.9186006656001687
260.	61.	0.9186102971767987
262.	61.	0.918619154432746
264.	61.	0.9186261754539571
266.	61.	0.9186340500933967
268.	61.	0.918635643394312
270.	61.	0.918639811618965
272.	61.	0.9186403127996707
274.	61.	0.9186421298429083
276.	61.	0.9186434505490938
278.	61.	0.9186418105879613
280.	61.	0.9186384778333966
282.	61.	0.9186400131197516
284.	61.	0.918635737942529
286.	61.	0.9186325913606374
288.	61.	0.9186270575664376
290.	61.	0.9186223624276517
292.	61.	0.918615152964789
294.	61.	0.9186088952041633
296.	61.	0.918602092692273
298.	61.	0.9185937946878754
300.	61.	0.9185850370906186
302.	61.	0.9185752580808327
304.	61.	0.9185657034636897
306.	61.	0.9185553739577916
308.	61.	0.918544719716913
310.	61.	0.9185332824253726
312.	61.	0.9185210981480328
314.	61.	0.9185086074668916
316.	61.	0.9184932820205748
318.	61.	0.9184816739651189
320.	61.	0.9184663506023887
322.	61.	0.9184521632821975
324.	61.	0.918438745973019
326.	61.	0.9184223011500262
328.	61.	0.9184070959943207
330.	61.	0.9183912036550042
332.	61.	0.918373620573547
334.	61.	0.9183566487040905
336.	61.	0.9183382419387307
338.	61.	0.9183219444622941
340.	61.	0.9183034153795903
342.	61.	0.9182868610086168
344.	61.	0.918267767565571
346.	61.	0.9182474267404503
348.	61.	0.918228727988468
350.	61.	0.9182097443091447
0.	63.	-1.007902720063715e-7
2.	63.	-2.9824172397675126e-6
4.	63.	2.2360583134811934e-6
6.	63.	2.36861341419719e-7
8.	63.	-5.51825970187713e-6
10.	63.	7.899756118890842e-6
12.	63.	7.504981318939935e-6
14.	63.	3.953379996114351e-6
16.	63.	9.879808920845236e-6
18.	63.	-7.959244508627647e-7
20.	63.	0.00001158933418452298
22.	63.	2.3923721815094005e-6
24.	63.	-1.8825564373853253e-6
26.	63.	9.783398398649751e-6
28.	63.	1.3514966865174738e-6
30.	63.	0.000013181290297397994
32.	63.	-3.2030884694227694e-8
34.	63.	-1.6062463420480947e-6
36.	63.	-3.525138327718895e-6
38.	63.	1.916340136454371e-6
40.	63.	-7.6005592546251284e-6
42.	63.	-4.0897832975114225e-6
44.	63.	-8.287499120085705e-6
46.	63.	-6.412973460146049e-6
48.	63.	8.988289372783369e-6
50.	63.	-9.079105494258564e-6
52.	63.	-7.272955189651363e-6
54.	63.	-0.000014684479113358874
56.	63.	-8.766140850505315e-6
58.	63.	-7.655587337349319e-6
60.	63.	0.000012268199939324938
62.	63.	0.000030332249771398677
64.	63.	7.1264897408867765e-6
66.	63.	0.00004244130824866459
68.	63.	0.15697037607130152
70.	63.	0.37222394301655765
72.	63.	0.48210471688181167
74.	63.	0.5573624435625918
76.	63.	0.6135753191534947
78.	63.	0.6574893751964707
80.	63.	0.6927984442336121
82.	63.	0.7217403972666958
84.	63.	0.7458458566226873
86.	63.	0.7661399105357265
88.	63.	0.7834094293585812
90.	63.	0.7982113676420598
92.	63.	0.8109863785492075
94.	63.	0.8220782431146794
96.	63.	0.8317687961785998
98.	63.	0.840264333473055
100.	63.	0.8477453373452369
102.	63.	0.8543578747810043
104.	63.	0.8602257736313907
106.	63.	0.8654501253264194
108.	63.	0.8701096059300788
110.	63.	0.8742819201307183
112.	63.	0.87802670671732
114.	63.	0.8813920835373628
116.	63.	0.8844251948821235
118.	63.	0.8871640667695168
120.	63.	0.8896477963166864
122.	63.	0.8918963760878431
124.	63.	0.8939413211575153
126.	63.	0.8957982737590086
128.	63.	0.8974954329827327
130.	63.	0.8990425845206181
132.	63.	0.900453845028915
134.	63.	0.9017457014481689
136.	63.	0.9029298834475205
138.	63.	0.9040188284453723
140.	63.	0.9050187047995597
142.	63.	0.9059384768551674
144.	63.	0.9067820601662463
146.	63.	0.9075617488041722
148.	63.	0.9082804374679825
150.	63.	0.9089456245214624
152.	63.	0.9095596982677038
154.	63.	0.9101279688217299
156.	63.	0.91065459334383
158.	63.	0.9111417154332697
160.	63.	0.9115930916818987
162.	63.	0.9120102300085433
164.	63.	0.912404695173944
166.	63.	0.9127645354884013
168.	63.	0.9131030961781883
170.	63.	0.9134182016477639
172.	63.	0.9137075869941512
174.	63.	0.9139820221472066
176.	63.	0.9142321441783156
178.	63.	0.9144701216982182
180.	63.	0.9146908146675922
182.	63.	0.9148973767450007
184.	63.	0.9150889757111221
186.	63.	0.9152675901833193
188.	63.	0.9154356577761558
190.	63.	0.9155938516388257
192.	63.	0.9157389580723886
194.	63.	0.9158777606086921
196.	63.	0.9160047343731794
198.	63.	0.9161262505269359
200.	63.	0.9162373657379048
202.	63.	0.9163408152621569
204.	63.	0.9164408982484307
206.	63.	0.9165321123400841
208.	63.	0.9166187687724463
210.	63.	0.9166979816590343
212.	63.	0.9167767985835686
214.	63.	0.9168444355546431
216.	63.	0.9169100602185836
218.	63.	0.9169701757214928
220.	63.	0.9170292636265654
222.	63.	0.9170851890936841
224.	63.	0.9171319272205206
226.	63.	0.9171794710318868
228.	63.	0.9172202773985713
230.	63.	0.9172605266007628
232.	63.	0.917299959158387
234.	63.	0.9173320187939528
236.	63.	0.9173641927538355
238.	63.	0.9173932507839311
240.	63.	0.9174217588179858
242.	63.	0.9174452266954842
244.	63.	0.9174687540793783
246.	63.	0.9174893427559323
248.	63.	0.9175075699925083
250.	63.	0.9175241409775337
252.	63.	0.917539452882669
254.	63.	0.9175561731862264
256.	63.	0.9175661599796341
258.	63.	0.9175782350778189
260.	63.	0.9175872531536872
262.	63.	0.9175957270712461
264.	63.	0.9176014982392352
266.	63.	0.9176059179262677
268.	63.	0.9176130413453553
270.	63.	0.9176166640090632
272.	63.	0.9176167300058597
274.	63.	0.9176179251009378
276.	63.	0.917620376156725
278.	63.	0.9176181765334503
280.	63.	0.9176182871026557
282.	63.	0.9176129803104849
284.	63.	0.917609723441927
286.	63.	0.9176064325543231
288.	63.	0.9176010658865679
290.	63.	0.9175966735305502
292.	63.	0.9175914112582229
294.	63.	0.9175826402758895
296.	63.	0.9175750776288712
298.	63.	0.917565352727732
300.	63.	0.9175575560906531
302.	63.	0.917551340688907
304.	63.	0.9175387884004435
306.	63.	0.9175268100342484
308.	63.	0.917517256321701
310.	63.	0.9175037435462912
312.	63.	0.9174901493409001
314.	63.	0.9174791515592505
316.	63.	0.9174679727392511
318.	63.	0.9174523289879192
320.	63.	0.9174391860931927
322.	63.	0.9174239680561785
324.	63.	0.9174076192436266
326.	63.	0.9173930241843129
328.	63.	0.9173770674198196
330.	63.	0.9173625473288609
332.	63.	0.9173443197057748
334.	63.	0.91732669214882
336.	63.	0.9173094223480197
338.	63.	0.9172912113109315
340.	63.	0.9172721360258306
342.	63.	0.9172554842113139
344.	63.	0.9172353766733999
346.	63.	0.9172159423799925
348.	63.	0.9171977308319496
350.	63.	0.9171774168060983
0.	65.	1.657539428973617e-8
2.	65.	-9.080880009568362e-6
4.	65.	0.000010219299393608009
6.	65.	-1.6815117465454845e-6
8.	65.	7.361867336676153e-6
10.	65.	2.269290116482261e-6
12.	65.	-3.8050009305014064e-6
14.	65.	-1.954914958768201e-6
16.	65.	-4.399838421458464e-8
18.	65.	5.4206628491133955e-6
20.	65.	1.405731160603543e-7
22.	65.	-0.000012399817297628817
24.	65.	6.313999367381362e-6
26.	65.	-1.702203769640459e-7
28.	65.	3.773438190611448e-7
30.	65.	-0.00001609573673369712
32.	65.	-0.000012544199084994332
34.	65.	-0.000014064079989275284
36.	65.	-0.000011343695270950543
38.	65.	-0.000013522471455209459
40.	65.	0.00001021273352235718
42.	65.	6.656229975619181e-6
44.	65.	0.000014190046243506523
46.	65.	-0.000014083728350055949
48.	65.	-1.2455520960485046e-6
50.	65.	3.5348132123025065e-7
52.	65.	0.000013445413406030385
54.	65.	-1.7828734921112994e-6
56.	65.	0.000026483490528900116
58.	65.	0.000012645534952332181
60.	65.	-0.00002359205952010483
62.	65.	7.1856375088270815e-6
64.	65.	-0.000029961744991842576
66.	65.	0.000056762348262867326
68.	65.	0.15345240320093542
70.	65.	0.37033609202599027
72.	65.	0.4803881470276254
74.	65.	0.5557252829968942
76.	65.	0.6120070667305446
78.	65.	0.6559644368990755
80.	65.	0.6913137989031615
82.	65.	0.7202969310072684
84.	65.	0.7444166645214438
86.	65.	0.7647474370341775
88.	65.	0.7820267944131745
90.	65.	0.7968490908672333
92.	65.	0.8096393559623498
94.	65.	0.8207494054806587
96.	65.	0.8304509584899128
98.	65.	0.8389533877008237
100.	65.	0.8464486074580552
102.	65.	0.8530735834336047
104.	65.	0.8589549840625895
106.	65.	0.8641821491305968
108.	65.	0.8688506831721958
110.	65.	0.8730293041763086
112.	65.	0.8767819252745546
114.	65.	0.8801506808251548
116.	65.	0.8831954421412438
118.	65.	0.8859384795832682
120.	65.	0.8884268578198148
122.	65.	0.8906769009215654
124.	65.	0.8927222614739682
126.	65.	0.8945865649132916
128.	65.	0.8962823533319696
130.	65.	0.8978335923805394
132.	65.	0.8992487337491158
134.	65.	0.9005445640182981
136.	65.	0.9017333642459165
138.	65.	0.9028211414740427
140.	65.	0.903822034164069
142.	65.	0.9047431422810134
144.	65.	0.9055891898771704
146.	65.	0.9063716117340126
148.	65.	0.9070910192927653
150.	65.	0.9077587032031865
152.	65.	0.9083740761075844
154.	65.	0.9089441637372038
156.	65.	0.9094703934049414
158.	65.	0.9099573806363714
160.	65.	0.9104130641449956
162.	65.	0.9108310872779011
164.	65.	0.9112237059209062
166.	65.	0.9115866759996604
168.	65.	0.9119237910067397
170.	65.	0.9122392774070597
172.	65.	0.9125299568290182
174.	65.	0.9128039391890506
176.	65.	0.9130585964569344
178.	65.	0.9132964995739715
180.	65.	0.9135174056794608
182.	65.	0.9137218869264607
184.	65.	0.9139160005789261
186.	65.	0.9140946237050263
188.	65.	0.9142641813264455
190.	65.	0.9144211560035148
192.	65.	0.9145691591939215
194.	65.	0.9147042771223937
196.	65.	0.9148353020483673
198.	65.	0.9149556458683633
200.	65.	0.9150650658155303
202.	65.	0.9151715264661275
204.	65.	0.9152699206273798
206.	65.	0.9153622460617187
208.	65.	0.9154479088308727
210.	65.	0.9155293327657382
212.	65.	0.9156031983750904
214.	65.	0.9156750339556259
216.	65.	0.9157394433553568
218.	65.	0.9158007000020782
220.	65.	0.9158580842270572
222.	65.	0.9159098385637112
224.	65.	0.9159617999338354
226.	65.	0.9160064381533022
228.	65.	0.9160505335819049
230.	65.	0.9160925416301298
232.	65.	0.916129364073253
234.	65.	0.9161625824562156
236.	65.	0.9161936696591746
238.	65.	0.9162246274568189
240.	65.	0.9162480484015317
242.	65.	0.9162749719365333
244.	65.	0.9162946528443279
246.	65.	0.9163191433677463
248.	65.	0.9163368156103606
250.	65.	0.9163551189465317
252.	65.	0.9163705085810254
254.	65.	0.9163823038363236
256.	65.	0.9163947680264963
258.	65.	0.9164071807052369
260.	65.	0.916416353008759
262.	65.	0.9164226667433888
264.	65.	0.9164305705974772
266.	65.	0.9164369841265422
268.	65.	0.9164397963400245
270.	65.	0.9164437292021177
272.	65.	0.9164464083683397
274.	65.	0.9164455269560526
276.	65.	0.9164474676652458
278.	65.	0.9164463905775497
280.	65.	0.9164443300917892
282.	65.	0.9164427399413757
284.	65.	0.9164395535427681
286.	65.	0.9164347179176363
288.	65.	0.9164288708912636
290.	65.	0.9164241955880009
292.	65.	0.9164171666416238
294.	65.	0.9164107687289951
296.	65.	0.9164019820843707
298.	65.	0.9163938248866895
300.	65.	0.9163834735695641
302.	65.	0.9163742957400131
304.	65.	0.9163642124268553
306.	65.	0.9163530899577425
308.	65.	0.9163426725425469
310.	65.	0.9163308433670888
312.	65.	0.9163190216448296
314.	65.	0.9163061162831279
316.	65.	0.9162910852823224
318.	65.	0.9162781193238574
320.	65.	0.9162634931483792
322.	65.	0.9162498649885994
324.	65.	0.9162351807120379
326.	65.	0.9162183700873869
328.	65.	0.9162045535500086
330.	65.	0.9161857278148318
332.	65.	0.9161702785232482
334.	65.	0.9161520785290425
336.	65.	0.9161349875173177
338.	65.	0.9161158816239906
340.	65.	0.9160989315791642
342.	65.	0.9160790458572343
344.	65.	0.916061171800855
346.	65.	0.9160413515878403
348.	65.	0.916021692294393
350.	65.	0.9160018024695228
0.	67.	4.87572523168874e-8
2.	67.	6.263215198547705e-6
4.	67.	-0.00001654294437891069
6.	67.	-9.305379487908942e-7
8.	67.	7.369882279406798e-6
10.	67.	1.7331001205737695e-6
12.	67.	1.1782127073123855e-7
14.	67.	-5.0662803244010586e-8
16.	67.	0.00001168195894304903
18.	67.	-1.0771893728904642e-6
20.	67.	5.690350701855174e-7
22.	67.	5.050787453523211e-6
24.	67.	1.2794301391748752e-6
26.	67.	0.000018084277128068545
28.	67.	-7.816834511195584e-6
30.	67.	-7.481693842596858e-7
32.	67.	-2.6431424849338455e-6
34.	67.	0.000010862036162617379
36.	67.	-0.000014343576778385454
38.	67.	2.992708353951068e-6
40.	67.	-1.385580472019122e-6
42.	67.	-8.820358790629492e-7
44.	67.	-9.130871421623728e-6
46.	67.	0.000012229088605165667
48.	67.	7.498765424395615e-6
50.	67.	0.00001710984882335375
52.	67.	0.00001959506646255946
54.	67.	-5.809765778478456e-6
56.	67.	0.000017393699177897888
58.	67.	-0.000020894415624089365
60.	67.	-0.000010234741770450504
62.	67.	-0.000020079564573023896
64.	67.	-0.00001593889842251289
66.	67.	0.000044666202381578234
68.	67.	0.14972893655490116
70.	67.	0.36822066149590754
72.	67.	0.478481273620687
74.	67.	0.5539399113348564
76.	67.	0.6102594877950666
78.	67.	0.6542685004538606
80.	67.	0.6896401360531363
82.	67.	0.7186578753001068
84.	67.	0.7428035158145956
86.	67.	0.7631485659853211
88.	67.	0.7804562879111684
90.	67.	0.7952987189206512
92.	67.	0.808107140499254
94.	67.	0.8192345153888826
96.	67.	0.8289456209681931
98.	67.	0.8374648323921369
100.	67.	0.8449683626817375
102.	67.	0.851604684128077
104.	67.	0.8574955698261926
106.	67.	0.8627309560501606
108.	67.	0.8674082445101106
110.	67.	0.8715956174682435
112.	67.	0.8753524419812089
114.	67.	0.8787285763331925
116.	67.	0.8817776657212368
118.	67.	0.8845286512818117
120.	67.	0.8870224590606647
122.	67.	0.8892795996276631
124.	67.	0.8913285230869616
126.	67.	0.8931980823590984
128.	67.	0.894896572721087
130.	67.	0.8964500187563131
132.	67.	0.8978687270272139
134.	67.	0.8991660097971651
136.	67.	0.9003554093217155
138.	67.	0.9014518960601039
140.	67.	0.9024538544205039
142.	67.	0.9033772989415365
144.	67.	0.9042278396756883
146.	67.	0.9050109037352797
148.	67.	0.9057323993176308
150.	67.	0.9064019490185847
152.	67.	0.9070165890904618
154.	67.	0.9075893015003103
156.	67.	0.908116577885092
158.	67.	0.9086089349592193
160.	67.	0.9090617731765833
162.	67.	0.9094833949351083
164.	67.	0.909875446612938
166.	67.	0.9102383825878873
168.	67.	0.9105794819891108
170.	67.	0.9108941755938164
172.	67.	0.9111860598515117
174.	67.	0.9114596629841095
176.	67.	0.9117135291372649
178.	67.	0.9119514986216463
180.	67.	0.9121736094325723
182.	67.	0.912381674902308
184.	67.	0.9125743483871864
186.	67.	0.9127537114188614
188.	67.	0.9129253326597888
190.	67.	0.913081390826612
192.	67.	0.9132327467202278
194.	67.	0.9133664798576353
196.	67.	0.9134956877095367
198.	67.	0.9136183884515544
200.	67.	0.913730740787565
202.	67.	0.9138375085075865
204.	67.	0.9139341441227852
206.	67.	0.9140268614666711
208.	67.	0.9141147907789258
210.	67.	0.9141963353052042
212.	67.	0.9142697439210443
214.	67.	0.9143400066922857
216.	67.	0.9144063621604005
218.	67.	0.9144676098115191
220.	67.	0.9145255964931622
222.	67.	0.9145785962588228
224.	67.	0.9146310746116952
226.	67.	0.9146765079835846
228.	67.	0.9147197654314565
230.	67.	0.9147579526801737
232.	67.	0.9147961064869474
234.	67.	0.9148317948908696
236.	67.	0.9148628028132972
238.	67.	0.9148923085273899
240.	67.	0.9149203313522012
242.	67.	0.9149442938168794
244.	67.	0.9149665467043713
246.	67.	0.914986816711458
248.	67.	0.9150064180482005
250.	67.	0.9150228953123539
252.	67.	0.915039700218554
254.	67.	0.9150535049020282
256.	67.	0.91506681398386
258.	67.	0.9150771251691878
260.	67.	0.9150861082547324
262.	67.	0.915092069680785
264.	67.	0.9151003330682527
266.	67.	0.9151068759611173
268.	67.	0.9151120086760834
270.	67.	0.9151149756346769
272.	67.	0.9151168073341013
274.	67.	0.9151179534489227
276.	67.	0.9151173396814384
278.	67.	0.9151143836531244
280.	67.	0.9151144081835358
282.	67.	0.9151108296968404
284.	67.	0.9151089542159019
286.	67.	0.9151046125181396
288.	67.	0.9151007317552681
290.	67.	0.9150924375592135
292.	67.	0.9150875112025992
294.	67.	0.9150807845521388
296.	67.	0.915072271255898
298.	67.	0.9150641104196084
300.	67.	0.9150551279109188
302.	67.	0.9150455891412019
304.	67.	0.9150348628704414
306.	67.	0.9150237281389756
308.	67.	0.9150141586428407
310.	67.	0.9150017019751402
312.	67.	0.9149888387140952
314.	67.	0.9149764683666397
316.	67.	0.9149623585616559
318.	67.	0.914949210789992
320.	67.	0.9149348990078163
322.	67.	0.9149205923426587
324.	67.	0.9149038455995709
326.	67.	0.9148888844734822
328.	67.	0.9148732826217228
330.	67.	0.9148553741588129
332.	67.	0.9148397114274941
334.	67.	0.9148225617324531
336.	67.	0.91480448783277
338.	67.	0.9147878146121196
340.	67.	0.9147695196559952
342.	67.	0.9147508414738458
344.	67.	0.9147303725008187
346.	67.	0.9147112586111972
348.	67.	0.9146912453063802
350.	67.	0.9146699620243676
0.	69.	3.3930477706415846e-8
2.	69.	1.0316756789483225e-6
4.	69.	1.8178057025132202e-9
6.	69.	3.4312089246149417e-6
8.	69.	-7.253045459626494e-6
10.	69.	1.048732605206372e-6
12.	69.	-0.00001744901419460599
14.	69.	-1.9224747163893065e-6
16.	69.	-4.780647558290317e-7
18.	69.	3.1496470399632047e-6
20.	69.	2.4234938328327905e-8
22.	69.	-9.794716143386989e-8
24.	69.	-4.6090115125805134e-7
26.	69.	-2.8829535435407636e-8
28.	69.	-3.7102214274530826e-6
30.	69.	7.2021949014664825e-6
32.	69.	-0.00001179601862235742
34.	69.	-1.4763728253502383e-6
36.	69.	0.000019290538336058707
38.	69.	-1.3475128406265164e-6
40.	69.	6.7533967469213155e-6
42.	69.	-3.3148917597898304e-6
44.	69.	0.000010985736958130404
46.	69.	-7.760245683508702e-6
48.	69.	0.000010501761119030254
50.	69.	-0.000010697854110470698
52.	69.	7.283506639261818e-6
54.	69.	-4.5517967192088705e-6
56.	69.	2.1005005035210386e-6
58.	69.	3.763176203669596e-7
60.	69.	-5.290823687594024e-6
62.	69.	-0.00002549427877550896
64.	69.	-0.000020502061639554647
66.	69.	-0.000058248445091463843
68.	69.	0.14567172229371636
70.	69.	0.3660125552762141
72.	69.	0.4764448066430191
74.	69.	0.5519414172275526
76.	69.	0.6083190946517786
78.	69.	0.6523638783668471
80.	69.	0.6877740185028752
82.	69.	0.7168102112514257
84.	69.	0.7409914289387783
86.	69.	0.7613563649288027
88.	69.	0.778688533978934
90.	69.	0.7935428770175021
92.	69.	0.8063708365458825
94.	69.	0.8175097252848692
96.	69.	0.8272412317006153
98.	69.	0.8357754406133628
100.	69.	0.843286670002611
102.	69.	0.8499342739526664
104.	69.	0.8558369165798807
106.	69.	0.8610832935852838
108.	69.	0.8657726678677405
110.	69.	0.8699656254924667
112.	69.	0.8737276128654113
114.	69.	0.8771141982912533
116.	69.	0.8801664771081563
118.	69.	0.8829266662449085
120.	69.	0.8854246211681898
122.	69.	0.8876869853759313
124.	69.	0.8897435411220944
126.	69.	0.8916148261441335
128.	69.	0.8933177131527048
130.	69.	0.8948741468962581
132.	69.	0.8962988027686367
134.	69.	0.8976004743096987
136.	69.	0.8987931370655774
138.	69.	0.8998906433962605
140.	69.	0.9008961548580384
142.	69.	0.9018243232293324
144.	69.	0.9026744557594923
146.	69.	0.9034610052985723
148.	69.	0.9041855666800325
150.	69.	0.9048599625256067
152.	69.	0.9054756481339727
154.	69.	0.9060474502818329
156.	69.	0.9065805881896966
158.	69.	0.9070706402315228
160.	69.	0.9075278422683638
162.	69.	0.907949797977228
164.	69.	0.9083430845534828
166.	69.	0.9087089755359388
168.	69.	0.9090488520043382
170.	69.	0.9093644665362193
172.	69.	0.9096601534370231
174.	69.	0.9099358149700522
176.	69.	0.9101912783461966
178.	69.	0.9104327875514935
180.	69.	0.9106547586638736
182.	69.	0.9108637786879086
184.	69.	0.911055241735456
186.	69.	0.9112370513966591
188.	69.	0.9114084060521661
190.	69.	0.9115655029282332
192.	69.	0.9117150848322857
194.	69.	0.911853972516323
196.	69.	0.9119830849805556
198.	69.	0.9121036573555399
200.	69.	0.9122166691698445
202.	69.	0.912324234111853
204.	69.	0.9124239284783882
206.	69.	0.9125162262649792
208.	69.	0.9126057668894303
210.	69.	0.9126855944748756
212.	69.	0.9127616903827066
214.	69.	0.9128328719254458
216.	69.	0.9128984359712504
218.	69.	0.9129615666758983
220.	69.	0.9130183221385625
222.	69.	0.9130736132747841
224.	69.	0.9131202466495731
226.	69.	0.9131702310752364
228.	69.	0.9132130828066166
230.	69.	0.9132552697381724
232.	69.	0.9132928862075376
234.	69.	0.9133271153390891
236.	69.	0.9133590598113075
238.	69.	0.9133886289201445
240.	69.	0.9134157241944495
242.	69.	0.9134425309597903
244.	69.	0.9134654051239232
246.	69.	0.913487370484159
248.	69.	0.9135054063855974
250.	69.	0.9135240127996633
252.	69.	0.9135401898457414
254.	69.	0.9135526456194637
256.	69.	0.9135651935868334
258.	69.	0.9135764068173995
260.	69.	0.9135849201366495
262.	69.	0.9135931649716216
264.	69.	0.9136013865343333
266.	69.	0.9136073152786421
268.	69.	0.9136130729751962
270.	69.	0.9136153840941781
272.	69.	0.9136178934289132
274.	69.	0.9136217519139127
276.	69.	0.9136194339426746
278.	69.	0.913618827627123
280.	69.	0.9136164978316629
282.	69.	0.9136152949611741
284.	69.	0.9136115812168046
286.	69.	0.9136074883105771
288.	69.	0.9136029168659018
290.	69.	0.9135973312146364
292.	69.	0.9135910072543022
294.	69.	0.9135843370337142
296.	69.	0.9135749306685329
298.	69.	0.9135685473989867
300.	69.	0.9135591120170633
302.	69.	0.9135487668201931
304.	69.	0.9135401686781501
306.	69.	0.9135289416355016
308.	69.	0.9135177768160996
310.	69.	0.9135054778198467
312.	69.	0.9134938630783246
314.	69.	0.9134802413775059
316.	69.	0.9134682352587148
318.	69.	0.9134526541285702
320.	69.	0.9134396590361478
322.	69.	0.9134254016491263
324.	69.	0.9134086339074593
326.	69.	0.9133938612359336
328.	69.	0.9133760716914541
330.	69.	0.9133605101088154
332.	69.	0.9133437059625517
334.	69.	0.9133275441327019
336.	69.	0.9133083175118064
338.	69.	0.9132915527764734
340.	69.	0.9132726602159776
342.	69.	0.9132541382515302
344.	69.	0.9132328108929866
346.	69.	0.9132168571583192
348.	69.	0.9131964329109331
350.	69.	0.9131756788438986
0.	71.	6.42620495294994e-8
2.	71.	-6.354577580084368e-7
4.	71.	5.026109311724176e-6
6.	71.	1.3033162690303564e-7
8.	71.	2.4961734016630734e-6
10.	71.	-2.1106031888715413e-6
12.	71.	-3.1999839983812123e-6
14.	71.	1.0647877019279196e-7
16.	71.	1.1635849020851254e-6
18.	71.	6.634954175298627e-6
20.	71.	-5.813514019913096e-6
22.	71.	-8.732774841543685e-6
24.	71.	-1.8252209165393823e-6
26.	71.	-0.000011065886526479463
28.	71.	-1.0502855707323363e-6
30.	71.	-5.536590090029313e-6
32.	71.	-0.00001803389405788332
34.	71.	1.8463282796177288e-6
36.	71.	-1.787743921274604e-6
38.	71.	-2.5907231383132572e-6
40.	71.	5.423552756772137e-6
42.	71.	8.503207977845305e-6
44.	71.	-7.305540919555251e-6
46.	71.	0.000013369247957872375
48.	71.	-0.00001482909353904443
50.	71.	0.000010741444782490957
52.	71.	-6.55430765768253e-6
54.	71.	0.000014427606771796994
56.	71.	-0.00002104432081002465
58.	71.	5.416862031724388e-6
60.	71.	-8.469745745681404e-6
62.	71.	0.000026515845420384726
64.	71.	-0.0000415346832066501
66.	71.	-0.00003814889163502783
68.	71.	0.14138884388280487
70.	71.	0.36356861133449986
72.	71.	0.4741838857203603
74.	71.	0.5497484659040851
76.	71.	0.6061619529228308
78.	71.	0.6502396174247698
80.	71.	0.6856877852789486
82.	71.	0.7147478006828856
84.	71.	0.7389531359284839
86.	71.	0.7593478129158153
88.	71.	0.7766891996557989
90.	71.	0.7915700709661876
92.	71.	0.804412313974932
94.	71.	0.8155710353283697
96.	71.	0.8253224549387802
98.	71.	0.8338642666754533
100.	71.	0.841397074082735
102.	71.	0.8480550487633819
104.	71.	0.8539567721629047
106.	71.	0.8592244764458298
108.	71.	0.8639214309009292
110.	71.	0.8681228749582606
112.	71.	0.8718961113163481
114.	71.	0.8752884949283916
116.	71.	0.8783505175943326
118.	71.	0.8811121657399315
120.	71.	0.8836172272479221
122.	71.	0.8858868379573689
124.	71.	0.8879494515746559
126.	71.	0.8898260902362491
128.	71.	0.8915349489793529
130.	71.	0.8930962426100975
132.	71.	0.8945254137088572
134.	71.	0.8958311333914922
136.	71.	0.8970311051217047
138.	71.	0.8981284725676062
140.	71.	0.8991407095335244
142.	71.	0.9000669526372856
144.	71.	0.9009221671951523
146.	71.	0.9017124630029082
148.	71.	0.9024423689099385
150.	71.	0.9031118115913134
152.	71.	0.9037338906333905
154.	71.	0.9043105386194852
156.	71.	0.9048426138358494
158.	71.	0.9053374607775319
160.	71.	0.9057964915950258
162.	71.	0.9062186854317366
164.	71.	0.9066155945069307
166.	71.	0.9069857597727294
168.	71.	0.9073252347779728
170.	71.	0.9076448199481817
172.	71.	0.9079391669646485
174.	71.	0.9082181693691889
176.	71.	0.9084764471286738
178.	71.	0.9087151425945181
180.	71.	0.9089385145584155
182.	71.	0.9091493140945144
184.	71.	0.9093452571239845
186.	71.	0.9095250941957144
188.	71.	0.9096985519112775
190.	71.	0.9098597300056761
192.	71.	0.9100086444393505
194.	71.	0.9101498673556114
196.	71.	0.9102801823714441
198.	71.	0.9104022926942672
200.	71.	0.910518111844386
202.	71.	0.910623238525399
204.	71.	0.9107244176703185
206.	71.	0.910817792121278
208.	71.	0.9109086467694156
210.	71.	0.9109889988153863
212.	71.	0.9110655554056234
214.	71.	0.9111372354813838
216.	71.	0.911204653834748
218.	71.	0.9112679991883906
220.	71.	0.9113233699527145
222.	71.	0.9113812973684671
224.	71.	0.9114317959069888
226.	71.	0.9114816720501333
228.	71.	0.9115235423207966
230.	71.	0.9115643657244766
232.	71.	0.9116064128020898
234.	71.	0.9116393508339496
236.	71.	0.9116720894952479
238.	71.	0.9117041409326089
240.	71.	0.9117303218227694
242.	71.	0.9117570166057142
244.	71.	0.911780561232811
246.	71.	0.9118036912466239
248.	71.	0.9118215953293007
250.	71.	0.9118394230795863
252.	71.	0.9118576521280035
254.	71.	0.9118714475321859
256.	71.	0.9118817383427797
258.	71.	0.9118960072043956
260.	71.	0.9119037197984292
262.	71.	0.9119141940739691
264.	71.	0.9119215666279538
266.	71.	0.9119288044122195
268.	71.	0.9119320420083588
270.	71.	0.9119355283746415
272.	71.	0.9119395496209446
274.	71.	0.9119389636900905
276.	71.	0.9119395043677462
278.	71.	0.9119418685290931
280.	71.	0.9119398317244736
282.	71.	0.9119367478387275
284.	71.	0.9119355574914857
286.	71.	0.9119311959096869
288.	71.	0.9119267613613918
290.	71.	0.911922206589772
292.	71.	0.9119163779579658
294.	71.	0.9119092804291433
296.	71.	0.9119020802523354
298.	71.	0.9118927950965316
300.	71.	0.9118863319657285
302.	71.	0.9118764611586937
304.	71.	0.9118658681908147
306.	71.	0.911855078508483
308.	71.	0.91184353977544
310.	71.	0.9118313621646154
312.	71.	0.9118211045006113
314.	71.	0.9118079377402538
316.	71.	0.9117962596094378
318.	71.	0.9117817141842396
320.	71.	0.911767459948062
322.	71.	0.9117525945683477
324.	71.	0.9117377306881596
326.	71.	0.911722251273746
328.	71.	0.9117063483147354
330.	71.	0.9116902986492856
332.	71.	0.9116729832884055
334.	71.	0.9116562709574042
336.	71.	0.9116373229085205
338.	71.	0.9116204846742518
340.	71.	0.9116040626990776
342.	71.	0.9115860206401049
344.	71.	0.9115647540833548
346.	71.	0.9115461130257115
348.	71.	0.911525903254522
350.	71.	0.9115042644293346
0.	73.	-2.0720498604854825e-8
2.	73.	-0.000014208723021672432
4.	73.	3.1739279479291e-6
6.	73.	4.989071946975096e-6
8.	73.	-2.410875953839823e-6
10.	73.	-8.793312419875056e-7
12.	73.	-4.891074565297435e-6
14.	73.	2.495247519790455e-6
16.	73.	-1.3988272979457003e-7
18.	73.	5.197412048967943e-6
20.	73.	-5.100933130823441e-6
22.	73.	-5.31215762343418e-6
24.	73.	-4.738643229545889e-6
26.	73.	-8.977777514277473e-6
28.	73.	-7.349035724169984e-6
30.	73.	1.621949669881492e-6
32.	73.	2.888947605190373e-6
34.	73.	-4.223540167007813e-6
36.	73.	9.360674495067055e-6
38.	73.	-0.000011698547519136131
40.	73.	-0.000010342481010540174
42.	73.	0.000015204965454395748
44.	73.	-1.2283590242576653e-6
46.	73.	-4.7753770369012e-6
48.	73.	2.5401673535507195e-6
50.	73.	-0.000012191311183774535
52.	73.	0.000010848348501373093
54.	73.	-2.7772589799892316e-6
56.	73.	-0.000010404220787279261
58.	73.	1.9088159847861383e-6
60.	73.	1.3678744064578262e-6
62.	73.	0.000012726671104434665
64.	73.	0.00001563487157613675
66.	73.	2.3852354168495577e-6
68.	73.	0.13694912222410588
70.	73.	0.36097635565808067
72.	73.	0.4717284949552194
74.	73.	0.547349909376336
76.	73.	0.6038218885609684
78.	73.	0.6479155986958595
80.	73.	0.6833729319624835
82.	73.	0.7124602933434784
84.	73.	0.736688524884424
86.	73.	0.7571018066783085
88.	73.	0.7744728550576273
90.	73.	0.7893608275626413
92.	73.	0.8022260389408052
94.	73.	0.8134052365970459
96.	73.	0.8231625769555987
98.	73.	0.8317282665188824
100.	73.	0.8392708132385672
102.	73.	0.8459391903372094
104.	73.	0.8518632527591616
106.	73.	0.8571312741366179
108.	73.	0.8618389486858876
110.	73.	0.8660537196880963
112.	73.	0.8698346711329957
114.	73.	0.873237546624243
116.	73.	0.8763083149592761
118.	73.	0.8790785441476295
120.	73.	0.8815890462842902
122.	73.	0.8838629401540564
124.	73.	0.8859326507375241
126.	73.	0.8878139646030793
128.	73.	0.8895306357763006
130.	73.	0.8910992383619178
132.	73.	0.8925307343099271
134.	73.	0.8938439285527492
136.	73.	0.8950457726447762
138.	73.	0.8961474640045792
140.	73.	0.8971623886609646
142.	73.	0.8980934399914754
144.	73.	0.8989547784856717
146.	73.	0.899750281778163
148.	73.	0.900480439172132
150.	73.	0.9011548429671801
152.	73.	0.9017808098603171
154.	73.	0.9023576172824986
156.	73.	0.902896294559007
158.	73.	0.9033927476884334
160.	73.	0.9038522018565581
162.	73.	0.9042811886854121
164.	73.	0.9046813391092581
166.	73.	0.9050455422615443
168.	73.	0.9053958451368799
170.	73.	0.905714111241919
172.	73.	0.906016788906024
174.	73.	0.906291498646337
176.	73.	0.9065527841323571
178.	73.	0.9067944016096615
180.	73.	0.907021937609831
182.	73.	0.9072309645236069
184.	73.	0.907429490643882
186.	73.	0.90761621002744
188.	73.	0.9077880112749485
190.	73.	0.9079479969764752
192.	73.	0.9080979725448427
194.	73.	0.9082399138132795
196.	73.	0.9083750357688524
198.	73.	0.9084977509406454
200.	73.	0.9086128805603613
202.	73.	0.9087233521462466
204.	73.	0.908822750083557
206.	73.	0.9089186614013295
208.	73.	0.9090091152396961
210.	73.	0.9090918744818737
212.	73.	0.9091724213549149
214.	73.	0.9092432387186927
216.	73.	0.9093149097241676
218.	73.	0.909373837913956
220.	73.	0.9094347949665428
222.	73.	0.9094906035741267
224.	73.	0.909545093495504
226.	73.	0.9095924256716895
228.	73.	0.9096392810217945
230.	73.	0.9096795320183986
232.	73.	0.9097181641455805
234.	73.	0.909756352951242
236.	73.	0.9097906983039328
238.	73.	0.9098216732768193
240.	73.	0.9098503494724797
242.	73.	0.9098764020737653
244.	73.	0.9099022822054328
246.	73.	0.9099246192121958
248.	73.	0.9099453022500458
250.	73.	0.9099632042916544
252.	73.	0.9099792465564722
254.	73.	0.90999562973781
256.	73.	0.9100098592498093
258.	73.	0.9100222817590325
260.	73.	0.9100313477784563
262.	73.	0.9100424302410822
264.	73.	0.9100510355856894
266.	73.	0.9100561486536518
268.	73.	0.9100622959199417
270.	73.	0.910067052225995
272.	73.	0.9100731137026781
274.	73.	0.9100721273205796
276.	73.	0.9100746071716364
278.	73.	0.9100741068692058
280.	73.	0.9100740079944893
282.	73.	0.91007152499254
284.	73.	0.9100706518119692
286.	73.	0.9100671345013238
288.	73.	0.9100622349375931
290.	73.	0.910057615516349
292.	73.	0.910052751320509
294.	73.	0.9100470703403979
296.	73.	0.9100368178572773
298.	73.	0.9100302487976125
300.	73.	0.9100229988503424
302.	73.	0.9100139588742884
304.	73.	0.9100050691354241
306.	73.	0.9099952099964663
308.	73.	0.9099840699898
310.	73.	0.9099736919598003
312.	73.	0.9099607048303002
314.	73.	0.909950836679518
316.	73.	0.9099357308666134
318.	73.	0.9099230824677712
320.	73.	0.9099091241785083
322.	73.	0.9098956911409316
324.	73.	0.9098802350676289
326.	73.	0.9098648934216835
328.	73.	0.9098492969461829
330.	73.	0.9098351686578654
332.	73.	0.9098181973570463
334.	73.	0.9098002362288753
336.	73.	0.9097831856555862
338.	73.	0.9097655604135598
340.	73.	0.9097482967554238
342.	73.	0.9097291819294914
344.	73.	0.9097104415092911
346.	73.	0.9096914039003559
348.	73.	0.9096728345056542
350.	73.	0.9096525386168078
0.	75.	1.2782399099300823e-7
2.	75.	1.3293812918644976e-6
4.	75.	-3.1834974300073245e-8
6.	75.	-2.35385302539126e-6
8.	75.	0.000011568027354261009
10.	75.	-0.000013712008759508937
12.	75.	8.03135766011245e-6
14.	75.	-0.00001530126921387869
16.	75.	6.796422305877752e-6
18.	75.	-1.4511909793289602e-6
20.	75.	-0.000010749809816699494
22.	75.	4.991526235240945e-6
24.	75.	6.048893385874756e-7
26.	75.	0.000011243554777879359
28.	75.	1.969025481474637e-6
30.	75.	-1.243944701817374e-6
32.	75.	1.80118659786165e-6
34.	75.	0.000011273989523042876
36.	75.	7.980799318773605e-6
38.	75.	2.1503910088558067e-6
40.	75.	6.406601374007991e-6
42.	75.	0.00001116770300279259
44.	75.	-1.241966530559302e-6
46.	75.	4.0524665272718015e-7
48.	75.	6.8572581211058795e-6
50.	75.	0.000012521591625736316
52.	75.	0.00001550155919118266
54.	75.	-0.000011908143473286727
56.	75.	-0.000019599620686316614
58.	75.	-2.601386459479643e-6
60.	75.	-8.347407002141198e-6
62.	75.	0.000022170244293899498
64.	75.	-0.000024827671210137118
66.	75.	0.00005118156781289744
68.	75.	0.13209336005233424
70.	75.	0.35818755754383874
72.	75.	0.469046778135362
74.	75.	0.5447462707530737
76.	75.	0.6012256669037184
78.	75.	0.6453468081856163
80.	75.	0.6808222245178881
82.	75.	0.7099328573267645
84.	75.	0.7341828917905073
86.	75.	0.7546171800621828
88.	75.	0.7720101151054101
90.	75.	0.786912578111389
92.	75.	0.7998013958521488
94.	75.	0.810989773066665
96.	75.	0.820764546120977
98.	75.	0.8293390899769932
100.	75.	0.8368953516630552
102.	75.	0.8435814141333755
104.	75.	0.8495204859057406
106.	75.	0.8547987956680735
108.	75.	0.85951626447917
110.	75.	0.8637438191163923
112.	75.	0.8675310046991269
114.	75.	0.870946369443088
116.	75.	0.8740235769182015
118.	75.	0.8768039353761274
120.	75.	0.8793169638984315
122.	75.	0.8816046414426321
124.	75.	0.8836818873556724
126.	75.	0.885569242599843
128.	75.	0.8872931415048048
130.	75.	0.8888658078489303
132.	75.	0.8903062985528498
134.	75.	0.8916213298549327
136.	75.	0.892828511269698
138.	75.	0.8939388393512249
140.	75.	0.8949581463396066
142.	75.	0.8958921304470772
144.	75.	0.8967600506903014
146.	75.	0.8975544706101176
148.	75.	0.8982902043010684
150.	75.	0.8989723224031372
152.	75.	0.8996019176197362
154.	75.	0.900179106772011
156.	75.	0.9007212109935113
158.	75.	0.9012228016410263
160.	75.	0.9016862496945418
162.	75.	0.9021193115816553
164.	75.	0.9025211286879471
166.	75.	0.902893458416368
168.	75.	0.9032420149294371
170.	75.	0.9035647879437162
172.	75.	0.9038649909447946
174.	75.	0.904144772038057
176.	75.	0.9044106578759628
178.	75.	0.9046532181008332
180.	75.	0.9048835403445993
182.	75.	0.9050982896792612
184.	75.	0.9052967977373751
186.	75.	0.9054836064666278
188.	75.	0.9056583943152863
190.	75.	0.905821350835827
192.	75.	0.9059763536253354
194.	75.	0.9061190714132825
196.	75.	0.906253150499343
198.	75.	0.9063759279820012
200.	75.	0.9064968347057009
202.	75.	0.9066074839794879
204.	75.	0.9067126287054705
206.	75.	0.9068106449650336
208.	75.	0.9068992394492493
210.	75.	0.9069833145281512
212.	75.	0.9070632594157395
214.	75.	0.907137557392865
216.	75.	0.9072091563425276
218.	75.	0.9072745521716711
220.	75.	0.9073356241145865
222.	75.	0.9073936375183549
224.	75.	0.9074452525185543
226.	75.	0.9074979629298819
228.	75.	0.907544603380285
230.	75.	0.9075870160173335
232.	75.	0.9076265085911255
234.	75.	0.9076664763803384
236.	75.	0.9076994173994428
238.	75.	0.9077354476389805
240.	75.	0.9077632817148009
242.	75.	0.9077918140507983
244.	75.	0.9078162710607762
246.	75.	0.9078389169349274
248.	75.	0.9078628930830885
250.	75.	0.9078833367485966
252.	75.	0.907899109491001
254.	75.	0.9079183679654945
256.	75.	0.907932222186082
258.	75.	0.9079431191903116
260.	75.	0.9079571622276614
262.	75.	0.9079678947831135
264.	75.	0.9079762464273851
266.	75.	0.9079830371464849
268.	75.	0.9079913029921033
270.	75.	0.9079968749076771
272.	75.	0.9080004331913059
274.	75.	0.9080038239235239
276.	75.	0.9080053907106298
278.	75.	0.9080066060439304
280.	75.	0.9080058936994122
282.	75.	0.9080056733922415
284.	75.	0.9080038149406191
286.	75.	0.908002803199034
288.	75.	0.907998497778366
290.	75.	0.9079940663505912
292.	75.	0.9079904796138217
294.	75.	0.9079843772741834
296.	75.	0.9079783123877296
298.	75.	0.9079704572928595
300.	75.	0.9079632132658937
302.	75.	0.9079547164857172
304.	75.	0.9079462980070233
306.	75.	0.9079366942894359
308.	75.	0.9079265419638526
310.	75.	0.9079165056838688
312.	75.	0.907906143346456
314.	75.	0.9078935374002652
316.	75.	0.9078816854017008
318.	75.	0.9078692048063076
320.	75.	0.9078550399409351
322.	75.	0.9078412514332582
324.	75.	0.9078287100688566
326.	75.	0.907811805780838
328.	75.	0.9077968561556776
330.	75.	0.9077810523112105
332.	75.	0.9077667405165744
334.	75.	0.9077511847916172
336.	75.	0.9077351228205378
338.	75.	0.9077159912979296
340.	75.	0.9076979888317788
342.	75.	0.9076810111096943
344.	75.	0.9076631441242232
346.	75.	0.9076444991306515
348.	75.	0.9076247757826216
350.	75.	0.9076043622414196
0.	77.	4.4119637923502216e-8
2.	77.	1.2100730977469303e-7
4.	77.	2.712954936448304e-6
6.	77.	-3.4115669454801564e-7
8.	77.	-2.6021534949251805e-8
10.	77.	8.46562328350223e-6
12.	77.	-1.7177415277639094e-7
14.	77.	-2.8153174903346225e-7
16.	77.	3.9542440228989425e-6
18.	77.	-7.987646765885426e-6
20.	77.	5.037426091038321e-7
22.	77.	-0.000012014531612621825
24.	77.	2.6795398443305894e-6
26.	77.	1.0735899869898424e-6
28.	77.	6.811903583739574e-6
30.	77.	-0.000012013115231730194
32.	77.	3.9342131343540255e-7
34.	77.	3.238483310719757e-6
36.	77.	-3.9920141715944705e-6
38.	77.	8.468668245378596e-6
40.	77.	-4.225253902087297e-7
42.	77.	0.000015033020731755522
44.	77.	6.808319140162184e-6
46.	77.	0.000014302517458036606
48.	77.	1.8823276970552356e-6
50.	77.	-0.00001135693667434952
52.	77.	4.465517514242587e-6
54.	77.	4.544437333898864e-6
56.	77.	0.000013193476555657096
58.	77.	7.243316353669384e-6
60.	77.	-0.000016365645904755137
62.	77.	9.988049466290769e-6
64.	77.	-0.000011954721906893408
66.	77.	0.00001916597411777425
68.	77.	0.12688906602017644
70.	77.	0.3552397530938683
72.	77.	0.4662053838402147
74.	77.	0.5418859461649649
76.	77.	0.5983791283983642
78.	77.	0.642509478134427
80.	77.	0.6780220035398492
82.	77.	0.707138227565329
84.	77.	0.7314034080464866
86.	77.	0.7518661680665072
88.	77.	0.769271532929141
90.	77.	0.7842014119894697
92.	77.	0.7971008322528133
94.	77.	0.8083124698805105
96.	77.	0.8181019589580114
98.	77.	0.8266936272361576
100.	77.	0.8342699424727276
102.	77.	0.840971405768273
104.	77.	0.8469115259077642
106.	77.	0.8522065626109169
108.	77.	0.8569375812569892
110.	77.	0.8611708153985157
112.	77.	0.8649747383523316
114.	77.	0.8683952653493715
116.	77.	0.8714793596907208
118.	77.	0.8742713284279133
120.	77.	0.8767971941610199
122.	77.	0.879089276245767
124.	77.	0.8811764328729356
126.	77.	0.8830724444219602
128.	77.	0.8848003729983751
130.	77.	0.8863798426582986
132.	77.	0.8878299143389107
134.	77.	0.8891509489522624
136.	77.	0.8903643937255963
138.	77.	0.8914777649584051
140.	77.	0.8925016226397199
142.	77.	0.8934456662848723
144.	77.	0.894315109843417
146.	77.	0.8951191626986315
148.	77.	0.8958577578721479
150.	77.	0.8965440473687886
152.	77.	0.8971767573201183
154.	77.	0.8977658608063583
156.	77.	0.8983104851658626
158.	77.	0.8988133448633505
160.	77.	0.8992837109040351
162.	77.	0.8997176181665624
164.	77.	0.9001233885895819
166.	77.	0.9004985814580081
168.	77.	0.9008512878534772
170.	77.	0.9011793658279525
172.	77.	0.9014825251914751
174.	77.	0.9017672899380774
176.	77.	0.902032014838925
178.	77.	0.9022814204785473
180.	77.	0.9025114434001323
182.	77.	0.9027290734041953
184.	77.	0.9029319839686536
186.	77.	0.9031216417976458
188.	77.	0.9032994721684129
190.	77.	0.9034661052960522
192.	77.	0.903623822356713
194.	77.	0.9037682318476103
196.	77.	0.9039081615466528
198.	77.	0.9040331888684909
200.	77.	0.9041541609409018
202.	77.	0.9042643589724063
204.	77.	0.9043724000925257
206.	77.	0.9044711933036547
208.	77.	0.9045667904515072
210.	77.	0.9046513882295452
212.	77.	0.9047343262173235
214.	77.	0.9048113124744173
216.	77.	0.9048848258129571
218.	77.	0.9049499117735302
220.	77.	0.9050154937701846
222.	77.	0.9050745592038836
224.	77.	0.9051294089186465
226.	77.	0.9051813790013509
228.	77.	0.9052298909485158
230.	77.	0.9052748697986043
232.	77.	0.9053181804329977
234.	77.	0.9053554814277683
236.	77.	0.9053935906487891
238.	77.	0.9054252246780381
240.	77.	0.905460064817795
242.	77.	0.9054868409409138
244.	77.	0.9055143783599449
246.	77.	0.9055401404539646
248.	77.	0.9055639398868087
250.	77.	0.9055845901834797
252.	77.	0.9056062250674944
254.	77.	0.9056239124272065
256.	77.	0.9056376446986484
258.	77.	0.905652748567797
260.	77.	0.9056656716960361
262.	77.	0.905676667033523
264.	77.	0.9056895779915893
266.	77.	0.9056966645162786
268.	77.	0.9057031766525363
270.	77.	0.9057117420702893
272.	77.	0.9057171079616048
274.	77.	0.9057226472609402
276.	77.	0.9057258404378274
278.	77.	0.9057272029171757
280.	77.	0.9057272580056968
282.	77.	0.9057276301952184
284.	77.	0.9057277950760023
286.	77.	0.9057261698980386
288.	77.	0.9057258452070961
290.	77.	0.9057219184319645
292.	77.	0.9057164214126964
294.	77.	0.9057124486062883
296.	77.	0.9057055620471693
298.	77.	0.9057005445445572
300.	77.	0.9056955763289878
302.	77.	0.905687955330814
304.	77.	0.9056784151522808
306.	77.	0.9056699057824775
308.	77.	0.9056623863189105
310.	77.	0.9056523552477711
312.	77.	0.9056427381870253
314.	77.	0.9056306103065352
316.	77.	0.905618550784765
318.	77.	0.905607672450933
320.	77.	0.9055948761911379
322.	77.	0.9055816726532883
324.	77.	0.9055680449683123
326.	77.	0.9055551582527598
328.	77.	0.9055406269360877
330.	77.	0.9055266571403465
332.	77.	0.9055097178595767
334.	77.	0.9054948612692733
336.	77.	0.9054782714077941
338.	77.	0.9054616057908187
340.	77.	0.9054441341463416
342.	77.	0.9054285751744439
344.	77.	0.9054100183610931
346.	77.	0.9053916725271631
348.	77.	0.9053735245535288
350.	77.	0.9053532898412192
0.	79.	-1.7082790152173106e-8
2.	79.	1.8451539467482858e-6
4.	79.	9.20436901642465e-6
6.	79.	2.5360565224223346e-6
8.	79.	2.1022081355994888e-6
10.	79.	2.011310796951532e-7
12.	79.	-4.239244495832512e-6
14.	79.	-2.943452007791337e-7
16.	79.	6.917130307678076e-6
18.	79.	-2.2379819814509855e-6
20.	79.	-9.346929433872406e-8
22.	79.	2.7227401436793033e-6
24.	79.	2.071114425371423e-6
26.	79.	3.820779534883889e-6
28.	79.	2.3283441451807528e-6
30.	79.	-8.642400056137804e-6
32.	79.	5.581163989960722e-7
34.	79.	-5.888237950147248e-7
36.	79.	-5.656162077599185e-7
38.	79.	0.000010228578416027524
40.	79.	7.67617260584524e-6
42.	79.	0.000010594864902050245
44.	79.	-8.1655017250666e-7
46.	79.	0.000012662390192389143
48.	79.	1.527751880004656e-6
50.	79.	0.00001410609887755496
52.	79.	9.967048927144201e-6
54.	79.	-1.716046204401506e-7
56.	79.	-2.1283243879486545e-6
58.	79.	-3.5297021450662557e-6
60.	79.	-0.0000306945063396351
62.	79.	9.251223925278127e-6
64.	79.	0.00004440354408598089
66.	79.	0.00001612378475474111
68.	79.	0.12137008091249263
70.	79.	0.35200971985325974
72.	79.	0.46309284733288514
74.	79.	0.5388030806257321
76.	79.	0.5952930865255874
78.	79.	0.6394333937246444
80.	79.	0.6749477080559821
82.	79.	0.7040829688454943
84.	79.	0.7283673123482031
86.	79.	0.7488321749483047
88.	79.	0.7662593215614987
90.	79.	0.7812117717410602
92.	79.	0.7941222842560332
94.	79.	0.8053499377347632
96.	79.	0.8151609208345014
98.	79.	0.8237652998280909
100.	79.	0.8313550154888782
102.	79.	0.8380664317666776
104.	79.	0.8440290195259401
106.	79.	0.849338890225724
108.	79.	0.8540786272603146
110.	79.	0.8583231375657774
112.	79.	0.8621416394887451
114.	79.	0.8655708986865412
116.	79.	0.868672404154391
118.	79.	0.8714734989673083
120.	79.	0.8740068883768921
122.	79.	0.8763109200767305
124.	79.	0.8784028735939006
126.	79.	0.8803038371299196
128.	79.	0.8820435615901501
130.	79.	0.8836329552570223
132.	79.	0.885083584421372
134.	79.	0.8864145938838036
136.	79.	0.8876368474213471
138.	79.	0.8887578304895739
140.	79.	0.8897913752696747
142.	79.	0.8907387823885503
144.	79.	0.8916145899624973
146.	79.	0.892421259352858
148.	79.	0.8931689351563085
150.	79.	0.8938618071142608
152.	79.	0.8944976013700863
154.	79.	0.895091483673115
156.	79.	0.8956389441016525
158.	79.	0.8961482156942309
160.	79.	0.8966257439066966
162.	79.	0.8970621393479041
164.	79.	0.8974716194610255
166.	79.	0.8978533225716215
168.	79.	0.8982099910908484
170.	79.	0.8985420008591505
172.	79.	0.8988506237873779
174.	79.	0.8991397093256825
176.	79.	0.8994079737615055
178.	79.	0.8996618656485097
180.	79.	0.8998954365827735
182.	79.	0.900116412213245
184.	79.	0.9003216928407096
186.	79.	0.9005169679022555
188.	79.	0.9006976303884751
190.	79.	0.90086484867608
192.	79.	0.9010271562837342
194.	79.	0.9011768127535831
196.	79.	0.9013138805352735
198.	79.	0.9014482143662749
200.	79.	0.9015710713151972
202.	79.	0.9016834741310579
204.	79.	0.9017928543772664
206.	79.	0.9018991675248078
208.	79.	0.9019928157247625
210.	79.	0.9020820460773957
212.	79.	0.9021676076011511
214.	79.	0.902243830218195
216.	79.	0.902324192846241
218.	79.	0.902392492326533
220.	79.	0.9024561850281844
222.	79.	0.9025181576291333
224.	79.	0.9025778098886433
226.	79.	0.9026326631103982
228.	79.	0.9026828202715348
230.	79.	0.902730249305294
232.	79.	0.9027741360330703
234.	79.	0.9028161719786802
236.	79.	0.9028546377045805
238.	79.	0.9028902243827598
240.	79.	0.9029227400798704
242.	79.	0.9029570189994406
244.	79.	0.9029855766744387
246.	79.	0.9030131414373452
248.	79.	0.9030373007734929
250.	79.	0.9030608856490216
252.	79.	0.9030814464783353
254.	79.	0.9031018766019818
256.	79.	0.9031197385700329
258.	79.	0.9031367063250262
260.	79.	0.9031491213429982
262.	79.	0.9031641508136252
264.	79.	0.9031748356226186
266.	79.	0.903185981868376
268.	79.	0.903196050422815
270.	79.	0.9032041770631617
272.	79.	0.9032086048216528
274.	79.	0.9032167108762896
276.	79.	0.9032216044226995
278.	79.	0.9032247907120917
280.	79.	0.9032268843597488
282.	79.	0.9032296620051805
284.	79.	0.9032291938852705
286.	79.	0.9032288817519555
288.	79.	0.9032281499500102
290.	79.	0.9032280581499268
292.	79.	0.9032249794217557
294.	79.	0.9032211705393115
296.	79.	0.9032187508052124
298.	79.	0.9032136768950616
300.	79.	0.9032066695553737
302.	79.	0.9032022514121523
304.	79.	0.9031944866010201
306.	79.	0.9031855393220998
308.	79.	0.9031806957425704
310.	79.	0.9031704221818573
312.	79.	0.9031606321024971
314.	79.	0.9031517549153188
316.	79.	0.9031407272051565
318.	79.	0.9031295835414158
320.	79.	0.903117692659624
322.	79.	0.9031050051392256
324.	79.	0.9030927815415727
326.	79.	0.9030809042553056
328.	79.	0.9030673223961893
330.	79.	0.9030535659685371
332.	79.	0.9030392077182919
334.	79.	0.9030250691240452
336.	79.	0.9030087728355829
338.	79.	0.9029921921919462
340.	79.	0.9029770177106877
342.	79.	0.9029613367971867
344.	79.	0.9029434028194053
346.	79.	0.9029264928102011
348.	79.	0.9029072777221073
350.	79.	0.90289281645788
0.	81.	7.328169003165482e-8
2.	81.	1.2667894946193036e-7
4.	81.	-1.672265710069409e-6
6.	81.	-4.1206371510071833e-7
8.	81.	0.000018583774348950465
10.	81.	-4.154645753269729e-6
12.	81.	3.5861360191054155e-6
14.	81.	5.2247425016373415e-6
16.	81.	-3.650457279004903e-6
18.	81.	6.201876345794874e-7
20.	81.	-0.000010261868862496772
22.	81.	5.461276420466388e-6
24.	81.	-0.000013855914295441606
26.	81.	6.128460582678237e-6
28.	81.	0.000015078281248956431
30.	81.	-9.49463749524196e-6
32.	81.	0.00001671291863301321
34.	81.	4.336450351171255e-6
36.	81.	-0.000010194135640169241
38.	81.	6.908434654509665e-7
40.	81.	-1.4480119682689767e-6
42.	81.	-2.151657127688706e-6
44.	81.	-9.97625060631462e-6
46.	81.	-7.190572901289711e-6
48.	81.	-5.9317001781432925e-6
50.	81.	-0.000011931332873207857
52.	81.	8.72753349600704e-6
54.	81.	7.936422360436718e-6
56.	81.	1.4837972489977466e-6
58.	81.	-0.000013950851638142998
60.	81.	0.000010546650205305203
62.	81.	0.000023408313022741543
64.	81.	-9.87173277076286e-6
66.	81.	-0.000020082151469350654
68.	81.	0.11546507705020675
70.	81.	0.34863304018161406
72.	81.	0.4597735274601377
74.	81.	0.5354577069360369
76.	81.	0.591936156936034
78.	81.	0.6360724799545073
80.	81.	0.6715756389955023
82.	81.	0.7007374837921682
84.	81.	0.7250290221233796
86.	81.	0.7455098586760713
88.	81.	0.7629481445497591
90.	81.	0.777916862449694
92.	81.	0.790847774063857
94.	81.	0.8020957353649957
96.	81.	0.8119182132444582
98.	81.	0.820540215888201
100.	81.	0.8281464379982164
102.	81.	0.8348753448715057
104.	81.	0.8408512800192453
106.	81.	0.8461725483132074
108.	81.	0.8509285088189206
110.	81.	0.8551887612589997
112.	81.	0.8590125087232263
114.	81.	0.8624602920222018
116.	81.	0.8655659333726166
118.	81.	0.8683796339000855
120.	81.	0.8709289665035148
122.	81.	0.8732371698668783
124.	81.	0.8753417994358831
126.	81.	0.8772546772041255
128.	81.	0.8790024621970102
130.	81.	0.8805977095318888
132.	81.	0.8820589494414978
134.	81.	0.8833999931665883
136.	81.	0.884628859484381
138.	81.	0.8857591400143328
140.	81.	0.8867961983412858
142.	81.	0.8877552857784967
144.	81.	0.8886362814214691
146.	81.	0.889451714936868
148.	81.	0.8902041789153454
150.	81.	0.8909011573135043
152.	81.	0.8915501537411493
154.	81.	0.89214271002435
156.	81.	0.8927012723349214
158.	81.	0.8932120225808118
160.	81.	0.8936968946279603
162.	81.	0.894140492540872
164.	81.	0.8945545416606875
166.	81.	0.8949432654862143
168.	81.	0.8953033709571623
170.	81.	0.8956405748652484
172.	81.	0.8959532109645474
174.	81.	0.8962474349934366
176.	81.	0.8965228985919524
178.	81.	0.8967772495084642
180.	81.	0.8970188118692807
182.	81.	0.8972436776656317
184.	81.	0.8974530275690027
186.	81.	0.8976525049900138
188.	81.	0.8978368558901042
190.	81.	0.8980107237471996
192.	81.	0.8981748292255777
194.	81.	0.8983273678941719
196.	81.	0.8984693832932242
198.	81.	0.8986067912711746
200.	81.	0.8987322767757195
202.	81.	0.8988523612072025
204.	81.	0.8989643683098751
206.	81.	0.8990712586785646
208.	81.	0.8991681947451533
210.	81.	0.8992615759223188
212.	81.	0.8993503229584252
214.	81.	0.8994316735555864
216.	81.	0.8995125346785439
218.	81.	0.8995854891666616
220.	81.	0.899654370694878
222.	81.	0.8997186209098801
224.	81.	0.8997782562536097
226.	81.	0.8998343143771295
228.	81.	0.8998883868554144
230.	81.	0.8999385519875817
232.	81.	0.8999861383415807
234.	81.	0.900031219072916
236.	81.	0.9000710427721635
238.	81.	0.9001118394640005
240.	81.	0.9001485172723037
242.	81.	0.9001812475554406
244.	81.	0.9002126169741195
246.	81.	0.9002424404418473
248.	81.	0.9002703110009261
250.	81.	0.900295913849264
252.	81.	0.9003207639988586
254.	81.	0.9003433647248382
256.	81.	0.900362173070627
258.	81.	0.9003811561854754
260.	81.	0.9003971410843788
262.	81.	0.9004115515899483
264.	81.	0.9004266314836313
266.	81.	0.9004388933608347
268.	81.	0.9004512334912161
270.	81.	0.9004598298756725
272.	81.	0.9004692224340664
274.	81.	0.9004776681710531
276.	81.	0.9004828549734988
278.	81.	0.9004893952858499
280.	81.	0.9004924051276789
282.	81.	0.9004977138050204
284.	81.	0.9004995560892965
286.	81.	0.9004991525384148
288.	81.	0.9005018544843675
290.	81.	0.9005021308088457
292.	81.	0.9005005543515658
294.	81.	0.9004998925269233
296.	81.	0.9004965926132437
298.	81.	0.900493450670149
300.	81.	0.9004923518436329
302.	81.	0.9004841856962623
304.	81.	0.9004796475810277
306.	81.	0.9004733236551312
308.	81.	0.9004664266728972
310.	81.	0.9004596769630423
312.	81.	0.900451255267085
314.	81.	0.9004440593778447
316.	81.	0.900433616652636
318.	81.	0.9004245108377205
320.	81.	0.9004135729017967
322.	81.	0.9004038691933755
324.	81.	0.9003930512175427
326.	81.	0.9003808907153663
328.	81.	0.9003696173987367
330.	81.	0.900354718958251
332.	81.	0.9003431020045763
334.	81.	0.9003289548540792
336.	81.	0.9003156524747739
338.	81.	0.9003008642487356
340.	81.	0.9002859187126926
342.	81.	0.9002702458307978
344.	81.	0.9002537269105491
346.	81.	0.9002386484291044
348.	81.	0.9002215460846946
350.	81.	0.9002037340414426
0.	83.	1.2523273224486703e-9
2.	83.	4.082920359904513e-6
4.	83.	-1.6209267557175055e-6
6.	83.	4.0456320411825564e-7
8.	83.	1.5018934431260984e-6
10.	83.	1.1977511302361286e-7
12.	83.	3.2408018867596833e-6
14.	83.	-8.866506775444871e-7
16.	83.	-4.921633997767138e-6
18.	83.	0.000010280149183298517
20.	83.	-1.2925300041768777e-7
22.	83.	-5.723889751717155e-6
24.	83.	-6.536840567462056e-6
26.	83.	1.3887122951692513e-7
28.	83.	-2.11349773814364e-6
30.	83.	4.985733708983105e-7
32.	83.	-2.3976430212141535e-6
34.	83.	0.000014199184078332595
36.	83.	-1.5206947737111043e-7
38.	83.	-5.91466114353834e-6
40.	83.	-2.795742118478275e-6
42.	83.	7.476846319625347e-6
44.	83.	-3.993844129379805e-6
46.	83.	-2.2430295163651905e-6
48.	83.	0.00001782657195708647
50.	83.	-0.000011486217669633338
52.	83.	-9.083510435261415e-6
54.	83.	-0.000011341841219904255
56.	83.	-3.023448385642846e-6
58.	83.	0.000011241500910198832
60.	83.	-8.410860039738363e-6
62.	83.	7.6232572989451704e-6
64.	83.	0.000023777208635326415
66.	83.	-0.000033284213114014515
68.	83.	0.10887985051034942
70.	83.	0.344989488085188
72.	83.	0.4561758689073796
74.	83.	0.5318189428691298
76.	83.	0.5882794890973465
78.	83.	0.6324157994434761
80.	83.	0.6679315642976652
82.	83.	0.6970787970336098
84.	83.	0.7213818517552221
86.	83.	0.7418834619767212
88.	83.	0.7593388683282805
90.	83.	0.7743158866399865
92.	83.	0.7872611222983484
94.	83.	0.7985207658422844
96.	83.	0.8083605970134817
98.	83.	0.8170007399202043
100.	83.	0.8246213408821008
102.	83.	0.8313657847072584
104.	83.	0.8373608894758485
106.	83.	0.8426973335864308
108.	83.	0.8474647551129368
110.	83.	0.851738740477004
112.	83.	0.855580766630703
114.	83.	0.8590387969425106
116.	83.	0.862158190064979
118.	83.	0.8649839077215083
120.	83.	0.8675412556132244
122.	83.	0.8698642350387643
124.	83.	0.8719781406608976
126.	83.	0.873906751697498
128.	83.	0.8756599129185888
130.	83.	0.8772715477814627
132.	83.	0.8787396392021939
134.	83.	0.8800912910492038
136.	83.	0.8813283002454256
138.	83.	0.8824646493942532
140.	83.	0.8835110528778999
142.	83.	0.8844795609870333
144.	83.	0.885372245813235
146.	83.	0.8861918715053776
148.	83.	0.8869477290640654
150.	83.	0.8876590344404769
152.	83.	0.8883098109136743
154.	83.	0.8889137150485898
156.	83.	0.889475267415346
158.	83.	0.8900011872832665
160.	83.	0.8904845782962463
162.	83.	0.8909366844041982
164.	83.	0.8913584244732179
166.	83.	0.89175119074732
168.	83.	0.8921156625975085
170.	83.	0.8924585041371946
172.	83.	0.8927797739502666
174.	83.	0.8930788342453417
176.	83.	0.8933610444065055
178.	83.	0.893621555690453
180.	83.	0.8938669567327052
182.	83.	0.8940957961824005
184.	83.	0.8943136416528475
186.	83.	0.8945157567054933
188.	83.	0.894706094421496
190.	83.	0.8948858275837448
192.	83.	0.89505262935498
194.	83.	0.8952100443487312
196.	83.	0.8953590395795865
198.	83.	0.8954966967731077
200.	83.	0.8956288429436914
202.	83.	0.8957530437585509
204.	83.	0.8958697382572336
206.	83.	0.8959793699120423
208.	83.	0.8960824373685754
210.	83.	0.8961825601914253
212.	83.	0.8962728547981244
214.	83.	0.8963581365935122
216.	83.	0.8964404881059691
218.	83.	0.8965182112656023
220.	83.	0.8965906364492862
222.	83.	0.8966589559726572
224.	83.	0.8967255778658318
226.	83.	0.8967845110283061
228.	83.	0.8968399815854933
230.	83.	0.8968929861722329
232.	83.	0.8969457130128881
234.	83.	0.8969931117615615
236.	83.	0.8970369784719834
238.	83.	0.8970785938846982
240.	83.	0.8971191085797198
242.	83.	0.8971553706397851
244.	83.	0.8971912197624305
246.	83.	0.897222764821647
248.	83.	0.8972531941486908
250.	83.	0.8972788182234566
252.	83.	0.8973078366400822
254.	83.	0.897332365433165
256.	83.	0.8973554862543212
258.	83.	0.8973767532618352
260.	83.	0.8973956257816987
262.	83.	0.8974125861390858
264.	83.	0.8974295790758797
266.	83.	0.8974445759911681
268.	83.	0.8974581472784073
270.	83.	0.8974716705105416
272.	83.	0.897482781180756
274.	83.	0.8974935198707908
276.	83.	0.8974991515751423
278.	83.	0.8975105768902728
280.	83.	0.8975158000270744
282.	83.	0.8975225240094941
284.	83.	0.8975257763330442
286.	83.	0.8975295459979423
288.	83.	0.8975333600801845
290.	83.	0.8975349972781528
292.	83.	0.8975359286695788
294.	83.	0.8975360463365957
296.	83.	0.8975366242964882
298.	83.	0.8975341742591855
300.	83.	0.8975311057104979
302.	83.	0.8975294761469638
304.	83.	0.8975275037985255
306.	83.	0.8975214285961126
308.	83.	0.8975158714053362
310.	83.	0.8975105344900219
312.	83.	0.8975022857725573
314.	83.	0.8974980448294241
316.	83.	0.897491064687075
318.	83.	0.8974829144027912
320.	83.	0.8974741793779764
322.	83.	0.8974639003906709
324.	83.	0.897456274772996
326.	83.	0.8974458827820617
328.	83.	0.8974333164585827
330.	83.	0.8974221708544465
332.	83.	0.8974098067680943
334.	83.	0.8973989139858553
336.	83.	0.8973863020879854
338.	83.	0.8973714302905755
340.	83.	0.8973601127945937
342.	83.	0.8973468592974255
344.	83.	0.8973296689563717
346.	83.	0.8973163991470702
348.	83.	0.8972998240180103
350.	83.	0.8972840018477409
0.	85.	5.4292233909290235e-9
2.	85.	-0.000014398189595170862
4.	85.	-2.6902046320063134e-7
6.	85.	1.578166034283279e-7
8.	85.	-1.1039625536336562e-6
10.	85.	-1.1798457468391586e-6
12.	85.	6.973560375646187e-6
14.	85.	8.091132158293331e-7
16.	85.	-7.052948799707501e-6
18.	85.	8.805029273330502e-6
20.	85.	-0.000011226869822644449
22.	85.	-3.093160321612246e-8
24.	85.	3.3798809741367093e-6
26.	85.	-6.965713123557879e-6
28.	85.	-8.068446248097856e-6
30.	85.	7.172176822716121e-6
32.	85.	-5.691616205897842e-6
34.	85.	7.14939881745047e-6
36.	85.	-6.934768182549892e-6
38.	85.	9.760552569803341e-6
40.	85.	-3.843128369427264e-6
42.	85.	0.000014916711278525677
44.	85.	0.00001856442276505035
46.	85.	6.24622433382708e-6
48.	85.	-6.644141948776461e-6
50.	85.	1.0666200736495207e-6
52.	85.	2.797668248073639e-6
54.	85.	-6.303426400118198e-6
56.	85.	-0.000013593070958719672
58.	85.	0.00003509027876855968
60.	85.	7.98034204696547e-6
62.	85.	6.065397685749821e-6
64.	85.	-0.000012671457711234912
66.	85.	0.000014170762273484797
68.	85.	0.10156504627304647
70.	85.	0.3410568939153554
72.	85.	0.45229278240124304
74.	85.	0.527912643207723
76.	85.	0.5843311677485631
78.	85.	0.6284389845365329
80.	85.	0.663939056185894
82.	85.	0.693098477421465
84.	85.	0.7174111482112535
86.	85.	0.7379107771930901
88.	85.	0.7553832190312788
90.	85.	0.7703759340468759
92.	85.	0.7833464900747387
94.	85.	0.7946204255923499
96.	85.	0.8044731935978504
98.	85.	0.8131403580465989
100.	85.	0.8207708380171513
102.	85.	0.827534344000948
104.	85.	0.833537730579492
106.	85.	0.8388907050156594
108.	85.	0.8436788929762489
110.	85.	0.8479644759530819
112.	85.	0.8518222425004575
114.	85.	0.8552929006909926
116.	85.	0.8584276272529847
118.	85.	0.861265651455793
120.	85.	0.8638327481942115
122.	85.	0.8661717293171705
124.	85.	0.8682953569988646
126.	85.	0.8702376693425838
128.	85.	0.8720044767958005
130.	85.	0.8736223708311128
132.	85.	0.8751021047942495
134.	85.	0.876462822117437
136.	85.	0.8777114623870622
138.	85.	0.8788594303238216
140.	85.	0.8799145014934201
142.	85.	0.8808917205813438
144.	85.	0.8817946297532249
146.	85.	0.8826247234903829
148.	85.	0.8833956511276394
150.	85.	0.8841054832494354
152.	85.	0.8847663782949834
154.	85.	0.8853823335396718
156.	85.	0.8859501238226904
158.	85.	0.886481427701179
160.	85.	0.8869765682933373
162.	85.	0.8874370079975398
164.	85.	0.8878654334796482
166.	85.	0.888262772059686
168.	85.	0.8886356727549196
170.	85.	0.8889879216027122
172.	85.	0.8893124069601829
174.	85.	0.8896227229569419
176.	85.	0.8899055875702883
178.	85.	0.8901758404407708
180.	85.	0.8904275418064422
182.	85.	0.8906612985706418
184.	85.	0.8908858697562692
186.	85.	0.8910931223745261
188.	85.	0.8912864567432647
190.	85.	0.8914727304878696
192.	85.	0.8916465475271106
194.	85.	0.8918107312852296
196.	85.	0.8919654452704315
198.	85.	0.8921074994040409
200.	85.	0.8922476941258024
202.	85.	0.8923739370812397
204.	85.	0.8924946873557307
206.	85.	0.8926112592645365
208.	85.	0.8927158075371673
210.	85.	0.8928216308687847
212.	85.	0.8929181602901161
214.	85.	0.8930076051493839
216.	85.	0.8930940530090974
218.	85.	0.8931760102383122
220.	85.	0.8932527657637013
222.	85.	0.8933268566155641
224.	85.	0.8933937529925858
226.	85.	0.8934586445390899
228.	85.	0.8935186301346631
230.	85.	0.8935784002223789
232.	85.	0.8936317941849732
234.	85.	0.89368554181295
236.	85.	0.8937327042112081
238.	85.	0.8937799984363654
240.	85.	0.8938233312844333
242.	85.	0.8938645159299592
244.	85.	0.8938992676803015
246.	85.	0.8939357223832719
248.	85.	0.8939688453524827
250.	85.	0.894002657468961
252.	85.	0.8940308510949736
254.	85.	0.894059745572362
256.	85.	0.8940857095066238
258.	85.	0.8941101869465178
260.	85.	0.8941341124548853
262.	85.	0.8941545215902732
264.	85.	0.8941731430099483
266.	85.	0.8941913269295935
268.	85.	0.8942068410174477
270.	85.	0.894224178891182
272.	85.	0.8942374329022325
274.	85.	0.894250092140538
276.	85.	0.8942618563353381
278.	85.	0.8942735206509042
280.	85.	0.894282442160591
282.	85.	0.8942929942334873
284.	85.	0.8942969951206273
286.	85.	0.8943049943701807
288.	85.	0.8943073721829862
290.	85.	0.8943137666270636
292.	85.	0.8943193016879072
294.	85.	0.894319372876665
296.	85.	0.8943202839471127
298.	85.	0.8943222598237197
300.	85.	0.8943215486149589
302.	85.	0.8943225609688265
304.	85.	0.8943215839964467
306.	85.	0.8943184466805774
308.	85.	0.894314787511339
310.	85.	0.8943124736772704
312.	85.	0.894308024481647
314.	85.	0.8943035949369091
316.	85.	0.8942982314080101
318.	85.	0.8942917027124383
320.	85.	0.8942845218431372
322.	85.	0.8942790982947937
324.	85.	0.8942694761975936
326.	85.	0.8942620489194225
328.	85.	0.8942518679194414
330.	85.	0.8942427576655455
332.	85.	0.8942331536704147
334.	85.	0.8942223103364756
336.	85.	0.8942109421792334
338.	85.	0.8942013316271171
340.	85.	0.8941868637738901
342.	85.	0.8941759621378622
344.	85.	0.8941637751859357
346.	85.	0.8941494599543257
348.	85.	0.8941350723393097
350.	85.	0.8941199437389883
0.	87.	-2.2347686464826504e-8
2.	87.	-5.3314339532184025e-6
4.	87.	-5.068314620553961e-6
6.	87.	-3.292897804219754e-6
8.	87.	5.189009435649484e-7
10.	87.	1.1164096399987095e-7
12.	87.	-7.36941144189983e-6
14.	87.	1.804442790130615e-6
16.	87.	-1.8847239292896338e-6
18.	87.	3.0719146892985075e-6
20.	87.	-6.854444369162315e-6
22.	87.	-6.726226586282941e-6
24.	87.	9.905063613390005e-6
26.	87.	8.373554925948365e-7
28.	87.	-4.5228392135483195e-7
30.	87.	0.000016127988914156554
32.	87.	9.45288179612147e-7
34.	87.	-0.000013792530994474462
36.	87.	3.3432363242387088e-6
38.	87.	-7.049780364852597e-6
40.	87.	9.729837800516336e-6
42.	87.	-7.0076035583503905e-6
44.	87.	-0.000011825860382691858
46.	87.	-1.0660547477717185e-6
48.	87.	8.090077177664225e-6
50.	87.	-0.000013932291354594693
52.	87.	-9.919504284438676e-6
54.	87.	-8.594309364111188e-6
56.	87.	0.000013002983194250163
58.	87.	5.9377181115905896e-6
60.	87.	3.0338018865270077e-6
62.	87.	0.000010048482476916556
64.	87.	-0.0000185233566072654
66.	87.	-0.000030341964739398644
68.	87.	0.0929189206562523
70.	87.	0.33683357046364304
72.	87.	0.4480973598287707
74.	87.	0.5236566145180515
76.	87.	0.5800481072371085
78.	87.	0.6241451245687661
80.	87.	0.6596254621266814
82.	87.	0.6887673452553775
84.	87.	0.7130936352921401
86.	87.	0.7336009232441628
88.	87.	0.7510776104088994
90.	87.	0.766093098453426
92.	87.	0.7790791104488775
94.	87.	0.7903685775585038
96.	87.	0.800240427672417
98.	87.	0.8089163906272961
100.	87.	0.8165685649873519
102.	87.	0.8233451674569275
104.	87.	0.8293694930043083
106.	87.	0.83474498439662
108.	87.	0.839540248161067
110.	87.	0.8438464779744003
112.	87.	0.8477181615486576
114.	87.	0.8512037832523752
116.	87.	0.8543549036595292
118.	87.	0.8572037327395734
120.	87.	0.859788092352062
122.	87.	0.8621390217074136
124.	87.	0.8642758915624771
126.	87.	0.8662270468244615
128.	87.	0.8680152398500072
130.	87.	0.8696420661604679
132.	87.	0.8711321369073409
134.	87.	0.872504462834624
136.	87.	0.8737683598984323
138.	87.	0.8749250773323032
140.	87.	0.8759978760279937
142.	87.	0.8769789150511325
144.	87.	0.8778914915206384
146.	87.	0.8787333622814186
148.	87.	0.8795119646384885
150.	87.	0.8802355891057235
152.	87.	0.8809081278631217
154.	87.	0.8815304377277514
156.	87.	0.8821096302435872
158.	87.	0.8826481990026853
160.	87.	0.8831513076874059
162.	87.	0.8836194591025323
164.	87.	0.8840569750647926
166.	87.	0.8844641806776378
168.	87.	0.8848451272205979
170.	87.	0.8852037845318016
172.	87.	0.8855374291446617
174.	87.	0.8858507469574002
176.	87.	0.8861491458686777
178.	87.	0.8864205260947978
180.	87.	0.8866815159730866
182.	87.	0.8869262593679644
184.	87.	0.8871530887180641
186.	87.	0.8873707232556509
188.	87.	0.88757297242374
190.	87.	0.8877647209378268
192.	87.	0.8879422249334301
194.	87.	0.8881121401146154
196.	87.	0.8882749371956904
198.	87.	0.8884235724726356
200.	87.	0.8885666785599181
202.	87.	0.8887015663654555
204.	87.	0.8888301665964238
206.	87.	0.8889495289610779
208.	87.	0.8890645870595618
210.	87.	0.8891735120588345
212.	87.	0.8892738956710279
214.	87.	0.889371573773692
216.	87.	0.8894625416848367
218.	87.	0.8895490628608068
220.	87.	0.8896314109467592
222.	87.	0.8897088789086076
224.	87.	0.8897826465816857
226.	87.	0.889850240869357
228.	87.	0.8899163875888675
230.	87.	0.8899808702209374
232.	87.	0.8900396160425383
234.	87.	0.8900956849682715
236.	87.	0.8901489215864518
238.	87.	0.8901969655577442
240.	87.	0.8902452111426751
242.	87.	0.8902913531553545
244.	87.	0.8903348445408124
246.	87.	0.8903728164701983
248.	87.	0.8904113597411273
250.	87.	0.8904467579840907
252.	87.	0.8904812079892434
254.	87.	0.8905121718376443
256.	87.	0.8905438010855168
258.	87.	0.8905697598754386
260.	87.	0.8905980353508255
262.	87.	0.8906223187031107
264.	87.	0.8906481501348644
266.	87.	0.8906686781135796
268.	87.	0.8906875849090371
270.	87.	0.8907057638129013
272.	87.	0.890722929072689
274.	87.	0.8907399856643198
276.	87.	0.8907543405834235
278.	87.	0.8907690522026709
280.	87.	0.8907809133188522
282.	87.	0.8907919533424135
284.	87.	0.890800736460223
286.	87.	0.8908121364485126
288.	87.	0.89082018284574
290.	87.	0.8908282231775674
292.	87.	0.8908346854183693
294.	87.	0.8908385485034772
296.	87.	0.8908438786780564
298.	87.	0.8908481483602999
300.	87.	0.890851242534293
302.	87.	0.890853226569308
304.	87.	0.8908526186537168
306.	87.	0.8908543321390777
308.	87.	0.8908555927967207
310.	87.	0.8908534209579287
312.	87.	0.8908526533300088
314.	87.	0.8908505191247161
316.	87.	0.8908462801711801
318.	87.	0.8908425143741465
320.	87.	0.8908380105473829
322.	87.	0.8908340708052931
324.	87.	0.8908293873494412
326.	87.	0.8908214575812534
328.	87.	0.8908145520317468
330.	87.	0.8908075659488114
332.	87.	0.8908010257764089
334.	87.	0.8907923546711721
336.	87.	0.8907835800101148
338.	87.	0.8907740060914635
340.	87.	0.8907649140086429
342.	87.	0.8907533308173883
344.	87.	0.8907411906571769
346.	87.	0.8907296046330254
348.	87.	0.8907187175465417
350.	87.	0.8907058248019936
0.	89.	5.3426063429669356e-8
2.	89.	-1.8539606716130887e-6
4.	89.	-3.1451069035249045e-6
6.	89.	4.9025488628757885e-6
8.	89.	3.030292520968921e-6
10.	89.	3.4771100704113484e-6
12.	89.	-4.986849907732839e-7
14.	89.	6.109343097165913e-6
16.	89.	-2.119756499834369e-6
18.	89.	4.938342053561597e-6
20.	89.	1.5153258266068896e-6
22.	89.	-0.000011177445243308395
24.	89.	-3.688986131394843e-6
26.	89.	1.324132025570556e-6
28.	89.	1.162852606691612e-6
30.	89.	-1.0114621177447966e-6
32.	89.	-7.883143925061709e-6
34.	89.	1.7656265566285258e-6
36.	89.	-3.564721648340373e-6
38.	89.	-2.627751994751838e-6
40.	89.	3.310618187291993e-6
42.	89.	0.000015023620986465898
44.	89.	9.44960887692821e-7
46.	89.	-5.0126600993429735e-6
48.	89.	-3.832560403339092e-6
50.	89.	0.000010340776864508174
52.	89.	-0.00002549422596455487
54.	89.	7.323420423329778e-6
56.	89.	-3.7350595236634105e-6
58.	89.	2.8774970942675043e-6
60.	89.	7.154547900823151e-6
62.	89.	0.000018167341706135932
64.	89.	-0.000021748738519096072
66.	89.	0.00004234063143365359
68.	89.	0.08282631893927113
70.	89.	0.33225738545038563
72.	89.	0.4435609235127817
74.	89.	0.5190656460611515
76.	89.	0.575410384067268
78.	89.	0.6194635119640584
80.	89.	0.654928604185245
82.	89.	0.6840857255085834
84.	89.	0.7083938276541529
86.	89.	0.7289180748007569
88.	89.	0.7464111792587717
90.	89.	0.7614314642349841
92.	89.	0.7744321235336669
94.	89.	0.7857416462213453
96.	89.	0.7956322818322374
98.	89.	0.8043243693386057
100.	89.	0.8119965290027894
102.	89.	0.8187924581337513
104.	89.	0.8248361550858823
106.	89.	0.8302205899288365
108.	89.	0.835039877477192
110.	89.	0.8393629423537788
112.	89.	0.843248268434956
114.	89.	0.846754235587637
116.	89.	0.8499190023884708
118.	89.	0.8527889074633276
120.	89.	0.8553854240923655
122.	89.	0.8577489088543484
124.	89.	0.859906978288717
126.	89.	0.8618715730332698
128.	89.	0.8636653745345069
130.	89.	0.8653121952560759
132.	89.	0.8668196554315942
134.	89.	0.868200110752422
136.	89.	0.8694773814288913
138.	89.	0.8706501542949572
140.	89.	0.8717286074772419
142.	89.	0.8727254807203365
144.	89.	0.873648712787189
146.	89.	0.874502874135649
148.	89.	0.875293308780525
150.	89.	0.8760258414054902
152.	89.	0.8767129880755491
154.	89.	0.877343291822127
156.	89.	0.8779336028042173
158.	89.	0.8784816900627087
160.	89.	0.8789928107754174
162.	89.	0.8794721747631944
164.	89.	0.8799187786188245
166.	89.	0.8803372667930756
168.	89.	0.8807303542010974
170.	89.	0.8810964227813749
172.	89.	0.8814403306352769
174.	89.	0.8817650180246064
176.	89.	0.882065312092517
178.	89.	0.8823504456794768
180.	89.	0.8826143100148749
182.	89.	0.8828683630137487
184.	89.	0.8831063022093393
186.	89.	0.8833285884387604
188.	89.	0.883540093360667
190.	89.	0.8837356854114561
192.	89.	0.8839256953768487
194.	89.	0.8841021722854597
196.	89.	0.8842729550182796
198.	89.	0.8844278472711604
200.	89.	0.8845794425962464
202.	89.	0.8847215951872199
204.	89.	0.8848544170592095
206.	89.	0.8849823219302131
208.	89.	0.8851044131628485
210.	89.	0.8852157673225581
212.	89.	0.8853269538656596
214.	89.	0.8854279633077009
216.	89.	0.8855250874920628
218.	89.	0.8856184616347115
220.	89.	0.8857084264991746
222.	89.	0.8857894944156308
224.	89.	0.8858700120373371
226.	89.	0.8859440553792829
228.	89.	0.8860170465394432
230.	89.	0.8860865602915403
232.	89.	0.8861498835251713
234.	89.	0.8862105232474446
236.	89.	0.8862691787136429
238.	89.	0.8863264802185352
240.	89.	0.8863784888404626
242.	89.	0.8864287542962296
244.	89.	0.8864759854408213
246.	89.	0.8865198046908455
248.	89.	0.8865627243059282
250.	89.	0.8866033275339356
252.	89.	0.8866421537157677
254.	89.	0.8866775846145398
256.	89.	0.8867117855265755
258.	89.	0.8867466666480674
260.	89.	0.8867760374068296
262.	89.	0.8868043082059137
264.	89.	0.8868324455977099
266.	89.	0.8868580285490218
268.	89.	0.8868835132298953
270.	89.	0.8869057198526551
272.	89.	0.8869281036437913
274.	89.	0.8869484765437604
276.	89.	0.8869688835565204
278.	89.	0.8869816612171381
280.	89.	0.8870005281723063
282.	89.	0.8870142912109504
284.	89.	0.8870302118567838
286.	89.	0.8870436166039113
288.	89.	0.8870563677992853
290.	89.	0.8870646072355984
292.	89.	0.88707304711096
294.	89.	0.8870841860427015
296.	89.	0.8870926272030861
298.	89.	0.8870995300014392
300.	89.	0.8871043609486089
302.	89.	0.8871101001058807
304.	89.	0.887113968664085
306.	89.	0.8871190281353561
308.	89.	0.8871217686363665
310.	89.	0.8871241641056844
312.	89.	0.8871235305880218
314.	89.	0.8871234953620204
316.	89.	0.887124989955704
318.	89.	0.8871237525860415
320.	89.	0.88712234434158
322.	89.	0.8871199941350248
324.	89.	0.8871178294627062
326.	89.	0.8871151673072041
328.	89.	0.8871110104929323
330.	89.	0.887105310847718
332.	89.	0.8870984023097048
334.	89.	0.8870951665844015
336.	89.	0.8870876918433147
338.	89.	0.8870798575530203
340.	89.	0.8870728872893803
342.	89.	0.8870646681982718
344.	89.	0.887056524686513
346.	89.	0.8870456409245457
348.	89.	0.8870372679244891
350.	89.	0.887026530968836
0.	91.	-4.1497668957516185e-8
2.	91.	-2.165861046095746e-7
4.	91.	-6.751974461740733e-9
6.	91.	1.1486417704774602e-6
8.	91.	3.896934726275651e-6
10.	91.	2.38599410777178e-6
12.	91.	3.996514032021357e-8
14.	91.	5.945210498393307e-6
16.	91.	1.7241466256822572e-7
18.	91.	-1.6542096392676869e-6
20.	91.	-4.390446069017934e-6
22.	91.	1.447218924994007e-6
24.	91.	-2.599147193077433e-6
26.	91.	8.242571233684525e-6
28.	91.	-0.000015004061399371123
30.	91.	-0.000015000600364392791
32.	91.	5.739840491477242e-6
34.	91.	9.427703627304343e-7
36.	91.	0.000011825126298783314
38.	91.	8.482964838241956e-7
40.	91.	-6.650694528566211e-6
42.	91.	-0.000016912702374735606
44.	91.	0.000014195626580399135
46.	91.	5.352136200721071e-6
48.	91.	-2.147527228238052e-6
50.	91.	0.000015646256680035915
52.	91.	9.877280494475981e-6
54.	91.	-2.8559699274814397e-6
56.	91.	8.50463717004648e-6
58.	91.	0.000020532747825778647
60.	91.	0.000013863793905039603
62.	91.	-5.451223551087225e-6
64.	91.	9.678953284850844e-6
66.	91.	0.000019530122942305537
68.	91.	0.07046338061432753
70.	91.	0.3272243878006926
72.	91.	0.43862829693698985
74.	91.	0.5141030269822318
76.	91.	0.5703854658318571
78.	91.	0.6144074286181418
80.	91.	0.6498655109665376
82.	91.	0.6790006927035944
84.	91.	0.7033150183375367
86.	91.	0.7238465319094567
88.	91.	0.7413493248154667
90.	91.	0.7563911197449835
92.	91.	0.7693948791017842
94.	91.	0.7807226657651154
96.	91.	0.7906308528152117
98.	91.	0.7993447642567576
100.	91.	0.8070321423114488
102.	91.	0.8138507382488113
104.	91.	0.8199097861048281
106.	91.	0.8253159928478613
108.	91.	0.830153754816563
110.	91.	0.8344914886003075
112.	91.	0.8383981101312843
114.	91.	0.8419217836827819
116.	91.	0.8451084073945219
118.	91.	0.8479898481632434
120.	91.	0.8506077068989092
122.	91.	0.8529882637927504
124.	91.	0.8551604424034749
126.	91.	0.8571391861126776
128.	91.	0.8589548669836823
130.	91.	0.860611940740159
132.	91.	0.8621337217129558
134.	91.	0.8635314622270082
136.	91.	0.8648201906009272
138.	91.	0.8660055185504812
140.	91.	0.8671010543607269
142.	91.	0.8681107742124943
144.	91.	0.869048063984142
146.	91.	0.8699145951735485
148.	91.	0.8707135694666274
150.	91.	0.8714647010106663
152.	91.	0.8721561399202253
154.	91.	0.8728061359069925
156.	91.	0.8734061455999624
158.	91.	0.8739657722405582
160.	91.	0.8744882816218554
162.	91.	0.8749796829576889
164.	91.	0.8754392185753143
166.	91.	0.8758660763347088
168.	91.	0.8762688386960727
170.	91.	0.8766465389349524
172.	91.	0.876996691948131
174.	91.	0.8773310882891634
176.	91.	0.8776437249702999
178.	91.	0.8779380905605105
180.	91.	0.8782151106107683
182.	91.	0.8784767730536793
184.	91.	0.878722078222199
186.	91.	0.8789564690066755
188.	91.	0.8791773133575638
190.	91.	0.8793823999530392
192.	91.	0.8795794431300685
194.	91.	0.8797668273541158
196.	91.	0.8799424338693932
198.	91.	0.8801081563384912
200.	91.	0.8802671011417074
202.	91.	0.8804182919528764
204.	91.	0.8805572071751218
206.	91.	0.8806926584092991
208.	91.	0.8808203484080684
210.	91.	0.8809455446051476
212.	91.	0.8810606100396255
214.	91.	0.8811696706559763
216.	91.	0.8812746952977224
218.	91.	0.8813749977835895
220.	91.	0.8814699143335764
222.	91.	0.8815617694337798
224.	91.	0.8816451562546226
226.	91.	0.8817266355867696
228.	91.	0.8818069836423083
230.	91.	0.8818822785366605
232.	91.	0.8819531881860612
234.	91.	0.8820204498947749
236.	91.	0.8820827510149202
238.	91.	0.8821452917630521
240.	91.	0.8822037350406968
242.	91.	0.8822595417832555
244.	91.	0.8823162446635366
246.	91.	0.8823621682816206
248.	91.	0.8824111407169265
250.	91.	0.8824591176565373
252.	91.	0.8825036190867164
254.	91.	0.8825424478889884
256.	91.	0.8825834226868002
258.	91.	0.8826212783633587
260.	91.	0.8826561641712799
262.	91.	0.8826914670690009
264.	91.	0.8827240831750782
266.	91.	0.8827553971479098
268.	91.	0.8827832480800235
270.	91.	0.8828118623291885
272.	91.	0.88283888046044
274.	91.	0.8828611394411543
276.	91.	0.8828862143528519
278.	91.	0.8829079664797238
280.	91.	0.8829292106664889
282.	91.	0.8829486441449348
284.	91.	0.8829672243535542
286.	91.	0.882983161576661
288.	91.	0.8829987319994345
290.	91.	0.8830159324776347
292.	91.	0.8830278772006872
294.	91.	0.8830405338598539
296.	91.	0.8830527105624733
298.	91.	0.8830639608590233
300.	91.	0.8830745788128654
302.	91.	0.8830830805893627
304.	91.	0.8830909881392909
306.	91.	0.8830985761631397
308.	91.	0.8831029150792165
310.	91.	0.883110481976568
312.	91.	0.8831153829146599
314.	91.	0.8831190968448173
316.	91.	0.8831198306327516
318.	91.	0.8831244290596992
320.	91.	0.8831270688339465
322.	91.	0.8831266993903892
324.	91.	0.8831265624442425
326.	91.	0.8831275314225091
328.	91.	0.8831237404885477
330.	91.	0.8831229933709475
332.	91.	0.8831220673458808
334.	91.	0.8831185586194101
336.	91.	0.8831144848925874
338.	91.	0.883110700014079
340.	91.	0.8831048403774335
342.	91.	0.8831009009388646
344.	91.	0.8830950294891208
346.	91.	0.8830872479878921
348.	91.	0.8830807061200964
350.	91.	0.8830723467613786
0.	93.	-2.4318495561536055e-7
2.	93.	5.06041309290531e-6
4.	93.	7.878951414947319e-6
6.	93.	2.120763455009079e-6
8.	93.	1.533285676534862e-7
10.	93.	1.4016226896780921e-6
12.	93.	6.830361983800405e-6
14.	93.	8.231002574221668e-6
16.	93.	-2.232221623828644e-6
18.	93.	-5.067827313374316e-8
20.	93.	-8.209434024080705e-7
22.	93.	0.000010679435800731772
24.	93.	2.998069183482101e-6
26.	93.	9.338088042257028e-8
28.	93.	-2.571922894251366e-6
30.	93.	0.000012297788346499962
32.	93.	-2.1822545091755555e-6
34.	93.	1.565869693083099e-6
36.	93.	-7.868359543348847e-6
38.	93.	-2.852211583585069e-6
40.	93.	8.364766119752182e-6
42.	93.	-1.3472914284674803e-6
44.	93.	-6.419006382731728e-7
46.	93.	0.000016194884403178134
48.	93.	-0.00001384396681550726
50.	93.	-6.117486601222177e-7
52.	93.	-4.3855276939559187e-7
54.	93.	-7.014200201730876e-6
56.	93.	-0.000022788506614879817
58.	93.	0.00001429224567736015
60.	93.	-0.000019012427370770138
62.	93.	-9.09418834187859e-6
64.	93.	0.00003435506947673813
66.	93.	0.00007894756364023196
68.	93.	0.05358036240876144
70.	93.	0.3217655279971361
72.	93.	0.4332967233532088
74.	93.	0.5087211849382317
76.	93.	0.5649504954176646
78.	93.	0.6089402613244268
80.	93.	0.6443859602388219
82.	93.	0.6735109297705684
84.	93.	0.6978264226494255
86.	93.	0.7183587016556534
88.	93.	0.7358704346736754
90.	93.	0.7509184856976159
92.	93.	0.763948326259698
94.	93.	0.7752939957560794
96.	93.	0.7852219633094114
98.	93.	0.7939524208098527
100.	93.	0.8016631015631157
102.	93.	0.8085016404651835
104.	93.	0.8145797514842112
106.	93.	0.8200032111309365
108.	93.	0.8248648743784476
110.	93.	0.8292215198198869
112.	93.	0.8331478334693865
114.	93.	0.836686269628205
116.	93.	0.8398916858021963
118.	93.	0.8427919722525672
120.	93.	0.8454325323558863
122.	93.	0.8478283603140393
124.	93.	0.8500169604494306
126.	93.	0.8520167899650593
128.	93.	0.8538491538964633
130.	93.	0.8555200166535629
132.	93.	0.857059327559306
134.	93.	0.8584760864919161
136.	93.	0.8597818479053129
138.	93.	0.8609804666201865
140.	93.	0.8620899280714467
142.	93.	0.8631195055993462
144.	93.	0.8640665834839492
146.	93.	0.864945995821972
148.	93.	0.8657691641657032
150.	93.	0.8665246236813212
152.	93.	0.86723657968517
154.	93.	0.8678928676225734
156.	93.	0.8685092576179347
158.	93.	0.8690837648089305
160.	93.	0.8696208083045666
162.	93.	0.8701227958820386
164.	93.	0.8705899312609597
166.	93.	0.8710305267858218
168.	93.	0.871448201051415
170.	93.	0.871835529208835
172.	93.	0.872199972706125
174.	93.	0.8725456677173059
176.	93.	0.8728703689131182
178.	93.	0.8731750999361612
180.	93.	0.8734634778337834
182.	93.	0.8737349124062996
184.	93.	0.8739916886056254
186.	93.	0.8742353056972498
188.	93.	0.8744657682971686
190.	93.	0.8746821608226102
192.	93.	0.8748894271397197
194.	93.	0.875085060590742
196.	93.	0.8752712208124329
198.	93.	0.8754453475123156
200.	93.	0.8756133920794624
202.	93.	0.8757704855178127
204.	93.	0.8759252178520822
206.	93.	0.8760681651532577
208.	93.	0.8762071593568483
210.	93.	0.8763372646104652
212.	93.	0.8764609013279465
214.	93.	0.8765806549680246
216.	93.	0.8766927542841642
218.	93.	0.8767994398435428
220.	93.	0.8769030909225822
222.	93.	0.8770022954287523
224.	93.	0.8770948877382319
226.	93.	0.8771860815674781
228.	93.	0.8772714696847087
230.	93.	0.8773539769471014
232.	93.	0.8774291833511814
234.	93.	0.8775045261046799
236.	93.	0.877574435710279
238.	93.	0.8776442515330799
240.	93.	0.8777115720919529
242.	93.	0.8777713218670127
244.	93.	0.8778349496534567
246.	93.	0.8778920921736447
248.	93.	0.87794517568012
250.	93.	0.8779985477006969
252.	93.	0.8780489778529906
254.	93.	0.8780958524703275
256.	93.	0.8781401051610377
258.	93.	0.8781853917197886
260.	93.	0.8782275413052584
262.	93.	0.878266027613963
264.	93.	0.8783067793626801
266.	93.	0.8783422437068624
268.	93.	0.8783760971001529
270.	93.	0.8784100011852652
272.	93.	0.8784426388871834
274.	93.	0.8784699769418075
276.	93.	0.8785004902758737
278.	93.	0.8785271158879688
280.	93.	0.8785541403300224
282.	93.	0.8785762684958637
284.	93.	0.8786018080041096
286.	93.	0.8786231960545501
288.	93.	0.878643255851114
290.	93.	0.8786625484228919
292.	93.	0.8786813886543344
294.	93.	0.8786993275642458
296.	93.	0.878714719604708
298.	93.	0.8787297931848398
300.	93.	0.8787455885573712
302.	93.	0.8787569731885618
304.	93.	0.8787707694258435
306.	93.	0.8787820678928276
308.	93.	0.8787927634152338
310.	93.	0.8788012913937807
312.	93.	0.8788105995295903
314.	93.	0.8788178406885845
316.	93.	0.8788256816502173
318.	93.	0.87883249106993
320.	93.	0.8788378185239896
322.	93.	0.878841980471626
324.	93.	0.8788455745744508
326.	93.	0.8788486047069665
328.	93.	0.8788524007473227
330.	93.	0.8788540480951212
332.	93.	0.8788553246513311
334.	93.	0.8788546158407786
336.	93.	0.8788551148639958
338.	93.	0.8788528247017916
340.	93.	0.8788534930404173
342.	93.	0.8788515644713375
344.	93.	0.8788473748734119
346.	93.	0.8788433572161198
348.	93.	0.8788390974818182
350.	93.	0.8788351948885474
0.	95.	6.182106177441671e-8
2.	95.	-1.3019824923840678e-7
4.	95.	-9.98312968358907e-8
6.	95.	3.438378067909397e-6
8.	95.	-8.366759545855642e-8
10.	95.	-4.162868326961877e-7
12.	95.	2.9732358945343373e-6
14.	95.	2.0826451916926518e-6
16.	95.	7.707029563293498e-6
18.	95.	-6.090839921909778e-6
20.	95.	-2.0248762409324512e-6
22.	95.	1.928554104480222e-6
24.	95.	-7.519084262555321e-6
26.	95.	3.675738801006011e-6
28.	95.	1.1917409364531717e-6
30.	95.	1.3381743631836927e-6
32.	95.	-1.411737022772469e-7
34.	95.	1.987677458822125e-6
36.	95.	0.000016650530793153532
38.	95.	0.00001808263203452841
40.	95.	2.0877516842419365e-6
42.	95.	-8.055305586276659e-6
44.	95.	-0.000011748648949298893
46.	95.	-0.000013264454263295407
48.	95.	-5.787438617098744e-6
50.	95.	-5.6721782828973275e-6
52.	95.	0.000012120689947795682
54.	95.	6.410780693331848e-6
56.	95.	-3.6416139291583477e-6
58.	95.	-9.262417470897299e-6
60.	95.	-0.000012866109792636256
62.	95.	0.000013950839827452424
64.	95.	0.00003984190611172208
66.	95.	-0.000011607345497451602
68.	95.	0.023726869032581966
70.	95.	0.3157151068668086
72.	95.	0.4274666954450736
74.	95.	0.5028894479019702
76.	95.	0.5590881265723254
78.	95.	0.6030366091550711
80.	95.	0.6384588174192296
82.	95.	0.6675723785680648
84.	95.	0.6918858439190912
86.	95.	0.7124306128662332
88.	95.	0.7299577017956568
90.	95.	0.7450237297913517
92.	95.	0.7580621561515937
94.	95.	0.7694276068031883
96.	95.	0.779373831085117
98.	95.	0.7881242603300457
100.	95.	0.7958563197091117
102.	95.	0.8027136024686973
104.	95.	0.8088150361971919
106.	95.	0.8142641125844429
108.	95.	0.8191438098470243
110.	95.	0.8235270168599754
112.	95.	0.8274719566834013
114.	95.	0.8310332865619712
116.	95.	0.8342580595522259
118.	95.	0.8371814702312218
120.	95.	0.8398340348110382
122.	95.	0.8422556520768034
124.	95.	0.84446218320383
126.	95.	0.8464800364654057
128.	95.	0.8483290270008956
130.	95.	0.8500233088847992
132.	95.	0.8515785913278551
134.	95.	0.8530121630407119
136.	95.	0.8543313337396541
138.	95.	0.8555527261937724
140.	95.	0.8566792532494368
142.	95.	0.8577218489848253
144.	95.	0.8586918301668565
146.	95.	0.8595878082516193
148.	95.	0.8604231775427749
150.	95.	0.8611987434023473
152.	95.	0.8619190969849325
154.	95.	0.8625975924594258
156.	95.	0.8632243210291156
158.	95.	0.8638144528380929
160.	95.	0.8643662935007813
162.	95.	0.8648795427671304
164.	95.	0.8653659678693875
166.	95.	0.8658231822407635
168.	95.	0.8662477863246217
170.	95.	0.8666522537714325
172.	95.	0.867031435440869
174.	95.	0.8673859286897222
176.	95.	0.8677220591689915
178.	95.	0.8680398974165152
180.	95.	0.8683395162303839
182.	95.	0.8686230072084374
184.	95.	0.8688971926707677
186.	95.	0.8691496245319001
188.	95.	0.8693912926051272
190.	95.	0.8696189758404952
192.	95.	0.8698366761505193
194.	95.	0.8700461398194375
196.	95.	0.8702410998884041
198.	95.	0.8704265597421845
200.	95.	0.870606298321202
202.	95.	0.8707760122789958
204.	95.	0.8709360788388439
206.	95.	0.8710898467529791
208.	95.	0.8712371913222041
210.	95.	0.8713782373913321
212.	95.	0.8715092915756478
214.	95.	0.8716405111201483
216.	95.	0.8717613280157447
218.	95.	0.8718805768680111
220.	95.	0.8719938850087302
222.	95.	0.8720994450696447
224.	95.	0.8722009389235618
226.	95.	0.8723015654387805
228.	95.	0.872395623740578
230.	95.	0.8724842564317555
232.	95.	0.8725716459556921
234.	95.	0.8726555227707685
236.	95.	0.8727325884077306
238.	95.	0.8728100756722224
240.	95.	0.872885360821614
242.	95.	0.8729548162861124
244.	95.	0.8730211065999135
246.	95.	0.8730855407325742
248.	95.	0.8731471149712633
250.	95.	0.8732064879484319
252.	95.	0.8732664729046444
254.	95.	0.873320463610905
256.	95.	0.8733721590730142
258.	95.	0.8734232305390961
260.	95.	0.8734732259790592
262.	95.	0.8735193425406282
264.	95.	0.8735636887237794
266.	95.	0.8736072894073414
268.	95.	0.8736466295011986
270.	95.	0.8736874951940141
272.	95.	0.8737252659642624
274.	95.	0.8737601012462612
276.	95.	0.8737948752318784
278.	95.	0.8738279399999794
280.	95.	0.8738603451837406
282.	95.	0.8738904161255717
284.	95.	0.8739180866648656
286.	95.	0.8739469135412511
288.	95.	0.8739736421646629
290.	95.	0.8739987920406379
292.	95.	0.874020805266282
294.	95.	0.8740431939579391
296.	95.	0.8740668085464056
298.	95.	0.8740860323743684
300.	95.	0.8741055994997886
302.	95.	0.8741231639874094
304.	95.	0.8741401157731048
306.	95.	0.8741568253344157
308.	95.	0.8741714301709566
310.	95.	0.8741874000441159
312.	95.	0.8741998640498746
314.	95.	0.87421120729297
316.	95.	0.8742246440077462
318.	95.	0.8742329630876933
320.	95.	0.8742456268857038
322.	95.	0.8742548561139558
324.	95.	0.874259041656253
326.	95.	0.8742679849809097
328.	95.	0.8742735267476701
330.	95.	0.8742821705609659
332.	95.	0.87428643924018
334.	95.	0.8742917088401488
336.	95.	0.8742943709797092
338.	95.	0.8742981189033328
340.	95.	0.8742987082787378
342.	95.	0.8743028315095582
344.	95.	0.8743008608043471
346.	95.	0.8743032997783575
348.	95.	0.8743018357108612
350.	95.	0.8743004562822512
0.	97.	-1.9599458456058533e-8
2.	97.	9.034842628157124e-8
4.	97.	-4.490006273509102e-6
6.	97.	9.888388323544748e-7
8.	97.	2.8627524624524533e-6
10.	97.	-1.134738040376164e-6
12.	97.	4.9436540794757595e-6
14.	97.	9.639691872883008e-6
16.	97.	-7.341081434902152e-6
18.	97.	3.0349521882589515e-6
20.	97.	-1.7400208245276516e-6
22.	97.	4.470873314994046e-7
24.	97.	7.944220179536123e-6
26.	97.	4.665401706348866e-6
28.	97.	-5.450928004163375e-8
30.	97.	-0.000012562940973921199
32.	97.	6.386986720737665e-7
34.	97.	-0.00001082696425217924
36.	97.	-1.9721597196565556e-6
38.	97.	4.5654839332903613e-7
40.	97.	-1.539879496681902e-7
42.	97.	2.0114736408810987e-6
44.	97.	-1.85457374756878e-6
46.	97.	1.9760445201519e-6
48.	97.	-6.304133833114551e-6
50.	97.	-0.00001154706859292058
52.	97.	-0.000013036130450737543
54.	97.	9.065272111730398e-6
56.	97.	-8.166204744371464e-6
58.	97.	-0.000010846562819989909
60.	97.	-0.0000161100696367367
62.	97.	-0.000013188971250373794
64.	97.	0.000029086907141098125
66.	97.	0.000014178824640885392
68.	97.	0.00010705584049201798
70.	97.	0.3090324418032674
72.	97.	0.42112099834761807
74.	97.	0.49655909973294104
76.	97.	0.5527170759883621
78.	97.	0.5966654072122697
80.	97.	0.6320578089701965
82.	97.	0.6611744002620971
84.	97.	0.6854857907756724
86.	97.	0.7060319475375864
88.	97.	0.7235677217245675
90.	97.	0.7386565131130861
92.	97.	0.7517183304375042
94.	97.	0.7631001775844661
96.	97.	0.7730662880779908
98.	97.	0.7818389309583473
100.	97.	0.7895917961508688
102.	97.	0.7964791693005251
104.	97.	0.8026020228961449
106.	97.	0.8080705916910043
108.	97.	0.8129721253986963
110.	97.	0.8173796032788004
112.	97.	0.821346995454813
114.	97.	0.8249325346227819
116.	97.	0.8281803964331609
118.	97.	0.8311264470544143
120.	97.	0.8338035724928128
122.	97.	0.8362446343268533
124.	97.	0.8384722113658787
126.	97.	0.840509774704598
128.	97.	0.8423787478269011
130.	97.	0.844095644738094
132.	97.	0.8456727342183114
134.	97.	0.847124582844719
136.	97.	0.8484665963861533
138.	97.	0.8497061420450911
140.	97.	0.850849666419661
142.	97.	0.8519116988644647
144.	97.	0.8528944539736757
146.	97.	0.8538127217892533
148.	97.	0.8546653981798252
150.	97.	0.8554602966114085
152.	97.	0.8561971109399255
154.	97.	0.8568894412335512
156.	97.	0.8575378514486769
158.	97.	0.8581425753913512
160.	97.	0.8587105274238838
162.	97.	0.8592435744046756
164.	97.	0.8597409866795689
166.	97.	0.8602109994584987
168.	97.	0.8606535925050371
170.	97.	0.8610696015747182
172.	97.	0.8614629498614157
174.	97.	0.8618341403161021
176.	97.	0.8621867290051345
178.	97.	0.8625187583779819
180.	97.	0.8628329047662948
182.	97.	0.8631307038527177
184.	97.	0.8634117021112807
186.	97.	0.8636805525525162
188.	97.	0.8639372646412588
190.	97.	0.8641757306649784
192.	97.	0.8644081531813699
194.	97.	0.8646243028934275
196.	97.	0.8648373021001456
198.	97.	0.8650352108594841
200.	97.	0.8652243307579438
202.	97.	0.8654054510514169
204.	97.	0.8655773524422229
206.	97.	0.8657430700251965
208.	97.	0.8659010084623593
210.	97.	0.8660535457643666
212.	97.	0.8662008965342743
214.	97.	0.8663353003489772
216.	97.	0.8664711212586907
218.	97.	0.8665980095198051
220.	97.	0.8667202357390802
222.	97.	0.8668382646531565
224.	97.	0.8669494545627483
226.	97.	0.8670583894735606
228.	97.	0.8671618966150928
230.	97.	0.867262822258229
232.	97.	0.8673588624396826
234.	97.	0.8674502549578155
236.	97.	0.8675389742609408
238.	97.	0.8676262239728967
240.	97.	0.8677108872579629
242.	97.	0.867785944076816
244.	97.	0.86786221439002
246.	97.	0.8679345643467903
248.	97.	0.8680079453328315
250.	97.	0.8680728077377613
252.	97.	0.8681418995482774
254.	97.	0.8682030581656529
256.	97.	0.8682634950819837
258.	97.	0.8683217630724844
260.	97.	0.8683790568021298
262.	97.	0.8684312310555791
264.	97.	0.8684844176075408
266.	97.	0.868533754861649
268.	97.	0.868582775708108
270.	97.	0.8686284093497245
272.	97.	0.8686752527761185
274.	97.	0.8687160061000662
276.	97.	0.8687570601681984
278.	97.	0.8687986655036832
280.	97.	0.8688360757328198
282.	97.	0.8688729532021026
284.	97.	0.8689076173583973
286.	97.	0.8689418617121284
288.	97.	0.8689758853377773
290.	97.	0.8690058299644927
292.	97.	0.8690365675836887
294.	97.	0.8690642828508823
296.	97.	0.869091848560984
298.	97.	0.8691183346436224
300.	97.	0.8691434585996337
302.	97.	0.8691654469773783
304.	97.	0.8691914708281143
306.	97.	0.8692127644951351
308.	97.	0.8692323109509698
310.	97.	0.8692515936460836
312.	97.	0.8692697000200645
314.	97.	0.8692893455501481
316.	97.	0.8693043067539994
318.	97.	0.8693198083068396
320.	97.	0.8693349353323291
322.	97.	0.8693488271312964
324.	97.	0.8693629788601223
326.	97.	0.8693751094311071
328.	97.	0.8693860105181584
330.	97.	0.8693944300831681
332.	97.	0.8694046486819028
334.	97.	0.8694151118668996
336.	97.	0.8694217807941946
338.	97.	0.8694298820371956
340.	97.	0.8694364028651808
342.	97.	0.8694419146040806
344.	97.	0.8694472421329105
346.	97.	0.8694514177039964
348.	97.	0.8694549948393633
350.	97.	0.8694579077720319
0.	99.	3.403842391286705e-8
2.	99.	1.5454547511093004e-7
4.	99.	0.000011033423486518394
6.	99.	4.607478407477497e-6
8.	99.	-1.4555044950257563e-7
10.	99.	-5.365931506307413e-6
12.	99.	-3.7524989449544287e-6
14.	99.	6.110889648389271e-7
16.	99.	1.2425286875095822e-6
18.	99.	7.475223460368399e-6
20.	99.	2.006534960511957e-6
22.	99.	-5.034942945965984e-6
24.	99.	1.5900994513755622e-6
26.	99.	1.42906773725388e-6
28.	99.	6.646399132192455e-6
30.	99.	2.771061108328335e-6
32.	99.	-6.473108126424359e-6
34.	99.	-3.615013472501372e-6
36.	99.	0.000012374078703715771
38.	99.	4.267984966005753e-6
40.	99.	8.013351150951933e-6
42.	99.	6.784188736244658e-6
44.	99.	-1.6368586761181685e-6
46.	99.	-4.586493782921368e-6
48.	99.	1.9037487953522328e-7
50.	99.	-5.26021549228497e-7
52.	99.	-2.5361818530996675e-6
54.	99.	0.000015246802805226706
56.	99.	4.661233347600214e-6
58.	99.	-0.000015659301496464256
60.	99.	-8.987153288458355e-6
62.	99.	0.00001595712405597357
64.	99.	3.2931723449404096e-6
66.	99.	0.000042600709900329085
68.	99.	0.00004174921962369971
70.	99.	0.30161083478134854
72.	99.	0.4141764206579473
74.	99.	0.48967747712716153
76.	99.	0.5458397279830309
78.	99.	0.5897693462958091
80.	99.	0.6251582803293958
82.	99.	0.6542717936169348
84.	99.	0.6785824305577798
86.	99.	0.699146714614326
88.	99.	0.7166994948509334
90.	99.	0.7317986333590502
92.	99.	0.7448814770730542
94.	99.	0.7562842652752015
96.	99.	0.7662785556392998
98.	99.	0.7750735318215145
100.	99.	0.7828513887710093
102.	99.	0.7897571574331511
104.	99.	0.7959109126448912
106.	99.	0.8014074054161321
108.	99.	0.8063310444324361
110.	99.	0.8107637740184354
112.	99.	0.8147569358143756
114.	99.	0.8183663032346591
116.	99.	0.8216411740683113
118.	99.	0.8246064272026166
120.	99.	0.8273115334710113
122.	99.	0.8297752287573823
124.	99.	0.8320263288568174
126.	99.	0.8340879299421041
128.	99.	0.8359825356211058
130.	99.	0.8377214559718644
132.	99.	0.839318460963598
134.	99.	0.8407918684080844
136.	99.	0.8421566111610033
138.	99.	0.8434129973695904
140.	99.	0.8445804269809923
142.	99.	0.8456621279368775
144.	99.	0.8466688179835697
146.	99.	0.8476022735447629
148.	99.	0.8484735482921061
150.	99.	0.8492889837440183
152.	99.	0.8500497857004748
154.	99.	0.8507569390420138
156.	99.	0.8514209335808655
158.	99.	0.8520444332904911
160.	99.	0.8526271878565758
162.	99.	0.8531790193089442
164.	99.	0.8536981992472297
166.	99.	0.8541836813146543
168.	99.	0.8546427689752003
170.	99.	0.8550775023570318
172.	99.	0.8554871272398298
174.	99.	0.8558763705130511
176.	99.	0.8562427725762244
178.	99.	0.8565896318162229
180.	99.	0.8569158067432068
182.	99.	0.8572321679766336
184.	99.	0.8575285557973569
186.	99.	0.8578135760012018
188.	99.	0.8580802797579042
190.	99.	0.8583371276185765
192.	99.	0.8585795175223564
194.	99.	0.8588154949124718
196.	99.	0.8590373613449557
198.	99.	0.8592503362999991
200.	99.	0.8594538631145446
202.	99.	0.8596478265295995
204.	99.	0.8598351213740035
206.	99.	0.8600122434478495
208.	99.	0.8601842213248642
210.	99.	0.8603478616414406
212.	99.	0.8605057657203125
214.	99.	0.8606549542877898
216.	99.	0.8607985711064984
218.	99.	0.8609382126811947
220.	99.	0.8610732533093847
222.	99.	0.8611997060172122
224.	99.	0.8613248842429664
226.	99.	0.8614428954929018
228.	99.	0.8615600494481902
230.	99.	0.8616704838707174
232.	99.	0.8617785916473343
234.	99.	0.8618792457176411
236.	99.	0.8619798167560633
238.	99.	0.8620733811524104
240.	99.	0.8621661185950557
242.	99.	0.8622541500814154
244.	99.	0.8623411741232649
246.	99.	0.8624191346973092
248.	99.	0.8625047522072975
250.	99.	0.862581225469792
252.	99.	0.86265798529318
254.	99.	0.8627296484160228
256.	99.	0.862798755567431
258.	99.	0.8628630503400161
260.	99.	0.8629300457223789
262.	99.	0.8629939669949807
264.	99.	0.8630529661945876
266.	99.	0.86311121077234
268.	99.	0.8631691713287016
270.	99.	0.8632220100660967
272.	99.	0.8632744104760276
274.	99.	0.8633254471038879
276.	99.	0.8633746570085112
278.	99.	0.8634229674119427
280.	99.	0.8634689802878183
282.	99.	0.8635117045718086
284.	99.	0.8635556039353081
286.	99.	0.8635950041021101
288.	99.	0.8636362605362047
290.	99.	0.8636738948478778
292.	99.	0.8637094653213808
294.	99.	0.8637465327043229
296.	99.	0.8637793746927529
298.	99.	0.8638132403722966
300.	99.	0.8638444728583722
302.	99.	0.8638741897428333
304.	99.	0.8639031073288245
306.	99.	0.8639309015900536
308.	99.	0.8639592923274871
310.	99.	0.8639840981733359
312.	99.	0.8640104230661965
314.	99.	0.864032073694541
316.	99.	0.8640552673919047
318.	99.	0.8640750677687733
320.	99.	0.8640979198876828
322.	99.	0.8641171925358818
324.	99.	0.8641347603625661
326.	99.	0.864151370190095
328.	99.	0.8641676774389286
330.	99.	0.8641833765913338
332.	99.	0.8641992752130435
334.	99.	0.8642110711082938
336.	99.	0.8642261934343667
338.	99.	0.8642383553230129
340.	99.	0.8642486779319506
342.	99.	0.8642617394424243
344.	99.	0.8642704864121366
346.	99.	0.8642801204511406
348.	99.	0.8642878928231317
350.	99.	0.864295364872324
0.	101.	-3.3467768724562403e-8
2.	101.	-1.8679329734530602e-7
4.	101.	-4.006259273779863e-6
6.	101.	1.5568333782945727e-6
8.	101.	4.18980126459431e-7
10.	101.	3.085871232352948e-6
12.	101.	3.3617482206593477e-6
14.	101.	-7.580291929919759e-10
16.	101.	-1.7349673463459137e-6
18.	101.	4.827479416596064e-6
20.	101.	-6.0040346390555726e-6
22.	101.	-2.5328782544983095e-6
24.	101.	-7.899216463877484e-6
26.	101.	-0.000012400003311730627
28.	101.	-0.000014407533149929073
30.	101.	3.2174896008501243e-6
32.	101.	-1.7817792684140475e-6
34.	101.	-3.871434812394993e-6
36.	101.	-0.000016256682574410606
38.	101.	3.9083296302415065e-6
40.	101.	-6.580238380175474e-6
42.	101.	-1.4967706956807328e-6
44.	101.	-0.000010596613945211474
46.	101.	0.000015886757339820326
48.	101.	7.270984798803512e-6
50.	101.	-0.000010944340171515279
52.	101.	-0.00001249448376334725
54.	101.	-7.894187873774688e-6
56.	101.	2.1085282324294823e-6
58.	101.	3.1986203732963826e-6
60.	101.	0.0000212061159281899
62.	101.	-0.00003206193765812761
64.	101.	-6.2847286291851425e-6
66.	101.	5.03991896908581e-7
68.	101.	-0.00013869469067284232
70.	101.	0.2933128825811075
72.	101.	0.40659883124028057
74.	101.	0.4822134557791935
76.	101.	0.5384005968132533
78.	101.	0.5823169993898145
80.	101.	0.6177225291646409
82.	101.	0.6468327262170199
84.	101.	0.6711547636429392
86.	101.	0.691737522697818
88.	101.	0.7092956024476579
90.	101.	0.7244202849171224
92.	101.	0.7375247649046167
94.	101.	0.7489552971419581
96.	101.	0.7589768245324205
98.	101.	0.7677929862230369
100.	101.	0.775604102810729
102.	101.	0.7825371377242362
104.	101.	0.7887116775593893
106.	101.	0.7942392370653896
108.	101.	0.7991972432202997
110.	101.	0.8036503163485031
112.	101.	0.8076727198566823
114.	101.	0.8113110918254688
116.	101.	0.8146090885362073
118.	101.	0.817605122839881
120.	101.	0.8203369241463793
122.	101.	0.8228264298713329
124.	101.	0.8251035359740514
126.	101.	0.8271894668516682
128.	101.	0.829107365213624
130.	101.	0.8308695342166688
132.	101.	0.8324915298620887
134.	101.	0.833990416523431
136.	101.	0.8353756869575987
138.	101.	0.8366588873224576
140.	101.	0.8378466707595315
142.	101.	0.8389526892187694
144.	101.	0.8399808226958642
146.	101.	0.8409383447722025
148.	101.	0.8418304388731356
150.	101.	0.8426627068076942
152.	101.	0.8434422972457172
154.	101.	0.8441743495043686
156.	101.	0.8448602953070135
158.	101.	0.8455028046983806
160.	101.	0.8461085872346223
162.	101.	0.8466767639532554
164.	101.	0.8472124869602183
166.	101.	0.8477189393191371
168.	101.	0.8481973279398433
170.	101.	0.848650899318097
172.	101.	0.8490784318030804
174.	101.	0.8494806918153053
176.	101.	0.8498684225567321
178.	101.	0.8502339566556978
180.	101.	0.8505799399306296
182.	101.	0.8509110867383647
184.	101.	0.851225231077295
186.	101.	0.8515244828942375
188.	101.	0.8518086664729945
190.	101.	0.8520804893608772
192.	101.	0.8523399943998434
194.	101.	0.8525903618044702
196.	101.	0.8528267867282979
198.	101.	0.8530550485762035
200.	101.	0.8532728957333443
202.	101.	0.8534810358553843
204.	101.	0.8536842529871278
206.	101.	0.853876238441033
208.	101.	0.8540615825565558
210.	101.	0.8542375454801663
212.	101.	0.8544095898326131
214.	101.	0.8545746903294491
216.	101.	0.8547327000633126
218.	101.	0.8548840597673673
220.	101.	0.8550312090049368
222.	101.	0.8551714671577371
224.	101.	0.8553090764626149
226.	101.	0.8554418020784582
228.	101.	0.8555673928603216
230.	101.	0.8556911575672294
232.	101.	0.8558095615958287
234.	101.	0.8559256566444065
236.	101.	0.8560352235828536
238.	101.	0.856139287479456
240.	101.	0.8562444523443196
242.	101.	0.8563443204449179
244.	101.	0.8564424830352485
246.	101.	0.8565359062338856
248.	101.	0.8566256242272813
250.	101.	0.8567146767791345
252.	101.	0.856800957132127
254.	101.	0.856880070499729
256.	101.	0.8569609346046266
258.	101.	0.8570379207394427
260.	101.	0.8571131369162204
262.	101.	0.8571869925300408
264.	101.	0.8572557320046249
266.	101.	0.8573225261947778
268.	101.	0.8573888375793755
270.	101.	0.8574514063744257
272.	101.	0.857513860574488
274.	101.	0.857572913357486
276.	101.	0.8576299038411968
278.	101.	0.8576857106173413
280.	101.	0.8577404955823411
282.	101.	0.8577930482188028
284.	101.	0.8578445693298146
286.	101.	0.857893264743548
288.	101.	0.8579413414778707
290.	101.	0.8579866921826105
292.	101.	0.8580308583652402
294.	101.	0.8580752895573989
296.	101.	0.8581159325929388
298.	101.	0.8581563589130577
300.	101.	0.8581955774867899
302.	101.	0.8582317314060947
304.	101.	0.8582684702705963
306.	101.	0.8583036888927216
308.	101.	0.8583380286297941
310.	101.	0.8583685755556425
312.	101.	0.8584017230163687
314.	101.	0.8584321661869699
316.	101.	0.8584628872797478
318.	101.	0.8584895548930698
320.	101.	0.8585152527633831
322.	101.	0.8585431182140852
324.	101.	0.8585654470210282
326.	101.	0.8585900501262062
328.	101.	0.8586119199596665
330.	101.	0.8586340322498452
332.	101.	0.8586546293590319
334.	101.	0.8586728660793322
336.	101.	0.8586912339936553
338.	101.	0.8587106541263843
340.	101.	0.8587280300034916
342.	101.	0.8587443894445408
344.	101.	0.8587573366224898
346.	101.	0.8587738639470273
348.	101.	0.8587868911490718
350.	101.	0.8587997739485924
0.	103.	-6.16863800435347e-8
2.	103.	1.1734138049327275e-7
4.	103.	-7.375645702468431e-7
6.	103.	-6.24720136882103e-8
8.	103.	-1.4267762331425016e-6
10.	103.	4.916716601873778e-6
12.	103.	-7.489227456227608e-8
14.	103.	-8.700955987308177e-6
16.	103.	-4.935736552313972e-6
18.	103.	4.077918497299366e-6
20.	103.	8.47920911375145e-6
22.	103.	-1.6955400073230781e-6
24.	103.	-8.83148500248738e-6
26.	103.	-3.3825194219450184e-6
28.	103.	-9.320468012223455e-6
30.	103.	-0.000012644623769336713
32.	103.	5.602306800249198e-6
34.	103.	-0.000010422305380868602
36.	103.	-5.139851862912051e-7
38.	103.	-3.080049326200962e-6
40.	103.	8.36404838537697e-6
42.	103.	-5.186113551998087e-6
44.	103.	2.260432313320664e-6
46.	103.	5.757608400127219e-6
48.	103.	1.2549985336538476e-7
50.	103.	2.786669194341991e-6
52.	103.	-1.2934949526726506e-6
54.	103.	8.618948346427977e-6
56.	103.	-0.000014264549717397383
58.	103.	0.000010344867460257744
60.	103.	0.000015208376297929868
62.	103.	-0.00003592181636782757
64.	103.	-7.353923933093851e-6
66.	103.	1.2408978054381227e-6
68.	103.	0.000052177442481832836
70.	103.	0.2840120620162177
72.	103.	0.398246051878089
74.	103.	0.4740582214642448
76.	103.	0.5303234681192561
78.	103.	0.5742791084692503
80.	103.	0.6096913175725563
82.	103.	0.6388149013367231
84.	103.	0.6631589157705453
86.	103.	0.6837634952691494
88.	103.	0.7013515494774631
90.	103.	0.7164919199451562
92.	103.	0.7296267183176081
94.	103.	0.7410813243865215
96.	103.	0.7511270363258541
98.	103.	0.7599866675126814
100.	103.	0.7678209428708991
102.	103.	0.77478331946127
104.	103.	0.7809909038058517
106.	103.	0.7865474825657179
108.	103.	0.7915316924657201
110.	103.	0.7960204754651837
112.	103.	0.8000746408549484
114.	103.	0.8037362457266028
116.	103.	0.8070645679931012
118.	103.	0.8100908112365494
120.	103.	0.8128495328392017
122.	103.	0.8153686214118377
124.	103.	0.8176756043601222
126.	103.	0.8197880303949928
128.	103.	0.8217328505989892
130.	103.	0.8235198116911462
132.	103.	0.825172451999741
134.	103.	0.82669584432375
136.	103.	0.8281080931471103
138.	103.	0.8294123272352815
140.	103.	0.8306271100115982
142.	103.	0.8317594757508471
144.	103.	0.8328100493410261
146.	103.	0.8337882150480319
148.	103.	0.8347075800344613
150.	103.	0.8355639739437694
152.	103.	0.8363686740626519
154.	103.	0.8371185211850521
156.	103.	0.8378294146545542
158.	103.	0.8384954086858667
160.	103.	0.8391208607958377
162.	103.	0.8397159089938809
164.	103.	0.8402709219324215
166.	103.	0.840797505227251
168.	103.	0.841294816595897
170.	103.	0.8417699724355576
172.	103.	0.842214373921151
174.	103.	0.842641718093775
176.	103.	0.8430474045674483
178.	103.	0.8434330550317488
180.	103.	0.843797769099545
182.	103.	0.8441445435773605
184.	103.	0.8444775448289381
186.	103.	0.8447942468950452
188.	103.	0.8450976128629503
190.	103.	0.8453893444873488
192.	103.	0.845665189785464
194.	103.	0.8459312993395922
196.	103.	0.8461866340289167
198.	103.	0.8464334170138823
200.	103.	0.8466688030624638
202.	103.	0.8468922951649747
204.	103.	0.8471099848512831
206.	103.	0.8473183746466345
208.	103.	0.8475184755730079
210.	103.	0.847713768411601
212.	103.	0.8478982161427361
214.	103.	0.8480768748884306
216.	103.	0.8482502852531447
218.	103.	0.8484175529660011
220.	103.	0.8485781254322816
222.	103.	0.848733943495751
224.	103.	0.8488861639447308
226.	103.	0.849031525920097
228.	103.	0.8491716816258015
230.	103.	0.8493058888665298
232.	103.	0.8494389535696788
234.	103.	0.8495667806338406
236.	103.	0.849689166378118
238.	103.	0.8498124842002769
240.	103.	0.8499267685510581
242.	103.	0.8500377003051681
244.	103.	0.8501451358737232
246.	103.	0.8502548030051458
248.	103.	0.850355207287418
250.	103.	0.8504532546620945
252.	103.	0.8505520437687584
254.	103.	0.8506440720725518
256.	103.	0.8507362724479312
258.	103.	0.8508228736452089
260.	103.	0.8509090846921347
262.	103.	0.8509911712040256
264.	103.	0.8510708864410602
266.	103.	0.8511525749898158
268.	103.	0.8512259620928733
270.	103.	0.8513005083019775
272.	103.	0.8513725835543839
274.	103.	0.8514398197027873
276.	103.	0.8515112053111108
278.	103.	0.8515750636505105
280.	103.	0.8516382888325156
282.	103.	0.8517009797558975
284.	103.	0.8517603020797164
286.	103.	0.8518173366709139
288.	103.	0.8518758069940265
290.	103.	0.8519302950294354
292.	103.	0.8519825101997227
294.	103.	0.8520348517667248
296.	103.	0.8520846786999826
298.	103.	0.8521349165911876
300.	103.	0.8521813299688206
302.	103.	0.8522254777612814
304.	103.	0.8522696911782996
306.	103.	0.8523140502418094
308.	103.	0.852356290802384
310.	103.	0.8523952042456795
312.	103.	0.8524348908792734
314.	103.	0.8524711869642333
316.	103.	0.8525080169485055
318.	103.	0.8525435216120992
320.	103.	0.8525757075628583
322.	103.	0.8526091619702769
324.	103.	0.8526399194520032
326.	103.	0.8526712264749037
328.	103.	0.8527016342977358
330.	103.	0.852730131710706
332.	103.	0.852756045826717
334.	103.	0.8527852589093866
336.	103.	0.8528074232487326
338.	103.	0.8528313352966945
340.	103.	0.8528551102309406
342.	103.	0.8528777256440382
344.	103.	0.8528990984141986
346.	103.	0.8529190314929138
348.	103.	0.8529387052711753
350.	103.	0.8529561116067277
0.	105.	1.375977092794226e-7
2.	105.	1.2214325262241947e-6
4.	105.	-1.9200758475971993e-7
6.	105.	3.03691651149704e-6
8.	105.	7.647948341968265e-8
10.	105.	-0.000013553636234655315
12.	105.	-5.166522777794353e-6
14.	105.	-7.221888146940962e-6
16.	105.	1.5557376891739785e-6
18.	105.	3.4409680717913283e-6
20.	105.	0.000012304574661894455
22.	105.	1.291432206247487e-7
24.	105.	-6.077602477222808e-8
26.	105.	-2.308947862458854e-6
28.	105.	7.972986103236796e-6
30.	105.	8.279023623632596e-6
32.	105.	-4.838247656893294e-6
34.	105.	2.752397444032715e-6
36.	105.	-2.0850631593830713e-7
38.	105.	-0.000014247470362119424
40.	105.	-8.768145116811683e-6
42.	105.	-8.10826811777865e-6
44.	105.	-9.586353576356032e-8
46.	105.	-3.808260395525676e-6
48.	105.	8.650315406608898e-6
50.	105.	0.000012190449351247909
52.	105.	7.192516810963021e-6
54.	105.	-6.138820518924909e-6
56.	105.	2.5345306419120513e-6
58.	105.	9.030689626335848e-6
60.	105.	0.000011515207966096637
62.	105.	-6.338325508459441e-6
64.	105.	6.59628184084996e-6
66.	105.	-0.000010175704088922936
68.	105.	-0.000014795916121241384
70.	105.	0.27350802447822636
72.	105.	0.3890245178000849
74.	105.	0.4652071662400162
76.	105.	0.5215930173000627
78.	105.	0.5655830420027699
80.	105.	0.6010326182867834
82.	105.	0.6301971183939888
84.	105.	0.6545704452777756
86.	105.	0.6751940950918944
88.	105.	0.6928128779992017
90.	105.	0.7079797622902629
92.	105.	0.7211511914953396
94.	105.	0.7326348851382899
96.	105.	0.7427238876535104
98.	105.	0.7516047278297913
100.	105.	0.7594744459311629
102.	105.	0.7664723480008143
104.	105.	0.7727140711386513
106.	105.	0.7783038230920173
108.	105.	0.7833220127985794
110.	105.	0.7878388855730423
112.	105.	0.7919243413575942
114.	105.	0.7956260699984965
116.	105.	0.7989835284453617
118.	105.	0.8020385053580426
120.	105.	0.8048269029082509
122.	105.	0.8073801779947559
124.	105.	0.8097150128005897
126.	105.	0.8118616067492623
128.	105.	0.813835109546135
130.	105.	0.815651140279341
132.	105.	0.8173287280730945
134.	105.	0.8188816021362192
136.	105.	0.8203228453611063
138.	105.	0.8216549346062766
140.	105.	0.8229017165127642
142.	105.	0.824055670148146
144.	105.	0.8251316024253674
146.	105.	0.8261406586462708
148.	105.	0.8270862270468619
150.	105.	0.8279676032445943
152.	105.	0.8287968706817108
154.	105.	0.8295753005914649
156.	105.	0.8303078365801074
158.	105.	0.8309959439331397
160.	105.	0.8316466162200796
162.	105.	0.8322638604421694
164.	105.	0.8328470353305758
166.	105.	0.8333952193924735
168.	105.	0.8339160016110868
170.	105.	0.8344136405516577
172.	105.	0.8348809373488387
174.	105.	0.8353291891376895
176.	105.	0.8357559402121414
178.	105.	0.8361584512372892
180.	105.	0.8365482267501081
182.	105.	0.8369168595619139
184.	105.	0.8372711135696409
186.	105.	0.8376056470538351
188.	105.	0.837930848423978
190.	105.	0.8382409077758036
192.	105.	0.8385372822141234
194.	105.	0.8388205550335588
196.	105.	0.8390985987948318
198.	105.	0.8393603746775327
200.	105.	0.8396131161746195
202.	105.	0.839854656699874
204.	105.	0.8400884416955081
206.	105.	0.8403165611885604
208.	105.	0.8405370082616183
210.	105.	0.8407468158810507
212.	105.	0.8409486796560738
214.	105.	0.8411454736275545
216.	105.	0.8413360846774907
218.	105.	0.8415174317727026
220.	105.	0.8416938873381702
222.	105.	0.8418689011174793
224.	105.	0.8420328006558794
226.	105.	0.8421943947009086
228.	105.	0.842351298527795
230.	105.	0.842499477787972
232.	105.	0.8426491458404458
234.	105.	0.8427898049530431
236.	105.	0.8429283644435098
238.	105.	0.8430609162622921
240.	105.	0.843190882304721
242.	105.	0.843315129347771
244.	105.	0.8434388256806291
246.	105.	0.843558402585319
248.	105.	0.843674190389826
250.	105.	0.8437855192915962
252.	105.	0.8438946093024438
254.	105.	0.8440024230800383
256.	105.	0.8441052282697634
258.	105.	0.8442055396363943
260.	105.	0.8443018234826202
262.	105.	0.8443978946377081
264.	105.	0.8444903047237114
266.	105.	0.8445799594334615
268.	105.	0.8446684840642332
270.	105.	0.8447537068617911
272.	105.	0.8448360890928466
274.	105.	0.8449164687921298
276.	105.	0.844996504904772
278.	105.	0.8450707431523314
280.	105.	0.8451456041554121
282.	105.	0.8452176308065467
284.	105.	0.8452865772829466
286.	105.	0.8453565415975931
288.	105.	0.8454211401953701
290.	105.	0.8454871485199352
292.	105.	0.8455500131553118
294.	105.	0.8456131623102577
296.	105.	0.8456713600212
298.	105.	0.845729172699223
300.	105.	0.8457865461558322
302.	105.	0.8458391652687157
304.	105.	0.8458936435416861
306.	105.	0.8459450711200502
308.	105.	0.8459955684047608
310.	105.	0.8460448013236803
312.	105.	0.8460929944903313
314.	105.	0.8461369481260398
316.	105.	0.8461824096900032
318.	105.	0.8462245796609156
320.	105.	0.8462679858507565
322.	105.	0.8463074074087841
324.	105.	0.8463474618386851
326.	105.	0.8463860806802987
328.	105.	0.8464215231486472
330.	105.	0.8464586073411483
332.	105.	0.8464930723201696
334.	105.	0.846526109395244
336.	105.	0.8465586012599379
338.	105.	0.8465900297592498
340.	105.	0.8466210405537385
342.	105.	0.8466492321669907
344.	105.	0.8466774005585564
346.	105.	0.8467041803537463
348.	105.	0.8467306193770209
350.	105.	0.846756036750398
0.	107.	1.304731510483903e-7
2.	107.	-4.944817101857944e-7
4.	107.	1.9103997964784418e-7
6.	107.	-9.684065358448968e-6
8.	107.	-1.1645972723749195e-6
10.	107.	9.443455079793113e-6
12.	107.	-3.918480156720707e-7
14.	107.	-1.8207019878968208e-6
16.	107.	-5.440118464219206e-6
18.	107.	-1.0251276121886043e-7
20.	107.	1.6847183674882984e-6
22.	107.	-1.3461786939103519e-6
24.	107.	6.795375255780749e-6
26.	107.	-6.069160442567044e-6
28.	107.	-5.875578115513563e-6
30.	107.	-3.2362639705667347e-6
32.	107.	2.917179231635752e-6
34.	107.	-1.8744204504421108e-6
36.	107.	-5.992649337333676e-6
38.	107.	8.01928688072479e-6
40.	107.	2.860306071982321e-6
42.	107.	1.7348157572506339e-6
44.	107.	1.9187930247187353e-6
46.	107.	-7.0712526974235014e-6
48.	107.	-9.177122025086404e-7
50.	107.	-4.581755971954173e-6
52.	107.	-6.98342902386388e-6
54.	107.	0.000010092321386943472
56.	107.	0.000014926991976488076
58.	107.	-0.000022262339730784437
60.	107.	0.000013584987144109209
62.	107.	0.00003122543662873003
64.	107.	-7.193336085437096e-6
66.	107.	0.000011230173676086766
68.	107.	-7.367992220566883e-6
70.	107.	0.2615855097313333
72.	107.	0.3789048899653286
74.	107.	0.4555233167915958
76.	107.	0.5120927683655163
78.	107.	0.5561829724361705
80.	107.	0.5916899511887365
82.	107.	0.620921558717774
84.	107.	0.6453373642289398
86.	107.	0.6659915861977109
88.	107.	0.68364587816396
90.	107.	0.6988624722652975
92.	107.	0.712064118924853
94.	107.	0.7235901408273611
96.	107.	0.733707881869917
98.	107.	0.742632753773448
100.	107.	0.7505321955717338
102.	107.	0.7575678329067732
104.	107.	0.7638482776189984
106.	107.	0.7694722060323721
108.	107.	0.7745271313007008
110.	107.	0.7790896280145283
112.	107.	0.7832094774604851
114.	107.	0.7869406810355781
116.	107.	0.7903323058989495
118.	107.	0.7934238841369026
120.	107.	0.796245316422994
122.	107.	0.7988308626016143
124.	107.	0.8011975038939202
126.	107.	0.803380460861483
128.	107.	0.8053823144686527
130.	107.	0.8072358551123517
132.	107.	0.8089464390604584
134.	107.	0.8105252593081577
136.	107.	0.8119998076911591
138.	107.	0.8133622130561791
140.	107.	0.8146360230631708
142.	107.	0.8158235792918279
144.	107.	0.8169299625263706
146.	107.	0.817967285817749
148.	107.	0.818938994746379
150.	107.	0.8198477000255298
152.	107.	0.8207068474445137
154.	107.	0.8215105533686353
156.	107.	0.822267064119136
158.	107.	0.8229866992731746
160.	107.	0.823665548778225
162.	107.	0.8243045320500177
164.	107.	0.8249109722349559
166.	107.	0.8254912652663239
168.	107.	0.8260338259727664
170.	107.	0.8265567773718404
172.	107.	0.8270501740270118
174.	107.	0.8275195985168671
176.	107.	0.8279681798755542
178.	107.	0.8283976732548499
180.	107.	0.8288086707718763
182.	107.	0.8292019209765705
184.	107.	0.829578412719344
186.	107.	0.8299366956867125
188.	107.	0.8302854533921288
190.	107.	0.8306129749752463
192.	107.	0.8309313723531548
194.	107.	0.8312351953356704
196.	107.	0.8315324120993991
198.	107.	0.831815440283718
200.	107.	0.8320882385159208
202.	107.	0.8323528147624334
204.	107.	0.8326083399166103
206.	107.	0.8328523896604381
208.	107.	0.8330902719283353
210.	107.	0.8333180008105596
212.	107.	0.8335419698707135
214.	107.	0.8337561721437917
216.	107.	0.833965366538603
218.	107.	0.8341669114927984
220.	107.	0.8343603629569004
222.	107.	0.834549330965944
224.	107.	0.8347332366391824
226.	107.	0.8349127227692296
228.	107.	0.8350823893263141
230.	107.	0.835249928276399
232.	107.	0.8354147409786544
234.	107.	0.8355731398010993
236.	107.	0.8357256425588246
238.	107.	0.8358761867900049
240.	107.	0.8360211402011614
242.	107.	0.8361632112547901
244.	107.	0.8362999768972839
246.	107.	0.8364327349341794
248.	107.	0.8365648759181793
250.	107.	0.8366908735265562
252.	107.	0.8368120330218022
254.	107.	0.8369339038016105
256.	107.	0.8370516604255162
258.	107.	0.8371642386624673
260.	107.	0.8372768497366386
262.	107.	0.8373850523625297
264.	107.	0.8374899744794425
266.	107.	0.8375902509647917
268.	107.	0.8376929900081149
270.	107.	0.837792170477485
272.	107.	0.8378852814004695
274.	107.	0.8379793362921534
276.	107.	0.8380682033964829
278.	107.	0.8381584732332853
280.	107.	0.8382425111652368
282.	107.	0.838326723586104
284.	107.	0.8384107992057073
286.	107.	0.838488039396721
288.	107.	0.8385682256646573
290.	107.	0.8386418193210797
292.	107.	0.8387177078874206
294.	107.	0.8387885130520083
296.	107.	0.8388595544582438
298.	107.	0.8389267789142602
300.	107.	0.8389920353553547
302.	107.	0.8390566323975588
304.	107.	0.8391215291756567
306.	107.	0.8391832579849524
308.	107.	0.8392447944741728
310.	107.	0.8392993435851964
312.	107.	0.839357995303473
314.	107.	0.8394119469101143
316.	107.	0.8394659842656153
318.	107.	0.8395184601288465
320.	107.	0.8395709788365868
322.	107.	0.8396204852987821
324.	107.	0.8396681842260265
326.	107.	0.8397141507498461
328.	107.	0.8397586865944701
330.	107.	0.8398031244156451
332.	107.	0.8398478281966689
334.	107.	0.8398896587398719
336.	107.	0.839928994156363
338.	107.	0.8399672498820061
340.	107.	0.840006560494668
342.	107.	0.8400431668877515
344.	107.	0.8400791967852946
346.	107.	0.8401134430692788
348.	107.	0.840146293576323
350.	107.	0.840179381501896
0.	109.	5.7163359646247234e-8
2.	109.	-7.274316207249109e-7
4.	109.	-3.143612643998685e-7
6.	109.	4.127337362091163e-6
8.	109.	-0.00001187875894703472
10.	109.	-9.257566215260425e-8
12.	109.	-1.0100474106604582e-6
14.	109.	-1.979404148230491e-6
16.	109.	2.0699018763633326e-7
18.	109.	7.058189297029469e-8
20.	109.	-1.551532951291849e-7
22.	109.	0.000011919019387654702
24.	109.	-6.119719110852265e-7
26.	109.	-2.7328697058248168e-6
28.	109.	-3.92564494749788e-6
30.	109.	2.2672029650301266e-6
32.	109.	-4.560305426148993e-6
34.	109.	8.771826341872686e-6
36.	109.	3.205344398006642e-6
38.	109.	1.0306492144636442e-6
40.	109.	3.536394335349475e-6
42.	109.	-2.190050831982338e-6
44.	109.	-2.6321912445361155e-6
46.	109.	-0.00001597948807483448
48.	109.	-0.00001694777371395597
50.	109.	-2.1895880267173625e-6
52.	109.	5.384213539667459e-6
54.	109.	-0.000012740939798612565
56.	109.	0.000013344245220765434
58.	109.	6.178473198876012e-7
60.	109.	0.000021333679756560197
62.	109.	8.812556525679939e-6
64.	109.	-9.713360802934725e-6
66.	109.	-1.350954267430165e-6
68.	109.	0.000055770732488772826
70.	109.	0.2479474650131142
72.	109.	0.36766178694148016
74.	109.	0.44493500594043617
76.	109.	0.5017945009439435
78.	109.	0.546052053103339
80.	109.	0.5816501590236566
82.	109.	0.6109261616219546
84.	109.	0.6353982623785231
86.	109.	0.6561169967033705
88.	109.	0.6738177380850764
90.	109.	0.6890782230157672
92.	109.	0.702324175117019
94.	109.	0.7138875042149415
96.	109.	0.724055010939775
98.	109.	0.7330232016230853
100.	109.	0.7409679303341377
102.	109.	0.748043379550387
104.	109.	0.7543656966514716
106.	109.	0.7600283017812474
108.	109.	0.7651211444930207
110.	109.	0.7697194740581459
112.	109.	0.7738784532058499
114.	109.	0.7776535974219748
116.	109.	0.7810864898354631
118.	109.	0.7842156509695091
120.	109.	0.7870748799213904
122.	109.	0.7896960685309034
124.	109.	0.7921024278187629
126.	109.	0.794313885967234
128.	109.	0.7963503706570141
130.	109.	0.7982413689475042
132.	109.	0.7999857998252823
134.	109.	0.8016034118071635
136.	109.	0.8031085972419267
138.	109.	0.8045027669277658
140.	109.	0.8058122236450874
142.	109.	0.8070273022262517
144.	109.	0.8081674586195267
146.	109.	0.8092384268032179
148.	109.	0.810240716153323
150.	109.	0.8111798608561449
152.	109.	0.8120676371533453
154.	109.	0.812905163612776
156.	109.	0.8136923709170004
158.	109.	0.8144395677409906
160.	109.	0.8151449140585348
162.	109.	0.8158125205287377
164.	109.	0.8164488252867359
166.	109.	0.8170492444123296
168.	109.	0.8176241248841476
170.	109.	0.8181721223873456
172.	109.	0.818695588482076
174.	109.	0.8191919780373884
176.	109.	0.8196671355822513
178.	109.	0.8201219075133199
180.	109.	0.8205591047069005
182.	109.	0.82097571386419
184.	109.	0.8213756355878717
186.	109.	0.8217595407152968
188.	109.	0.8221291446135105
190.	109.	0.8224849168753855
192.	109.	0.8228237909749563
194.	109.	0.8231553807949552
196.	109.	0.8234717405929742
198.	109.	0.8237798851259676
200.	109.	0.8240761059617181
202.	109.	0.824359301971375
204.	109.	0.8246376164287119
206.	109.	0.8249047416161776
208.	109.	0.8251615180592098
210.	109.	0.8254147274246546
212.	109.	0.8256555939472952
214.	109.	0.8258898026120146
216.	109.	0.8261200299788938
218.	109.	0.8263391208881241
220.	109.	0.8265535301142147
222.	109.	0.8267624956797334
224.	109.	0.826963458563377
226.	109.	0.8271609100315148
228.	109.	0.8273509727442143
230.	109.	0.8275378596468301
232.	109.	0.8277196364392652
234.	109.	0.827894226126563
236.	109.	0.8280661117820988
238.	109.	0.8282336514929715
240.	109.	0.8283947940421705
242.	109.	0.8285536718059138
244.	109.	0.8287084260577131
246.	109.	0.8288591804527152
248.	109.	0.8290042104842772
250.	109.	0.8291478381593109
252.	109.	0.8292869191150807
254.	109.	0.8294230881772287
256.	109.	0.8295563291325767
258.	109.	0.8296836535615096
260.	109.	0.8298097782319667
262.	109.	0.8299319207473437
264.	109.	0.8300512114158668
266.	109.	0.8301686280681307
268.	109.	0.8302848747212073
270.	109.	0.8303965896452153
272.	109.	0.8305057794835682
274.	109.	0.8306111849416676
276.	109.	0.8307170612410893
278.	109.	0.8308166055494702
280.	109.	0.8309147586326001
282.	109.	0.8310125044611776
284.	109.	0.8311079748541912
286.	109.	0.831199386317708
288.	109.	0.831289237328556
290.	109.	0.8313767190463761
292.	109.	0.8314631522208934
294.	109.	0.8315472236080219
296.	109.	0.8316266301802264
298.	109.	0.8317108893821744
300.	109.	0.8317862385642416
302.	109.	0.8318621304209264
304.	109.	0.8319357090052426
306.	109.	0.8320088535783297
308.	109.	0.8320810375112522
310.	109.	0.8321495706898495
312.	109.	0.8322156356663892
314.	109.	0.8322815801639264
316.	109.	0.8323462504855348
318.	109.	0.8324068364544522
320.	109.	0.8324680234021821
322.	109.	0.8325280455641983
324.	109.	0.8325858054830254
326.	109.	0.8326420343844367
328.	109.	0.8326959479230938
330.	109.	0.8327505943775948
332.	109.	0.8328017891774344
334.	109.	0.8328540931210039
336.	109.	0.832902987007654
338.	109.	0.8329506924574392
340.	109.	0.8329955180928679
342.	109.	0.8330414150702856
344.	109.	0.8330873836513615
346.	109.	0.8331290741992445
348.	109.	0.8331707242496811
350.	109.	0.8332107367785724
0.	111.	1.61940742123086e-7
2.	111.	1.310313115446452e-6
4.	111.	5.256327967626303e-6
6.	111.	-9.140937964531742e-6
8.	111.	-6.5310840795110975e-6
10.	111.	-7.106389944561255e-6
12.	111.	-1.2631886147206706e-7
14.	111.	1.0573672919506474e-7
16.	111.	-7.138711112961336e-6
18.	111.	-3.1724472589896593e-6
20.	111.	-3.2385016678261864e-6
22.	111.	-1.2487466695460546e-6
24.	111.	1.7320758494388159e-6
26.	111.	1.9075030847838194e-6
28.	111.	-0.0000135047681814317
30.	111.	-4.408944321712106e-7
32.	111.	-7.040034502872318e-6
34.	111.	-6.223109516496792e-6
36.	111.	-0.000020804783375783604
38.	111.	9.454613266011005e-6
40.	111.	2.876707046087533e-6
42.	111.	-8.229657791762661e-6
44.	111.	0.000012856187101822922
46.	111.	3.857166346068552e-6
48.	111.	-7.331528222555548e-6
50.	111.	-9.480382182710737e-6
52.	111.	-5.4953034743560006e-6
54.	111.	-1.0024770993171202e-7
56.	111.	0.000010246364711157787
58.	111.	5.999841636111158e-6
60.	111.	-0.000014174635288935114
62.	111.	7.513217087204394e-6
64.	111.	0.000022993577978093135
66.	111.	0.00003415789025465075
68.	111.	-0.00006711305595240049
70.	111.	0.23218988358326806
72.	111.	0.3552125201062039
74.	111.	0.433358587024481
76.	111.	0.490594015175502
78.	111.	0.535045162917084
80.	111.	0.5707988090425127
82.	111.	0.6001823598283544
84.	111.	0.6247266869031871
86.	111.	0.645505620305929
88.	111.	0.663272752833333
90.	111.	0.6785835642935348
92.	111.	0.6918898834734118
94.	111.	0.7035137562613539
96.	111.	0.7137230910929458
98.	111.	0.7227338316483779
100.	111.	0.7307352646351867
102.	111.	0.737854124328883
104.	111.	0.7442252285541342
106.	111.	0.7499368804103369
108.	111.	0.7550806299890652
110.	111.	0.7597153533118326
112.	111.	0.7639198216258362
114.	111.	0.7677379864572965
116.	111.	0.7712080641653961
118.	111.	0.7743781959860833
120.	111.	0.777279084160862
122.	111.	0.7799400074498777
124.	111.	0.7823850957527301
126.	111.	0.784638655641058
128.	111.	0.7867129839047378
130.	111.	0.7886413098311623
132.	111.	0.7904212895009318
134.	111.	0.7920792215198171
136.	111.	0.793620016804867
138.	111.	0.7950528983116543
140.	111.	0.796392806344862
142.	111.	0.7976443528729935
144.	111.	0.7988243073497939
146.	111.	0.7999249558059222
148.	111.	0.8009629113717522
150.	111.	0.801934259709967
152.	111.	0.8028595826943725
154.	111.	0.8037254820495827
156.	111.	0.804546586350963
158.	111.	0.8053252079616758
160.	111.	0.8060601128786167
162.	111.	0.8067608548376525
164.	111.	0.8074260278861815
166.	111.	0.808060470956066
168.	111.	0.8086626498935909
170.	111.	0.8092390074666803
172.	111.	0.8097920769823075
174.	111.	0.8103163322180971
176.	111.	0.8108219238308907
178.	111.	0.8113023503433933
180.	111.	0.8117668774434756
182.	111.	0.8122109911198349
184.	111.	0.812637922845302
186.	111.	0.8130499071515861
188.	111.	0.8134432603740337
190.	111.	0.8138279863553618
192.	111.	0.814195015694717
194.	111.	0.814547478590365
196.	111.	0.8148949037076675
198.	111.	0.8152250718474966
200.	111.	0.8155456165045101
202.	111.	0.8158559803175376
204.	111.	0.8161546779575838
206.	111.	0.8164441159052187
208.	111.	0.8167288054661294
210.	111.	0.8170007654308733
212.	111.	0.817269209782797
214.	111.	0.8175229440607822
216.	111.	0.8177734312693896
218.	111.	0.8180154516722892
220.	111.	0.8182516249779339
222.	111.	0.8184797037932773
224.	111.	0.8187037287407364
226.	111.	0.8189199620593209
228.	111.	0.8191340827751458
230.	111.	0.81934097861554
232.	111.	0.8195402640295353
234.	111.	0.8197354102808859
236.	111.	0.8199276132781904
238.	111.	0.8201114817368138
240.	111.	0.8202935978440814
242.	111.	0.8204697177951532
244.	111.	0.8206450597645472
246.	111.	0.8208123343742503
248.	111.	0.8209763179546599
250.	111.	0.821135637550956
252.	111.	0.8212938690143439
254.	111.	0.8214448199973857
256.	111.	0.8215942477023371
258.	111.	0.8217421429221758
260.	111.	0.8218844395117019
262.	111.	0.8220219223080903
264.	111.	0.8221596900449848
266.	111.	0.8222921884692777
268.	111.	0.8224200605013369
270.	111.	0.8225491767365805
272.	111.	0.8226743074733964
274.	111.	0.8227941133875871
276.	111.	0.8229105339499458
278.	111.	0.8230280699025431
280.	111.	0.8231429184748446
282.	111.	0.8232538626314061
284.	111.	0.8233612892038477
286.	111.	0.8234679708987878
288.	111.	0.8235723609271571
290.	111.	0.823673290912768
292.	111.	0.8237715089242744
294.	111.	0.8238665467077589
296.	111.	0.8239626575530524
298.	111.	0.8240556399095291
300.	111.	0.824146035929147
302.	111.	0.8242356897092004
304.	111.	0.8243220900578664
306.	111.	0.8244061565425737
308.	111.	0.8244902508340594
310.	111.	0.8245694372967068
312.	111.	0.8246477016077453
314.	111.	0.8247255099260465
316.	111.	0.8248008370307963
318.	111.	0.824871839018172
320.	111.	0.8249454078135599
322.	111.	0.8250168583240538
324.	111.	0.8250862972607178
326.	111.	0.8251503356604849
328.	111.	0.825217225147844
330.	111.	0.8252813409690272
332.	111.	0.8253439277071466
334.	111.	0.8254037692619347
336.	111.	0.8254623299767837
338.	111.	0.8255196172484484
340.	111.	0.8255777731051372
342.	111.	0.8256328538800934
344.	111.	0.8256849756820897
346.	111.	0.8257370014763767
348.	111.	0.8257871815654744
350.	111.	0.8258386893926026
0.	113.	-8.135166681196838e-8
2.	113.	3.5005630283136005e-6
4.	113.	2.572496514447505e-6
6.	113.	-1.3886637043690053e-7
8.	113.	1.011301367750533e-6
10.	113.	-1.9012209480646338e-6
12.	113.	-2.7301770796282034e-6
14.	113.	1.530679311647436e-7
16.	113.	-3.3417257798794156e-6
18.	113.	0.000010126217655789635
20.	113.	1.5987405258485917e-7
22.	113.	-1.3873876704122033e-6
24.	113.	-3.882040461610315e-6
26.	113.	-0.000013508600888836857
28.	113.	-8.778094544051137e-6
30.	113.	7.118319400772422e-6
32.	113.	3.043639272545738e-6
34.	113.	-0.000013808189120476206
36.	113.	-1.9075765776087624e-7
38.	113.	-9.623272624164965e-9
40.	113.	3.8036171615811516e-6
42.	113.	4.0016834173867846e-7
44.	113.	3.384077382845984e-6
46.	113.	-9.208266499953669e-6
48.	113.	4.384149183808413e-6
50.	113.	-3.7343607299656865e-6
52.	113.	7.133272511944144e-6
54.	113.	-8.067562081904018e-6
56.	113.	-6.746258644095607e-6
58.	113.	0.000019690780459083214
60.	113.	-0.00001833174929970293
62.	113.	-0.00001216083332012009
64.	113.	0.00002230317734751794
66.	113.	0.000019800752115369178
68.	113.	0.000021166081961251747
70.	113.	0.21376511919558058
72.	113.	0.3413075997280073
74.	113.	0.4206547396187063
76.	113.	0.47840528205541244
78.	113.	0.5231629112255914
80.	113.	0.5590878540309292
82.	113.	0.5886043764662762
84.	113.	0.613261343566936
86.	113.	0.6341382393155156
88.	113.	0.6519697735853808
90.	113.	0.6673523451438573
92.	113.	0.6807230427752451
94.	113.	0.6924052386600444
96.	113.	0.7026779751600903
98.	113.	0.7117439837262584
100.	113.	0.7197984446605308
102.	113.	0.7269763706968841
104.	113.	0.7333943136367032
106.	113.	0.7391524413795852
108.	113.	0.7443483113306428
110.	113.	0.7490347573702165
112.	113.	0.7532828875594754
114.	113.	0.7571463366766626
116.	113.	0.7606659857237575
118.	113.	0.76388316901187
120.	113.	0.7668285259451302
122.	113.	0.7695286294342717
124.	113.	0.7720211186783114
126.	113.	0.7743134047160292
128.	113.	0.7764371046202834
130.	113.	0.7783993394726316
132.	113.	0.7802234971132421
134.	113.	0.7819223670174746
136.	113.	0.7834998109626968
138.	113.	0.7849729565141444
140.	113.	0.7863539112026264
142.	113.	0.7876467728443294
144.	113.	0.7888608580666561
146.	113.	0.7899964023205113
148.	113.	0.7910680937741237
150.	113.	0.7920846195699451
152.	113.	0.7930426192987232
154.	113.	0.7939429175092105
156.	113.	0.7948027449722843
158.	113.	0.7956122493662172
160.	113.	0.7963853035018644
162.	113.	0.7971185179977545
164.	113.	0.7978162433329566
166.	113.	0.7984837466375411
168.	113.	0.7991195404191085
170.	113.	0.7997322737459766
172.	113.	0.8003095356070044
174.	113.	0.8008703198365347
176.	113.	0.8014037560632647
178.	113.	0.8019174662739295
180.	113.	0.8024127168071419
182.	113.	0.8028859859294585
184.	113.	0.803343553821009
186.	113.	0.8037847911580863
188.	113.	0.8042097406080558
190.	113.	0.8046205756698651
192.	113.	0.8050162312681217
194.	113.	0.8053979250444053
196.	113.	0.8057710196322078
198.	113.	0.8061271199966707
200.	113.	0.8064749829809653
202.	113.	0.8068100280468845
204.	113.	0.8071375370853499
206.	113.	0.8074520013878805
208.	113.	0.8077628592844753
210.	113.	0.8080577919521105
212.	113.	0.8083481837202425
214.	113.	0.8086304603703209
216.	113.	0.8089056190362157
218.	113.	0.8091716713650547
220.	113.	0.8094292920034157
222.	113.	0.8096832989923876
224.	113.	0.8099308214992494
226.	113.	0.8101718649766066
228.	113.	0.8104048652151127
230.	113.	0.8106316770653021
232.	113.	0.8108536425200156
234.	113.	0.8110709219997715
236.	113.	0.811285934783104
238.	113.	0.81149114217789
240.	113.	0.8116913813107197
242.	113.	0.8118890746811663
244.	113.	0.8120823089150901
246.	113.	0.812271078043063
248.	113.	0.8124534148914332
250.	113.	0.8126355654015532
252.	113.	0.8128110220435373
254.	113.	0.8129814771537391
256.	113.	0.8131504205053831
258.	113.	0.8133142648356967
260.	113.	0.8134746927795616
262.	113.	0.8136321735221453
264.	113.	0.8137857985062302
266.	113.	0.8139351670089211
268.	113.	0.814085078031364
270.	113.	0.8142277332404204
272.	113.	0.8143675158402067
274.	113.	0.8145053972609375
276.	113.	0.8146424179114237
278.	113.	0.8147752012955993
280.	113.	0.8149044157675586
282.	113.	0.8150302872145098
284.	113.	0.8151537773954174
286.	113.	0.8152751443787216
288.	113.	0.8153932826365257
290.	113.	0.8155105874727474
292.	113.	0.815623096123156
294.	113.	0.8157353909243071
296.	113.	0.8158423963317785
298.	113.	0.8159500480477166
300.	113.	0.8160544779799312
302.	113.	0.8161568434344041
304.	113.	0.8162557859491943
306.	113.	0.8163548728988904
308.	113.	0.8164495215121585
310.	113.	0.8165455187501206
312.	113.	0.8166343421738916
314.	113.	0.8167255694621287
316.	113.	0.8168135556304995
318.	113.	0.8168990783812808
320.	113.	0.8169820093976603
322.	113.	0.8170648429381892
324.	113.	0.8171451405364172
326.	113.	0.8172239974117934
328.	113.	0.8173022123278205
330.	113.	0.8173760980049852
332.	113.	0.8174484823705296
334.	113.	0.8175221622674019
336.	113.	0.8175917611579411
338.	113.	0.8176584563736862
340.	113.	0.8177274256849227
342.	113.	0.8177929624033642
344.	113.	0.8178558345901834
346.	113.	0.8179182501115119
348.	113.	0.8179792456344154
350.	113.	0.8180388742620152
0.	115.	1.9241966979202734e-8
2.	115.	1.7345049635437657e-6
4.	115.	1.2806629291985838e-7
6.	115.	1.0724925221936585e-6
8.	115.	6.557789253376699e-6
10.	115.	-2.0031049842191772e-8
12.	115.	6.644313979064433e-7
14.	115.	-7.78822053530342e-6
16.	115.	-7.14322571916007e-6
18.	115.	9.702715015792257e-6
20.	115.	3.285308349694304e-6
22.	115.	-3.3131913533146513e-7
24.	115.	6.074569323011161e-6
26.	115.	5.5682558714222606e-6
28.	115.	8.30195727203009e-7
30.	115.	7.723783610973514e-6
32.	115.	2.8804234756716032e-6
34.	115.	-1.992119911171459e-6
36.	115.	-4.994106766916626e-6
38.	115.	-0.000022190176248362455
40.	115.	-8.935352000957323e-7
42.	115.	-7.590620226733401e-7
44.	115.	-7.331435916558855e-6
46.	115.	-7.304221552348792e-6
48.	115.	0.000014048163605314672
50.	115.	-0.000018603345552358528
52.	115.	-9.053325977219689e-6
54.	115.	-0.000013443036894471165
56.	115.	-0.00001327008679745399
58.	115.	-6.81775696403986e-6
60.	115.	0.00001991743843257417
62.	115.	-0.00001635732348908783
64.	115.	-0.000012369774537725353
66.	115.	4.819609758969051e-6
68.	115.	-0.000015621824896209958
70.	115.	0.191820699151621
72.	115.	0.3257448142063554
74.	115.	0.40666777483252636
76.	115.	0.4651091077772259
78.	115.	0.5102469190844938
80.	115.	0.5464410336692543
82.	115.	0.5761325987251716
84.	115.	0.6009272457777497
86.	115.	0.6219094177688548
88.	115.	0.6398511458243814
90.	115.	0.6553292960298868
92.	115.	0.6687675876698628
94.	115.	0.6805229830840845
96.	115.	0.6908584932025338
98.	115.	0.6999987216224217
100.	115.	0.7081190690964032
102.	115.	0.7153468056856721
104.	115.	0.7218206601364737
106.	115.	0.7276430422469565
108.	115.	0.7328935547029456
110.	115.	0.7376353062381548
112.	115.	0.7419343718422522
114.	115.	0.7458466451143655
116.	115.	0.749421215741372
118.	115.	0.7526840013136316
120.	115.	0.7556782502550173
122.	115.	0.758432465231972
124.	115.	0.7609692975287909
126.	115.	0.7633101857979495
128.	115.	0.7654778697311433
130.	115.	0.7674900157565956
132.	115.	0.7693530797654244
134.	115.	0.7710947906677388
136.	115.	0.772714950512366
138.	115.	0.7742344514620512
140.	115.	0.7756576169667747
142.	115.	0.7769918186504003
144.	115.	0.7782420859750461
146.	115.	0.7794270136693935
148.	115.	0.7805410477481168
150.	115.	0.781589667617772
152.	115.	0.7825847246729927
154.	115.	0.7835284688117012
156.	115.	0.7844245770118657
158.	115.	0.7852747367326037
160.	115.	0.7860842901548454
162.	115.	0.7868528354633447
164.	115.	0.7875882548052878
166.	115.	0.7882943522615369
168.	115.	0.7889654725170256
170.	115.	0.7896115714520238
172.	115.	0.7902247713080613
174.	115.	0.7908172433004712
176.	115.	0.7913885272214367
178.	115.	0.7919340230713613
180.	115.	0.7924660223104122
182.	115.	0.7929664458492919
184.	115.	0.7934573861904674
186.	115.	0.7939326951710831
188.	115.	0.7943937300927806
190.	115.	0.7948279583810474
192.	115.	0.7952559432089463
194.	115.	0.7956694621449463
196.	115.	0.7960710748591047
198.	115.	0.7964572479048929
200.	115.	0.7968350077575818
202.	115.	0.797198328417446
204.	115.	0.7975535355847638
206.	115.	0.7978979999716261
208.	115.	0.7982329976193253
210.	115.	0.7985591000471574
212.	115.	0.7988780183468959
214.	115.	0.7991881425887621
216.	115.	0.7994869809964655
218.	115.	0.7997803137895179
220.	115.	0.8000611180904967
222.	115.	0.8003426430506082
224.	115.	0.8006150536098601
226.	115.	0.8008808349549755
228.	115.	0.801137710045477
230.	115.	0.8013896743645464
232.	115.	0.8016391861230591
234.	115.	0.80187785338333
236.	115.	0.8021116113886889
238.	115.	0.8023432803946005
240.	115.	0.8025682568627635
242.	115.	0.8027868403212232
244.	115.	0.8030042133017788
246.	115.	0.8032106927931033
248.	115.	0.8034151561740034
250.	115.	0.8036180559559927
252.	115.	0.8038150019199587
254.	115.	0.8040071815977304
256.	115.	0.8041958055598041
258.	115.	0.8043821901706087
260.	115.	0.8045629133712064
262.	115.	0.8047386422882089
264.	115.	0.8049113319201032
266.	115.	0.8050801626585684
268.	115.	0.8052473305717895
270.	115.	0.8054099441729626
272.	115.	0.8055710867364178
274.	115.	0.8057235009756119
276.	115.	0.8058760433314509
278.	115.	0.8060288354547972
280.	115.	0.8061752973622097
282.	115.	0.8063191330461867
284.	115.	0.8064596502516445
286.	115.	0.806596069952587
288.	115.	0.806731449869475
290.	115.	0.8068650498090061
292.	115.	0.806997129591919
294.	115.	0.8071244613997689
296.	115.	0.807245741629352
298.	115.	0.8073690872662397
300.	115.	0.8074899312832878
302.	115.	0.8076075212843233
304.	115.	0.8077213827942
306.	115.	0.8078316180814605
308.	115.	0.8079442357742898
310.	115.	0.8080525443866314
312.	115.	0.8081589391972223
314.	115.	0.8082606571063156
316.	115.	0.8083596594905308
318.	115.	0.8084615959469105
320.	115.	0.8085582058768777
322.	115.	0.8086553624675866
324.	115.	0.808747779572281
326.	115.	0.8088396742315364
328.	115.	0.8089276189050474
330.	115.	0.8090155865484644
332.	115.	0.8091015105771626
334.	115.	0.8091871235232015
336.	115.	0.8092684551305642
338.	115.	0.8093488132193096
340.	115.	0.8094284809594293
342.	115.	0.8095033628001627
344.	115.	0.8095815415527864
346.	115.	0.8096555440261038
348.	115.	0.8097254955933734
350.	115.	0.8097966746376487
0.	117.	-7.223318668169881e-8
2.	117.	3.991994505969994e-7
4.	117.	-2.919109897559917e-6
6.	117.	-6.518521787381807e-7
8.	117.	2.3567782895500777e-7
10.	117.	1.5415313033024413e-6
12.	117.	1.5760683229950836e-6
14.	117.	0.00001465584732028127
16.	117.	-4.811133093144358e-6
18.	117.	-2.913109185247737e-6
20.	117.	-2.224092339750479e-6
22.	117.	-7.321667676447073e-6
24.	117.	-9.748197997435913e-6
26.	117.	7.049535536580551e-6
28.	117.	1.8179872540577652e-6
30.	117.	-9.479280051680108e-8
32.	117.	-5.144072610685684e-6
34.	117.	0.000012742844653329121
36.	117.	-5.2527910813268814e-8
38.	117.	6.204553961739623e-6
40.	117.	5.818618442933433e-6
42.	117.	-0.000010435405485696167
44.	117.	-5.027818518475334e-6
46.	117.	-0.000020947694104690043
48.	117.	-5.16637529868274e-6
50.	117.	-0.000020479307968857137
52.	117.	0.000010086088593189999
54.	117.	-7.881715639117632e-6
56.	117.	-0.0000142520287259174
58.	117.	1.0489429244980744e-7
60.	117.	-8.95231406034698e-6
62.	117.	6.680686153853391e-6
64.	117.	-0.000012306422270475767
66.	117.	0.000013039960774710299
68.	117.	-0.00004438664946459405
70.	117.	0.16476719414790983
72.	117.	0.3082073421305599
74.	117.	0.39124276215384335
76.	117.	0.4506217325472421
78.	117.	0.49625072663344877
80.	117.	0.5327771660740217
82.	117.	0.5626842348459177
84.	117.	0.5876694172671206
86.	117.	0.6087941617359454
88.	117.	0.6268456750270278
90.	117.	0.6424341006482707
92.	117.	0.6559716759245092
94.	117.	0.667814186781226
96.	117.	0.6782380120639593
98.	117.	0.6874461134983697
100.	117.	0.6956262992092359
102.	117.	0.7029355540636797
104.	117.	0.7094789223541872
106.	117.	0.7153635784848198
108.	117.	0.7206720223758274
110.	117.	0.7254692028340978
112.	117.	0.729835764716428
114.	117.	0.733801560385001
116.	117.	0.7374300006353687
118.	117.	0.7407502241822952
120.	117.	0.7437989544649212
122.	117.	0.7466013080439282
124.	117.	0.749189468613031
126.	117.	0.7515833346160493
128.	117.	0.7538014094616421
130.	117.	0.7558589927297188
132.	117.	0.7577792800026517
134.	117.	0.7595666335617336
136.	117.	0.7612347380326244
138.	117.	0.7627995275470797
140.	117.	0.7642681175221678
142.	117.	0.7656474439345188
144.	117.	0.7669451426634097
146.	117.	0.7681721319973019
148.	117.	0.769325781056514
150.	117.	0.7704215786519627
152.	117.	0.7714615587645409
154.	117.	0.7724442830795696
156.	117.	0.7733818009048616
158.	117.	0.7742763185714712
160.	117.	0.7751233375144955
162.	117.	0.7759340763050264
164.	117.	0.7767106127646483
166.	117.	0.7774521090281064
168.	117.	0.7781641946392626
170.	117.	0.7788471286541009
172.	117.	0.7795013092934604
174.	117.	0.7801323115726733
176.	117.	0.7807387073384455
178.	117.	0.7813265067258051
180.	117.	0.7818838122267084
182.	117.	0.7824302364768527
184.	117.	0.7829530390159748
186.	117.	0.783461357197411
188.	117.	0.7839534108371347
190.	117.	0.7844272133239225
192.	117.	0.7848861237164996
194.	117.	0.7853317681067272
196.	117.	0.7857656561584571
198.	117.	0.7861870976041634
200.	117.	0.7865931379934472
202.	117.	0.7869911978366881
204.	117.	0.7873784472276573
206.	117.	0.7877511925795562
208.	117.	0.7881173885747117
210.	117.	0.7884764076004694
212.	117.	0.7888241065226397
214.	117.	0.789160275461282
216.	117.	0.7894917928329418
218.	117.	0.7898113107642237
220.	117.	0.7901246393564061
222.	117.	0.7904318397191022
224.	117.	0.7907334825944313
226.	117.	0.7910222221854751
228.	117.	0.7913084522662309
230.	117.	0.791587685977046
232.	117.	0.7918594608960694
234.	117.	0.7921262949904118
236.	117.	0.7923855012566977
238.	117.	0.7926424854674088
240.	117.	0.7928914122279986
242.	117.	0.793138116684693
244.	117.	0.7933750692441739
246.	117.	0.7936094284052347
248.	117.	0.7938397279028482
250.	117.	0.7940633097497763
252.	117.	0.794281010724727
254.	117.	0.794497171566665
256.	117.	0.7947106779523012
258.	117.	0.7949125203307488
260.	117.	0.7951177486456251
262.	117.	0.7953180057007536
264.	117.	0.7955113727071013
266.	117.	0.7957022567079496
268.	117.	0.7958876460214247
270.	117.	0.796073304025213
272.	117.	0.7962497980962152
274.	117.	0.7964270915148645
276.	117.	0.7965993981969866
278.	117.	0.796768501679702
280.	117.	0.7969380100671796
282.	117.	0.7970961812259252
284.	117.	0.797255420001818
286.	117.	0.7974130332143667
288.	117.	0.7975649813928589
290.	117.	0.797717693154766
292.	117.	0.7978644087698823
294.	117.	0.7980095490403448
296.	117.	0.7981506695129672
298.	117.	0.7982892860361086
300.	117.	0.7984281055221295
302.	117.	0.7985614698272248
304.	117.	0.7986926220803272
306.	117.	0.7988202314808699
308.	117.	0.7989461468004824
310.	117.	0.7990705707231588
312.	117.	0.7991921221623736
314.	117.	0.7993110692083021
316.	117.	0.7994281898133447
318.	117.	0.7995421125273385
320.	117.	0.7996537786783066
322.	117.	0.7997648635951163
324.	117.	0.7998705892689595
326.	117.	0.7999769412114947
328.	117.	0.8000822385126081
330.	117.	0.800183865376435
332.	117.	0.800281762205294
334.	117.	0.8003802080002242
336.	117.	0.8004743803303774
338.	117.	0.8005671885139256
340.	117.	0.8006602643629023
342.	117.	0.8007493551367034
344.	117.	0.8008371755218973
346.	117.	0.80092450662485
348.	117.	0.8010076960624635
350.	117.	0.8010910759230022
0.	119.	-1.272921410200961e-7
2.	119.	-2.7972100855830654e-6
4.	119.	8.449291629564204e-7
6.	119.	-7.796311844406488e-7
8.	119.	2.6677760948432838e-8
10.	119.	-8.430166174867184e-7
12.	119.	7.12030578983808e-6
14.	119.	4.180244754437752e-6
16.	119.	4.2624118829319824e-7
18.	119.	2.732458147266336e-6
20.	119.	-5.712808233891323e-6
22.	119.	0.0000137014010677545
24.	119.	-4.58825001261293e-6
26.	119.	8.349639885558849e-6
28.	119.	5.492899152043316e-6
30.	119.	-1.510886572957797e-7
32.	119.	-0.000010951944452319534
34.	119.	2.9269051367285816e-6
36.	119.	4.205763663941025e-6
38.	119.	9.092276645482793e-7
40.	119.	-5.726567537024186e-6
42.	119.	-2.0691320564114565e-6
44.	119.	6.71406579067245e-6
46.	119.	-5.318004394460904e-6
48.	119.	0.000014152914520650097
50.	119.	7.092805090976689e-6
52.	119.	2.911215118768944e-6
54.	119.	5.5258144146212196e-6
56.	119.	0.00002529784845338877
58.	119.	-0.000014448150400183352
60.	119.	-0.00001324117879766741
62.	119.	0.00001356739529968239
64.	119.	0.00003375832918053309
66.	119.	4.316814135513332e-6
68.	119.	0.000044017804675879296
70.	119.	0.12936226191167477
72.	119.	0.28829939124231285
74.	119.	0.3741486522317538
76.	119.	0.43471161470070063
78.	119.	0.4810440519589861
80.	119.	0.517971333034419
82.	119.	0.5481911827066184
84.	119.	0.5733895649078511
86.	119.	0.5946916029060456
88.	119.	0.6129089475679342
90.	119.	0.6286141798248627
92.	119.	0.6422728277427302
94.	119.	0.6542163741927376
96.	119.	0.6647264664455383
98.	119.	0.6740262655078806
100.	119.	0.682301484693676
102.	119.	0.6896826712715326
104.	119.	0.696304579452186
106.	119.	0.7022539995665953
108.	119.	0.7076342266387411
110.	119.	0.7125012797792729
112.	119.	0.716927601209338
114.	119.	0.7209626798625063
116.	119.	0.7246492530125206
118.	119.	0.7280330388772581
120.	119.	0.7311374761197769
122.	119.	0.7340013745614045
124.	119.	0.7366438659532892
126.	119.	0.7390942977735871
128.	119.	0.7413661737448987
130.	119.	0.7434781063929562
132.	119.	0.7454501795009997
134.	119.	0.747290434217843
136.	119.	0.749010929641997
138.	119.	0.7506289877023902
140.	119.	0.7521469087283601
142.	119.	0.7535755106311901
144.	119.	0.7549201571354069
146.	119.	0.7561968931622081
148.	119.	0.7573967790620224
150.	119.	0.7585391796849378
152.	119.	0.7596249138120015
154.	119.	0.7606563032668818
156.	119.	0.7616385655453717
158.	119.	0.7625777288060717
160.	119.	0.763471012659931
162.	119.	0.7643257818914863
164.	119.	0.7651447837701
166.	119.	0.7659295376755668
168.	119.	0.7666827395475314
170.	119.	0.7674059292621392
172.	119.	0.7681014059142457
174.	119.	0.7687718520698429
176.	119.	0.7694200959591457
178.	119.	0.7700432422692586
180.	119.	0.7706476296389889
182.	119.	0.7712273414899453
184.	119.	0.7717936601144443
186.	119.	0.7723384921350775
188.	119.	0.7728659093236626
190.	119.	0.7733778260782865
192.	119.	0.7738750445614284
194.	119.	0.7743606259503162
196.	119.	0.7748255872331734
198.	119.	0.7752822511598413
200.	119.	0.7757231895013329
202.	119.	0.776157059363199
204.	119.	0.776575797349401
206.	119.	0.7769849677471872
208.	119.	0.7773838359735374
210.	119.	0.777773114550481
212.	119.	0.7781508746573377
214.	119.	0.7785236259759492
216.	119.	0.7788856264675849
218.	119.	0.7792409827922375
220.	119.	0.7795814340773837
222.	119.	0.7799195123965248
224.	119.	0.7802482194489304
226.	119.	0.7805691374690109
228.	119.	0.7808847403028742
230.	119.	0.781193246836406
232.	119.	0.7814940990696716
234.	119.	0.7817884620710324
236.	119.	0.782078838314024
238.	119.	0.7823597498144595
240.	119.	0.782636869155108
242.	119.	0.7829086553374994
244.	119.	0.7831754711119339
246.	119.	0.7834336609016933
248.	119.	0.7836904543792642
250.	119.	0.783937895557039
252.	119.	0.7841840084663686
254.	119.	0.7844229846852359
256.	119.	0.7846606863153417
258.	119.	0.7848904764307711
260.	119.	0.7851159130867078
262.	119.	0.7853390232910403
264.	119.	0.7855570489437043
266.	119.	0.7857692016465757
268.	119.	0.7859781328518147
270.	119.	0.7861829317599558
272.	119.	0.786385580331964
274.	119.	0.7865844400212394
276.	119.	0.7867788311452504
278.	119.	0.7869683545872905
280.	119.	0.7871556072155723
282.	119.	0.7873414170759856
284.	119.	0.7875216003662118
286.	119.	0.787696019327204
288.	119.	0.7878688348907616
290.	119.	0.7880399767639723
292.	119.	0.7882058768103931
294.	119.	0.7883710596858524
296.	119.	0.7885303025446906
298.	119.	0.7886897646436354
300.	119.	0.7888451076835699
302.	119.	0.7889953370663534
304.	119.	0.7891444467804521
306.	119.	0.7892945449862241
308.	119.	0.7894353031816653
310.	119.	0.7895753227459998
312.	119.	0.7897145700442054
314.	119.	0.7898496800489962
316.	119.	0.7899833264921241
318.	119.	0.7901165572995126
320.	119.	0.7902425215032168
322.	119.	0.7903684851480828
324.	119.	0.790491306389496
326.	119.	0.7906129574704717
328.	119.	0.7907336761112187
330.	119.	0.7908490159679437
332.	119.	0.7909649897842634
334.	119.	0.7910774197063535
336.	119.	0.7911861743872578
338.	119.	0.7912931349968538
340.	119.	0.7914010808392593
342.	119.	0.7915037898050308
344.	119.	0.7916059718046002
346.	119.	0.7917062999914405
348.	119.	0.7918037104906023
350.	119.	0.7918985975499767
0.	121.	1.526085618269576e-8
2.	121.	-1.3347209959353765e-7
4.	121.	1.1016056411148325e-6
6.	121.	-9.84532141700397e-8
8.	121.	-1.5120904924519125e-6
10.	121.	-1.6530586070425354e-6
12.	121.	8.503561946492654e-7
14.	121.	-2.7782204313974395e-7
16.	121.	-0.00001019031474642422
18.	121.	1.3164152336670483e-7
20.	121.	4.324766374693033e-6
22.	121.	3.7969029745343376e-6
24.	121.	-5.610280193320407e-6
26.	121.	1.820370664051893e-7
28.	121.	6.134581527139727e-6
30.	121.	-1.6113388196169604e-6
32.	121.	3.252935840060475e-7
34.	121.	0.000011199031228814501
36.	121.	0.000018529887972036855
38.	121.	-6.659210733794901e-6
40.	121.	1.6513376148926633e-6
42.	121.	3.4793623895670648e-6
44.	121.	-3.6751261922527943e-7
46.	121.	-8.133300893248385e-6
48.	121.	-8.701431714485538e-6
50.	121.	-8.15717583380449e-6
52.	121.	8.064592058243179e-6
54.	121.	0.000025629736509295207
56.	121.	-0.000011484252793190234
58.	121.	0.000017868671320458213
60.	121.	-1.1078316936144698e-6
62.	121.	-8.970442031185716e-6
64.	121.	-0.000012724405957036015
66.	121.	7.895112789379334e-6
68.	121.	0.00003554369780563681
70.	121.	0.07431170405324215
72.	121.	0.2653805484103339
74.	121.	0.35506558815058636
76.	121.	0.4172524219814578
78.	121.	0.4644414453811435
80.	121.	0.5019112085176372
82.	121.	0.5325217707826492
84.	121.	0.55799898941076
86.	121.	0.5795365433541289
88.	121.	0.5979310509823414
90.	121.	0.6137900588162896
92.	121.	0.627587618785521
94.	121.	0.6396623521192554
96.	121.	0.6502836818996457
98.	121.	0.6596905768345588
100.	121.	0.6680544200527511
102.	121.	0.6755254480679832
104.	121.	0.682233657481495
106.	121.	0.6882665547542388
108.	121.	0.6937208646823485
110.	121.	0.6986676462645893
112.	121.	0.703167755189527
114.	121.	0.7072723825396805
116.	121.	0.711030222740262
118.	121.	0.7144745451832101
120.	121.	0.7176475847903268
122.	121.	0.7205766980651258
124.	121.	0.723282920137185
126.	121.	0.7257912265775724
128.	121.	0.728126405435561
130.	121.	0.7302958523688442
132.	121.	0.7323254900337991
134.	121.	0.7342229289661005
136.	121.	0.7359983211140142
138.	121.	0.7376689727412467
140.	121.	0.7392444935720295
142.	121.	0.7407239813973369
144.	121.	0.7421273740963721
146.	121.	0.7434555343083181
148.	121.	0.7447080693030723
150.	121.	0.7459049150083731
152.	121.	0.747041449320801
154.	121.	0.748117589993578
156.	121.	0.7491495970254171
158.	121.	0.7501370677279827
160.	121.	0.7510771537059838
162.	121.	0.751981741303593
164.	121.	0.7528463371916206
166.	121.	0.7536803415941029
168.	121.	0.7544796898553447
170.	121.	0.7552485619089317
172.	121.	0.7559905811108134
174.	121.	0.7567051575052247
176.	121.	0.7573944187710087
178.	121.	0.7580584935586789
180.	121.	0.7587078954817839
182.	121.	0.759330884318136
184.	121.	0.7599368424518129
186.	121.	0.7605232572957353
188.	121.	0.7610907029380871
190.	121.	0.7616447990616851
192.	121.	0.762182114490751
194.	121.	0.7627049896349017
196.	121.	0.7632131048710843
198.	121.	0.7637063066654846
200.	121.	0.7641882662884217
202.	121.	0.7646577880076232
204.	121.	0.7651156572156104
206.	121.	0.7655612032678583
208.	121.	0.7659967406100452
210.	121.	0.7664182716911182
212.	121.	0.7668369286893563
214.	121.	0.7672386734929438
216.	121.	0.7676364170229887
218.	121.	0.7680250640942841
220.	121.	0.7684017291551032
222.	121.	0.768771134693613
224.	121.	0.7691326704742955
226.	121.	0.7694889257773163
228.	121.	0.769835069125318
230.	121.	0.7701759707157134
232.	121.	0.7705066917550656
234.	121.	0.7708327059762311
236.	121.	0.7711517763950734
238.	121.	0.7714670449406587
240.	121.	0.7717727230331436
242.	121.	0.7720684013339993
244.	121.	0.7723664340946792
246.	121.	0.7726563447497642
248.	121.	0.7729415880358783
250.	121.	0.7732163404566517
252.	121.	0.7734877190694924
254.	121.	0.7737571691896358
256.	121.	0.7740157791106326
258.	121.	0.7742741080218573
260.	121.	0.7745258456709307
262.	121.	0.7747750295520278
264.	121.	0.7750178948471884
266.	121.	0.7752593360992054
268.	121.	0.7754932333087589
270.	121.	0.7757229556013746
272.	121.	0.7759466583308957
274.	121.	0.7761688015658635
276.	121.	0.7763869042490695
278.	121.	0.7766024399688729
280.	121.	0.7768122503662735
282.	121.	0.7770168658032178
284.	121.	0.7772189262937812
286.	121.	0.77741945275243
288.	121.	0.7776128697175463
290.	121.	0.7778046398347567
292.	121.	0.7779949467674352
294.	121.	0.7781792072346743
296.	121.	0.7783611746900592
298.	121.	0.7785392590295588
300.	121.	0.778712874050417
302.	121.	0.7788862366169912
304.	121.	0.7790551852268626
306.	121.	0.7792197334443383
308.	121.	0.7793821951231538
310.	121.	0.7795436553137826
312.	121.	0.7797011367638
314.	121.	0.779854958577402
316.	121.	0.7800061017881206
318.	121.	0.780156684320534
320.	121.	0.7803011755180821
322.	121.	0.7804444711707047
324.	121.	0.7805863961649124
326.	121.	0.7807251514656295
328.	121.	0.7808597204535994
330.	121.	0.7809933700683358
332.	121.	0.781125087445437
334.	121.	0.7812543749806147
336.	121.	0.7813792031680118
338.	121.	0.7815023974798789
340.	121.	0.78162414335324
342.	121.	0.7817422644195342
344.	121.	0.7818611433155241
346.	121.	0.7819759042680889
348.	121.	0.7820888701988001
350.	121.	0.782198188616062
0.	123.	2.2919409862830643e-7
2.	123.	-0.000011260082867512821
4.	123.	4.014556240912677e-6
6.	123.	-1.1140060333852951e-7
8.	123.	-4.523481023611197e-6
10.	123.	-8.034397486054009e-7
12.	123.	-2.755671216668626e-6
14.	123.	-2.0776051586307296e-6
16.	123.	-5.436655568736469e-6
18.	123.	-5.64695673131713e-7
20.	123.	-5.002412301251687e-6
22.	123.	0.000014375836285380007
24.	123.	-9.31667420647451e-7
26.	123.	-1.134220051282295e-6
28.	123.	-0.000011375307116357872
30.	123.	1.9975234451552384e-6
32.	123.	-2.114697802094331e-6
34.	123.	-9.379744166887373e-6
36.	123.	-4.467487640781575e-7
38.	123.	-5.126691024612786e-6
40.	123.	9.605052779892268e-6
42.	123.	1.802381733309361e-6
44.	123.	-0.000010722703133880538
46.	123.	0.000019656619456083162
48.	123.	9.833778713707868e-6
50.	123.	6.35908069005157e-6
52.	123.	0.00001026597733605404
54.	123.	-0.000013222637783503944
56.	123.	-2.1612404205054113e-6
58.	123.	0.00001634591585330081
60.	123.	-5.957708596652755e-6
62.	123.	-5.966058654619524e-7
64.	123.	0.000019053604900790304
66.	123.	0.000023290204399147655
68.	123.	-0.00003552776010315111
70.	123.	0.00005145125931019232
72.	123.	0.23852091417235577
74.	123.	0.33369930055094044
76.	123.	0.39797115937360167
78.	123.	0.4462943432000418
80.	123.	0.4844696941656028
82.	123.	0.5155512330769787
84.	123.	0.5414024823543183
86.	123.	0.5632091909418243
88.	123.	0.5818364274989025
90.	123.	0.5978880572884869
92.	123.	0.6118510843204137
94.	123.	0.6240662770407726
96.	123.	0.634825915194587
98.	123.	0.6443543278734121
100.	123.	0.6528316709937293
102.	123.	0.6604071619160213
104.	123.	0.6672064334677071
106.	123.	0.673337654106463
108.	123.	0.6788809332681184
110.	123.	0.683908030577056
112.	123.	0.6884897832228661
114.	123.	0.6926768461087739
116.	123.	0.6965102690959437
118.	123.	0.7000284470048062
120.	123.	0.7032752292264062
122.	123.	0.7062699741230236
124.	123.	0.7090464785399605
126.	123.	0.711625896039975
128.	123.	0.7140166075740815
130.	123.	0.7162620999840681
132.	123.	0.7183481674700392
134.	123.	0.7203098304960379
136.	123.	0.7221503640094518
138.	123.	0.7238827710015443
140.	123.	0.7255149035873871
142.	123.	0.7270562699034357
144.	123.	0.7285167626975538
146.	123.	0.7298988814921213
148.	123.	0.7312150770077395
150.	123.	0.7324616205505414
152.	123.	0.7336503173056654
154.	123.	0.7347878358885775
156.	123.	0.7358739637636048
158.	123.	0.7369093530135052
160.	123.	0.7379039362581412
162.	123.	0.7388599029412951
164.	123.	0.7397770692020039
166.	123.	0.7406594883238631
168.	123.	0.741508494562049
170.	123.	0.7423265470096003
172.	123.	0.7431159543049045
174.	123.	0.7438811108139683
176.	123.	0.7446182166841564
178.	123.	0.7453376615565733
180.	123.	0.7460265761285866
182.	123.	0.7466985835104916
184.	123.	0.7473453505902681
186.	123.	0.7479788313400052
188.	123.	0.7485958631738978
190.	123.	0.7491892583711979
192.	123.	0.7497697602711321
194.	123.	0.750336077378951
196.	123.	0.7508859070922548
198.	123.	0.7514229080513443
200.	123.	0.7519449150998927
202.	123.	0.752454311632993
204.	123.	0.7529542508659771
206.	123.	0.753438570327468
208.	123.	0.7539139359699178
210.	123.	0.7543762768314431
212.	123.	0.7548309819299382
214.	123.	0.7552744546961432
216.	123.	0.7557076816164505
218.	123.	0.7561318799308888
220.	123.	0.7565470738063536
222.	123.	0.7569531171241458
224.	123.	0.7573520242638886
226.	123.	0.7577393522436955
228.	123.	0.7581256596864114
230.	123.	0.7584970861581689
232.	123.	0.7588631907598726
234.	123.	0.759222458705746
236.	123.	0.7595770620506493
238.	123.	0.7599211872592795
240.	123.	0.7602603451675293
242.	123.	0.7605939440284096
244.	123.	0.7609205263852612
246.	123.	0.7612401636604746
248.	123.	0.7615565994918989
250.	123.	0.7618606439039353
252.	123.	0.762167709177662
254.	123.	0.7624626569492741
256.	123.	0.7627541959284794
258.	123.	0.763041024844391
260.	123.	0.7633198567512024
262.	123.	0.7635975704269284
264.	123.	0.7638667350447812
266.	123.	0.7641341991331265
268.	123.	0.7643949293359662
270.	123.	0.7646521064724776
272.	123.	0.7649065264912979
274.	123.	0.7651539984997091
276.	123.	0.7653965200943159
278.	123.	0.7656364851945019
280.	123.	0.7658721283291205
282.	123.	0.7661033925373546
284.	123.	0.7663298357818572
286.	123.	0.7665521578895732
288.	123.	0.7667709537154557
290.	123.	0.7669883540838999
292.	123.	0.7671997534359138
294.	123.	0.767404839243735
296.	123.	0.7676094197571011
298.	123.	0.76781153207776
300.	123.	0.7680080769120535
302.	123.	0.7682052172748842
304.	123.	0.7683925084075699
306.	123.	0.7685815705672455
308.	123.	0.7687652816555935
310.	123.	0.7689446171216421
312.	123.	0.7691213379090088
314.	123.	0.769299511489978
316.	123.	0.7694688742279858
318.	123.	0.7696360144774376
320.	123.	0.769803111716986
322.	123.	0.7699641380728613
324.	123.	0.7701253731062946
326.	123.	0.7702831200020605
328.	123.	0.7704362385203716
330.	123.	0.77058690862769
332.	123.	0.770735521725919
334.	123.	0.7708797739498183
336.	123.	0.7710259546384916
338.	123.	0.7711699953765386
340.	123.	0.7713085345081115
342.	123.	0.7714427693825594
344.	123.	0.77157940400497
346.	123.	0.7717066809081164
348.	123.	0.7718367468151507
350.	123.	0.7719637915425231
0.	125.	4.585633423456546e-8
2.	125.	5.000255120185519e-6
4.	125.	-3.639264822437829e-6
6.	125.	1.2573726674636162e-7
8.	125.	-1.1334128919737763e-6
10.	125.	9.328135565898601e-6
12.	125.	1.9229566335417616e-6
14.	125.	-2.1585772695593255e-6
16.	125.	1.9849129318661884e-6
18.	125.	-2.6060080489014905e-6
20.	125.	9.311767168260274e-6
22.	125.	4.0663593311868255e-6
24.	125.	9.272616568663076e-6
26.	125.	-0.00001830359405309111
28.	125.	5.632086436577495e-6
30.	125.	-3.109451597728415e-6
32.	125.	2.0841545946833164e-7
34.	125.	5.562547302641822e-7
36.	125.	-2.1413579138908153e-6
38.	125.	1.4703264104606813e-8
40.	125.	9.518497730347004e-6
42.	125.	-6.69162553448458e-6
44.	125.	-2.7867609196819686e-6
46.	125.	-9.360845581435531e-6
48.	125.	0.00001715864196836013
50.	125.	-0.000013016496267251821
52.	125.	9.762540480407946e-6
54.	125.	-5.0284349070861616e-6
56.	125.	8.127569724748952e-6
58.	125.	7.1425198190322845e-6
60.	125.	8.356082565375212e-6
62.	125.	7.244439902496754e-6
64.	125.	-4.667950773151498e-6
66.	125.	8.893671086845576e-6
68.	125.	0.000011502324959132858
70.	125.	-0.00003297157736288519
72.	125.	0.2061580576818214
74.	125.	0.309480688205058
76.	125.	0.37657533470968246
78.	125.	0.42635489628984935
80.	125.	0.4654381932310449
82.	125.	0.4971445250100418
84.	125.	0.5234489509880755
86.	125.	0.5456042315906365
88.	125.	0.5645137912211137
90.	125.	0.5808089215935577
92.	125.	0.5949736863123537
94.	125.	0.6073598671108966
96.	125.	0.6182684774841264
98.	125.	0.6279327140092142
100.	125.	0.6365458470644987
102.	125.	0.6442410493423077
104.	125.	0.651154479901584
106.	125.	0.6573957846909977
108.	125.	0.6630315358983545
110.	125.	0.6681607946098713
112.	125.	0.6728302046884502
114.	125.	0.6771038237397148
116.	125.	0.6810274871344073
118.	125.	0.6846294929478398
120.	125.	0.6879525589351406
122.	125.	0.691031268856606
124.	125.	0.6938796306053502
126.	125.	0.6965318927322175
128.	125.	0.6990045243474653
130.	125.	0.7013093066658052
132.	125.	0.7034727621257715
134.	125.	0.7055025437993494
136.	125.	0.7074089700120774
138.	125.	0.7092071340583933
140.	125.	0.7109020340964882
142.	125.	0.7125127607583067
144.	125.	0.7140328472658068
146.	125.	0.7154783065561523
148.	125.	0.7168560669459872
150.	125.	0.7181646032818886
152.	125.	0.7194131336556031
154.	125.	0.7206079347892416
156.	125.	0.7217498656556383
158.	125.	0.7228497309919206
160.	125.	0.7239051386967864
162.	125.	0.7249113864571775
164.	125.	0.7258850237250875
166.	125.	0.7268206088145555
168.	125.	0.7277243971588592
170.	125.	0.7285982071307026
172.	125.	0.7294435464795711
174.	125.	0.7302594660750757
176.	125.	0.731049096544682
178.	125.	0.7318125794982278
180.	125.	0.7325580470885409
182.	125.	0.7332782214529011
184.	125.	0.7339778120857611
186.	125.	0.7346601666367043
188.	125.	0.7353240467652885
190.	125.	0.7359662908178703
192.	125.	0.7365953974924808
194.	125.	0.7372055713275115
196.	125.	0.7378001982065179
198.	125.	0.7383828153977192
200.	125.	0.73895344375347
202.	125.	0.7395085172512271
204.	125.	0.7400493120839697
206.	125.	0.7405796928178858
208.	125.	0.7410942986185545
210.	125.	0.7416031373705099
212.	125.	0.7420985178079362
214.	125.	0.7425831314683023
216.	125.	0.7430573994012072
218.	125.	0.7435224936929042
220.	125.	0.7439788527011744
222.	125.	0.7444267357440989
224.	125.	0.7448601463144133
226.	125.	0.7452883620100622
228.	125.	0.7457119628222247
230.	125.	0.7461224928996167
232.	125.	0.7465238753024868
234.	125.	0.7469226563721433
236.	125.	0.7473101170743829
238.	125.	0.747692870017078
240.	125.	0.7480667222483982
242.	125.	0.7484366973004892
244.	125.	0.7487966462350011
246.	125.	0.7491495213579429
248.	125.	0.7494980010594525
250.	125.	0.7498406511921131
252.	125.	0.7501761374177747
254.	125.	0.7505047737343113
256.	125.	0.7508287317871716
258.	125.	0.7511447006061683
260.	125.	0.7514604403720506
262.	125.	0.7517660104353078
264.	125.	0.7520656823173837
266.	125.	0.7523633667115126
268.	125.	0.7526553425445106
270.	125.	0.7529405362273842
272.	125.	0.753222943234107
274.	125.	0.7535000150788486
276.	125.	0.7537706983264549
278.	125.	0.7540389844497387
280.	125.	0.7543023054739134
282.	125.	0.7545584088726717
284.	125.	0.7548108317375678
286.	125.	0.7550612905212777
288.	125.	0.755308089128635
290.	125.	0.7555496147983154
292.	125.	0.755783924706886
294.	125.	0.7560197307743163
296.	125.	0.756248735315381
298.	125.	0.756471718770478
300.	125.	0.7566958005025329
302.	125.	0.7569138640402898
304.	125.	0.7571277561205618
306.	125.	0.7573369742904408
308.	125.	0.7575459007279757
310.	125.	0.7577462809816182
312.	125.	0.7579471391750742
314.	125.	0.7581444904622817
316.	125.	0.758338794521716
318.	125.	0.7585276568328251
320.	125.	0.7587145527851397
322.	125.	0.7588990673912261
324.	125.	0.7590790726225664
326.	125.	0.7592569121503069
328.	125.	0.7594310115124401
330.	125.	0.7596025683124865
332.	125.	0.7597703724915552
334.	125.	0.7599369348427583
336.	125.	0.760100740594092
338.	125.	0.760259948617326
340.	125.	0.7604165208827282
342.	125.	0.7605717274134992
344.	125.	0.7607253573093277
346.	125.	0.7608741504552325
348.	125.	0.7610215396741559
350.	125.	0.761162748129892
0.	127.	-8.005860935813751e-8
2.	127.	-2.0022093946450233e-6
4.	127.	-5.828422609463757e-6
6.	127.	1.830884072165375e-7
8.	127.	6.007697798131624e-6
10.	127.	1.5469784586999088e-6
12.	127.	-1.4927259764643742e-7
14.	127.	1.445886285446481e-7
16.	127.	1.4547869997998424e-6
18.	127.	1.6187836526027595e-6
20.	127.	7.0280599128251794e-6
22.	127.	2.614948835675956e-6
24.	127.	-2.5055081696836677e-6
26.	127.	-6.370364568439298e-7
28.	127.	-1.2842877973783188e-6
30.	127.	5.816019595468692e-6
32.	127.	-0.000013227200875457792
34.	127.	-0.00001060868659730813
36.	127.	-6.368462295366793e-6
38.	127.	-9.105113921067168e-6
40.	127.	-0.00001798505949296377
42.	127.	0.000012834771979407648
44.	127.	0.000011164511149402988
46.	127.	-6.309454093586839e-6
48.	127.	-0.000011335644279382594
50.	127.	2.4369122670798706e-6
52.	127.	5.554992533549646e-6
54.	127.	8.513627213740333e-7
56.	127.	-5.91976643351205e-6
58.	127.	9.256706739749869e-6
60.	127.	-0.000010316359528444784
62.	127.	3.973974921751425e-6
64.	127.	-0.000018380132638087542
66.	127.	-0.000020710812629880013
68.	127.	-0.000015771194421961073
70.	127.	0.000055306368892982555
72.	127.	0.16499366548928668
74.	127.	0.2816233843417094
76.	127.	0.35265582411956303
78.	127.	0.4043681482879534
80.	127.	0.4446091998832008
82.	127.	0.4771093501950991
84.	127.	0.5039697081603023
86.	127.	0.5265688950751438
88.	127.	0.545829409601227
90.	127.	0.562412131742534
92.	127.	0.5768081047144537
94.	127.	0.589413479482011
96.	127.	0.6005109801883187
98.	127.	0.610349872401287
100.	127.	0.6191119056871541
102.	127.	0.6269445782556464
104.	127.	0.6339895920857027
106.	127.	0.6403444520844714
108.	127.	0.6461025435514682
110.	127.	0.6513367899704429
112.	127.	0.6561159520864036
114.	127.	0.660484043920553
116.	127.	0.6644994993485815
118.	127.	0.6681990158963884
120.	127.	0.6716104027856895
122.	127.	0.6747737891457714
124.	127.	0.6777111577872488
126.	127.	0.6804472538162935
128.	127.	0.6829930832811038
130.	127.	0.6853822927575404
132.	127.	0.6876234518921934
134.	127.	0.6897264701646929
136.	127.	0.6917091553181984
138.	127.	0.6935763671911226
140.	127.	0.695347288754154
142.	127.	0.6970218793682339
144.	127.	0.6986158720116445
146.	127.	0.7001316161597788
148.	127.	0.7015744239662778
150.	127.	0.7029509906490512
152.	127.	0.7042646034495449
154.	127.	0.7055267166495119
156.	127.	0.7067301605427666
158.	127.	0.707892474818772
160.	127.	0.7090059616499818
162.	127.	0.7100791483441858
164.	127.	0.7111161834798556
166.	127.	0.7121120286508894
168.	127.	0.7130751985542753
170.	127.	0.7140043011782596
172.	127.	0.714908358147827
174.	127.	0.7157811821057792
176.	127.	0.7166289102182216
178.	127.	0.7174477355804552
180.	127.	0.7182468727955466
182.	127.	0.7190242265654584
184.	127.	0.7197792633936996
186.	127.	0.7205120202941581
188.	127.	0.7212272587998223
190.	127.	0.7219245522217506
192.	127.	0.7226063459371969
194.	127.	0.7232669584323216
196.	127.	0.7239114381070542
198.	127.	0.7245469890205425
200.	127.	0.7251640417494407
202.	127.	0.7257688548404034
204.	127.	0.7263552126360787
206.	127.	0.7269311215950581
208.	127.	0.7274986468498551
210.	127.	0.728054149962182
212.	127.	0.7285902234373876
214.	127.	0.7291229701519159
216.	127.	0.729643000545352
218.	127.	0.730153342538301
220.	127.	0.7306509984158265
222.	127.	0.7311390341332823
224.	127.	0.7316196415271495
226.	127.	0.732093739883644
228.	127.	0.7325516862465914
230.	127.	0.733006607832655
232.	127.	0.7334513204905186
234.	127.	0.7338859556336724
236.	127.	0.7343152574928721
238.	127.	0.7347361263488211
240.	127.	0.7351497892026967
242.	127.	0.7355543953812658
244.	127.	0.735955244588033
246.	127.	0.7363461368850716
248.	127.	0.7367308531148778
250.	127.	0.7371071563643578
252.	127.	0.7374812759941525
254.	127.	0.7378448167467426
256.	127.	0.7382044964658101
258.	127.	0.7385544326255096
260.	127.	0.7389011048470682
262.	127.	0.7392416827007776
264.	127.	0.7395777545683467
266.	127.	0.7399050049625612
268.	127.	0.7402321487375307
270.	127.	0.7405504338500168
272.	127.	0.7408627950005024
274.	127.	0.7411711351366095
276.	127.	0.7414740897295368
278.	127.	0.7417724139168075
280.	127.	0.7420623867551571
282.	127.	0.742351684444355
284.	127.	0.7426351257057962
286.	127.	0.742914004526269
288.	127.	0.7431863420382397
290.	127.	0.7434574693632903
292.	127.	0.7437200998416089
294.	127.	0.743980616651371
296.	127.	0.7442369261093501
298.	127.	0.7444922034183196
300.	127.	0.7447390090020242
302.	127.	0.7449825913744084
304.	127.	0.7452224157836043
306.	127.	0.7454585605577316
308.	127.	0.7456895249005626
310.	127.	0.7459209543961893
312.	127.	0.746141901564108
314.	127.	0.7463643712468738
316.	127.	0.746580493160411
318.	127.	0.7467930517086419
320.	127.	0.7470057121455872
322.	127.	0.7472121921445076
324.	127.	0.7474136163845366
326.	127.	0.7476146524379684
328.	127.	0.7478119809498733
330.	127.	0.748006861901385
332.	127.	0.7481944648474098
334.	127.	0.7483851210019378
336.	127.	0.7485672485430395
338.	127.	0.7487494896012357
340.	127.	0.7489260589378475
342.	127.	0.749102418783613
344.	127.	0.7492730180688612
346.	127.	0.7494425306752484
348.	127.	0.7496096824382391
350.	127.	0.7497733714237107
0.	129.	-3.800687308094972e-7
2.	129.	-1.805291048259504e-6
4.	129.	1.166122735775499e-6
6.	129.	1.978177885587105e-6
8.	129.	1.2960792455642658e-7
10.	129.	-1.721130098536628e-7
12.	129.	-1.2434230508097324e-6
14.	129.	1.3164172851428794e-7
16.	129.	-3.291200439590105e-7
18.	129.	-2.806448863361406e-6
20.	129.	-3.893005916540892e-6
22.	129.	3.053235837353624e-6
24.	129.	-9.199056105105817e-7
26.	129.	-6.686558849588207e-7
28.	129.	-6.332726408685987e-7
30.	129.	1.2147054082231956e-6
32.	129.	-2.232343565473845e-7
34.	129.	-0.000015907174721335157
36.	129.	8.168043192915779e-6
38.	129.	-0.000012648532224375447
40.	129.	6.08661549900048e-8
42.	129.	0.000021092371652056238
44.	129.	-5.5497968694605676e-6
46.	129.	-4.210333508222373e-6
48.	129.	-1.970455642811267e-6
50.	129.	9.051830584521048e-6
52.	129.	1.50746158465109e-6
54.	129.	-0.000015574667282921464
56.	129.	5.7259015613351605e-6
58.	129.	-1.0041837101101069e-7
60.	129.	-3.102316109268365e-6
62.	129.	-0.0000321865446221028
64.	129.	0.00001747127480033619
66.	129.	-8.185317028391209e-6
68.	129.	0.000011425311003815084
70.	129.	-0.0000204183887756819
72.	129.	0.10501919405567678
74.	129.	0.2488974333036313
76.	129.	0.3256173376419272
78.	129.	0.37993515233383474
80.	129.	0.4217178950751645
82.	129.	0.4552137894641901
84.	129.	0.4827922667104055
86.	129.	0.5059402535275923
88.	129.	0.5256338517078194
90.	129.	0.5425561553252679
92.	129.	0.5572551634058992
94.	129.	0.5701149181369125
96.	129.	0.5814342547255797
98.	129.	0.5914735983836843
100.	129.	0.6004113527005129
102.	129.	0.6084136865193227
104.	129.	0.6156074735926672
106.	129.	0.6221037679054228
108.	129.	0.627996447826893
110.	129.	0.6333514178559196
112.	129.	0.6382438227208356
114.	129.	0.6427318348623572
116.	129.	0.646854612008153
118.	129.	0.6506540055100609
120.	129.	0.6541662446525318
122.	129.	0.6574290631069438
124.	129.	0.6604601551527058
126.	129.	0.6632805417810251
128.	129.	0.6659261648611596
130.	129.	0.668402276137591
132.	129.	0.670720126573309
134.	129.	0.6729130668376854
136.	129.	0.6749770080584073
138.	129.	0.6769235456810165
140.	129.	0.6787762041141275
142.	129.	0.680531136314326
144.	129.	0.6822004355124286
146.	129.	0.6837880135286742
148.	129.	0.6853030468699933
150.	129.	0.686753698815045
152.	129.	0.6881398781978202
154.	129.	0.6894710727149366
156.	129.	0.6907512515389528
158.	129.	0.6919755124493822
160.	129.	0.6931628047915269
162.	129.	0.6943042379038317
164.	129.	0.6954006650292449
166.	129.	0.6964631884495692
168.	129.	0.697491663371774
170.	129.	0.6984908293373452
172.	129.	0.699455381166372
174.	129.	0.7003873126291886
176.	129.	0.7012999598329235
178.	129.	0.702180230366047
180.	129.	0.7030410332324185
182.	129.	0.7038741479874203
184.	129.	0.7046889545267319
186.	129.	0.7054818338459444
188.	129.	0.7062557477428558
190.	129.	0.7070087136919121
192.	129.	0.707745963694428
194.	129.	0.7084630371043639
196.	129.	0.7091647170314941
198.	129.	0.7098536484292801
200.	129.	0.7105210470876866
202.	129.	0.711178486291239
204.	129.	0.711823584054622
206.	129.	0.7124505305528069
208.	129.	0.7130662286617215
210.	129.	0.7136692775887613
212.	129.	0.7142622265690355
214.	129.	0.7148419650151493
216.	129.	0.7154100146857286
218.	129.	0.7159668656730511
220.	129.	0.7165153684259911
222.	129.	0.7170523519684586
224.	129.	0.7175784913374631
226.	129.	0.7180956353851291
228.	129.	0.7186008338169765
230.	129.	0.719099934366043
232.	129.	0.7195877344462324
234.	129.	0.7200706462837914
236.	129.	0.7205399577946686
238.	129.	0.7210040787563805
240.	129.	0.7214624450834966
242.	129.	0.7219078592941438
244.	129.	0.7223491859351409
246.	129.	0.7227786189158705
248.	129.	0.7232057059460665
250.	129.	0.7236229281903103
252.	129.	0.7240351594749647
254.	129.	0.7244359534016637
256.	129.	0.7248326153693028
258.	129.	0.7252226658067736
260.	129.	0.7256072597935282
262.	129.	0.7259858882771724
264.	129.	0.7263595127235187
266.	129.	0.7267246140298278
268.	129.	0.727082578404394
270.	129.	0.7274366043433916
272.	129.	0.7277806347330924
274.	129.	0.7281255981364394
276.	129.	0.728463614485357
278.	129.	0.7287937367669657
280.	129.	0.7291187913014849
282.	129.	0.7294374143192596
284.	129.	0.7297528770964108
286.	129.	0.7300636027495945
288.	129.	0.7303695126802114
290.	129.	0.7306683257975399
292.	129.	0.730965008674349
294.	129.	0.7312524686983877
296.	129.	0.7315435890305454
298.	129.	0.731824757676256
300.	129.	0.7320996493548684
302.	129.	0.7323714613251465
304.	129.	0.7326422562915231
306.	129.	0.7329052264572133
308.	129.	0.7331657126935481
310.	129.	0.7334210023880349
312.	129.	0.7336717874900155
314.	129.	0.7339186296391866
316.	129.	0.7341619506816921
318.	129.	0.7344012094021228
320.	129.	0.7346369200822714
322.	129.	0.7348720925854971
324.	129.	0.7350993683489196
326.	129.	0.7353246753369437
328.	129.	0.7355472540295357
330.	129.	0.735762174455061
332.	129.	0.735975138652352
334.	129.	0.7361868526112266
336.	129.	0.7363931316393956
338.	129.	0.7365989536279461
340.	129.	0.7367973962376292
342.	129.	0.736996007994939
344.	129.	0.7371903361020344
346.	129.	0.7373795858727658
348.	129.	0.7375671993512272
350.	129.	0.7377536117759678
0.	131.	1.3304409658558647e-7
2.	131.	-1.7902355306880783e-6
4.	131.	-1.24057512591877e-7
6.	131.	4.071191933864848e-7
8.	131.	-6.402660519221448e-6
10.	131.	1.953895110926869e-7
12.	131.	-4.036163267542445e-6
14.	131.	9.541010811182586e-7
16.	131.	4.302447851032099e-6
18.	131.	-5.380712670002464e-6
20.	131.	1.0055373952403674e-6
22.	131.	-6.29280316421652e-6
24.	131.	6.237389897792282e-6
26.	131.	3.7764557679558783e-6
28.	131.	-5.05228202223647e-7
30.	131.	6.8128828689197335e-6
32.	131.	2.6303452200364527e-6
34.	131.	4.410124799052568e-6
36.	131.	-1.338343439068535e-6
38.	131.	4.564547325483856e-6
40.	131.	-5.556693099023436e-6
42.	131.	-1.6111080638626135e-6
44.	131.	1.4238090348344263e-6
46.	131.	-6.879453862555814e-6
48.	131.	-5.102703668095214e-6
50.	131.	9.84460701818047e-6
52.	131.	-9.981220608113908e-6
54.	131.	-1.790897665663752e-6
56.	131.	0.000010597387994402264
58.	131.	-0.000011925449615103693
60.	131.	9.045327926143075e-6
62.	131.	-0.000016997480971049717
64.	131.	6.298140434978647e-7
66.	131.	-4.879251793844203e-6
68.	131.	-1.1273275742752396e-6
70.	131.	0.000018021553463524196
72.	131.	-0.00004186275702555867
74.	131.	0.20891037492067674
76.	131.	0.29453214876924955
78.	131.	0.3525341596341158
80.	131.	0.39635007953751905
82.	131.	0.43115600131124276
84.	131.	0.4596488698911344
86.	131.	0.4834984363024832
88.	131.	0.503713052683597
90.	131.	0.5210777348555057
92.	131.	0.5361452926605228
94.	131.	0.5493091709844359
96.	131.	0.5609054782420555
98.	131.	0.5711740074180495
100.	131.	0.5803231523176154
102.	131.	0.5885200077165231
104.	131.	0.5958894412737659
106.	131.	0.6025474414612797
108.	131.	0.6085966327435305
110.	131.	0.6140947437560559
112.	131.	0.6191251499048479
114.	131.	0.6237376438407961
116.	131.	0.6279794627194701
118.	131.	0.6319000511498536
120.	131.	0.6355290153842827
122.	131.	0.6388981601478193
124.	131.	0.6420308987749587
126.	131.	0.6449558689616192
128.	131.	0.6476981677994272
130.	131.	0.6502733184873192
132.	131.	0.6526967734961112
134.	131.	0.6549707246999528
136.	131.	0.6571280504062319
138.	131.	0.6591671443250299
140.	131.	0.6611020072029781
142.	131.	0.6629412817469333
144.	131.	0.6646961640507553
146.	131.	0.6663686555161352
148.	131.	0.6679688987660407
150.	131.	0.6694941837810267
152.	131.	0.670959944564927
154.	131.	0.6723727092556936
156.	131.	0.6737262807042885
158.	131.	0.6750325568649097
160.	131.	0.676288019009102
162.	131.	0.6775019306813147
164.	131.	0.6786766460700904
166.	131.	0.6798099574244088
168.	131.	0.6809133391396024
170.	131.	0.6819737135594246
172.	131.	0.6830078716907905
174.	131.	0.6840155780965542
176.	131.	0.6849905352536068
178.	131.	0.6859394194962505
180.	131.	0.6868687722005908
182.	131.	0.6877650961867562
184.	131.	0.6886477623219062
186.	131.	0.6894999771597722
188.	131.	0.690339508952572
190.	131.	0.6911537871782979
192.	131.	0.6919492248761404
194.	131.	0.6927306003434827
196.	131.	0.6934921188595854
198.	131.	0.6942379617220561
200.	131.	0.694970317473611
202.	131.	0.6956860995437947
204.	131.	0.6963847219309062
206.	131.	0.6970727942755232
208.	131.	0.6977437134667958
210.	131.	0.6984037196760396
212.	131.	0.6990499076299502
214.	131.	0.6996808546206762
216.	131.	0.7003023371989371
218.	131.	0.7009142128849534
220.	131.	0.7015148976988042
222.	131.	0.7021029838946412
224.	131.	0.7026799356098395
226.	131.	0.7032465917369741
228.	131.	0.7038044555154385
230.	131.	0.7043520666806278
232.	131.	0.7048879966261812
234.	131.	0.7054162977596624
236.	131.	0.7059356755290229
238.	131.	0.7064484123637524
240.	131.	0.7069475230647568
242.	131.	0.7074425378032879
244.	131.	0.7079261908683468
246.	131.	0.7084025294162903
248.	131.	0.7088725956685591
250.	131.	0.7093336672941454
252.	131.	0.709783072487376
254.	131.	0.7102324028213929
256.	131.	0.7106712020750453
258.	131.	0.7111040219897684
260.	131.	0.7115281628093567
262.	131.	0.7119471247762234
264.	131.	0.7123578609250425
266.	131.	0.7127643755319129
268.	131.	0.7131579185045267
270.	131.	0.7135540997906875
272.	131.	0.7139382052371007
274.	131.	0.7143145635937478
276.	131.	0.7146890438783092
278.	131.	0.7150571279190189
280.	131.	0.7154219912862391
282.	131.	0.7157760376710854
284.	131.	0.7161277076698147
286.	131.	0.716470695728267
288.	131.	0.7168107846938826
290.	131.	0.7171458210579827
292.	131.	0.7174748926350419
294.	131.	0.7177966272783941
296.	131.	0.7181153260941034
298.	131.	0.7184306003272508
300.	131.	0.7187377519444709
302.	131.	0.71904197849052
304.	131.	0.7193431918249659
306.	131.	0.7196349063367118
308.	131.	0.7199257209002745
310.	131.	0.7202117768876217
312.	131.	0.7204934537967538
314.	131.	0.7207676272921695
316.	131.	0.7210420535261566
318.	131.	0.7213100249062934
320.	131.	0.7215716798289764
322.	131.	0.7218333903736778
324.	131.	0.7220874207530193
326.	131.	0.722338840075432
328.	131.	0.7225877717338217
330.	131.	0.7228306841720863
332.	131.	0.7230696836501841
334.	131.	0.7233083104525454
336.	131.	0.7235409391184874
338.	131.	0.7237672205962801
340.	131.	0.7239930181845856
342.	131.	0.724215992037627
344.	131.	0.7244328505545895
346.	131.	0.7246479602975551
348.	131.	0.7248591918696474
350.	131.	0.7250695422030309
0.	133.	-8.529294948173026e-9
2.	133.	1.2353952507992722e-7
4.	133.	-1.4397759451848748e-7
6.	133.	-1.587235515003877e-6
8.	133.	-1.3222728100811915e-7
10.	133.	1.6794410257848394e-6
12.	133.	2.5014441071526005e-6
14.	133.	-9.650281397759794e-8
16.	133.	0.000019076050857965458
18.	133.	1.0199115647478046e-7
20.	133.	-0.000011241712886522415
22.	133.	1.3496016072296647e-6
24.	133.	0.00001199331782877984
26.	133.	0.000012728420732727065
28.	133.	3.536528511138766e-6
30.	133.	1.8463735134225016e-7
32.	133.	0.000011454804569083131
34.	133.	4.852394199467105e-6
36.	133.	9.405490465818162e-6
38.	133.	6.426576508410677e-6
40.	133.	8.471840915223404e-6
42.	133.	-0.000014970090916305663
44.	133.	0.000014663956258891836
46.	133.	-0.000014811105150098902
48.	133.	4.935239950552251e-6
50.	133.	-0.000012168455680822114
52.	133.	4.736104436422363e-6
54.	133.	-8.716958338687238e-6
56.	133.	9.672368570465331e-6
58.	133.	-0.000014638265399101951
60.	133.	-3.398335755891948e-6
62.	133.	0.00001900776011258883
64.	133.	-1.0583208105371226e-6
66.	133.	0.000010054355814723253
68.	133.	-0.00001614719275533027
70.	133.	8.689331307879303e-6
72.	133.	-9.290300185982836e-6
74.	133.	0.15620383068125737
76.	133.	0.25797331423686726
78.	133.	0.3213569011928707
80.	133.	0.3679761465163257
82.	133.	0.4045199583956131
84.	133.	0.4342342975478327
86.	133.	0.45894380418300834
88.	133.	0.47984263566521324
90.	133.	0.4977588205958015
92.	133.	0.5132647176324506
94.	133.	0.526815705627458
96.	133.	0.538731058652844
98.	133.	0.549292772569354
100.	133.	0.5586941143576272
102.	133.	0.5671162377039239
104.	133.	0.5746952003130967
106.	133.	0.5815434709235273
108.	133.	0.587763797247972
110.	133.	0.5934346430746894
112.	133.	0.5986243477757722
114.	133.	0.6033805592815217
116.	133.	0.6077690919616964
118.	133.	0.6118190606513805
120.	133.	0.6155714202631017
122.	133.	0.6190631157397081
124.	133.	0.6223196009200251
126.	133.	0.625362428435595
128.	133.	0.6282177325772847
130.	133.	0.6308969455067567
132.	133.	0.6334240105509961
134.	133.	0.6358045649312571
136.	133.	0.6380611825533401
138.	133.	0.6402002372403017
140.	133.	0.6422336286208699
142.	133.	0.6441680458688549
144.	133.	0.6460141574026634
146.	133.	0.6477769593696415
148.	133.	0.6494674823988634
150.	133.	0.6510883325238478
152.	133.	0.6526406203627639
154.	133.	0.6541336300841386
156.	133.	0.6555741706368307
158.	133.	0.6569601937814347
160.	133.	0.6583026017682955
162.	133.	0.6595975155292734
164.	133.	0.6608519101770233
166.	133.	0.662067758248945
168.	133.	0.663244233787193
170.	133.	0.6643867614267411
172.	133.	0.6654963833539103
174.	133.	0.6665767987463042
176.	133.	0.6676278109598517
178.	133.	0.6686511750027825
180.	133.	0.6696493773241395
182.	133.	0.6706243865817267
184.	133.	0.6715705311255818
186.	133.	0.6724956930011928
188.	133.	0.6734028259113295
190.	133.	0.6742868581397954
192.	133.	0.675154195977531
194.	133.	0.675998806293698
196.	133.	0.6768267398096183
198.	133.	0.6776406296070624
200.	133.	0.6784339669233964
202.	133.	0.6792110330329882
204.	133.	0.6799769197590022
206.	133.	0.680723931541566
208.	133.	0.681459270196215
210.	133.	0.6821758567313513
212.	133.	0.6828845228990726
214.	133.	0.6835771838324383
216.	133.	0.6842579095461627
218.	133.	0.6849256567023634
220.	133.	0.6855801729611671
222.	133.	0.6862287743544403
224.	133.	0.6868585306524231
226.	133.	0.6874823467915903
228.	133.	0.688094693311997
230.	133.	0.6886936828082858
232.	133.	0.689287853872167
234.	133.	0.6898657802450597
236.	133.	0.690438998207714
238.	133.	0.6909986959694845
240.	133.	0.6915518450533301
242.	133.	0.6920953937931251
244.	133.	0.6926294748758689
246.	133.	0.693157155124354
248.	133.	0.6936717039937844
250.	133.	0.6941816092103823
252.	133.	0.6946833539960818
254.	133.	0.6951732045133701
256.	133.	0.695659542135844
258.	133.	0.6961368238717462
260.	133.	0.6966061803919634
262.	133.	0.697068790861242
264.	133.	0.6975242163259707
266.	133.	0.6979711261351154
268.	133.	0.6984116360204158
270.	133.	0.6988476949570686
272.	133.	0.6992730142842252
274.	133.	0.6996944533404376
276.	133.	0.7001066178607009
278.	133.	0.7005149763437206
280.	133.	0.70091580166368
282.	133.	0.7013098795902623
284.	133.	0.7016979424002224
286.	133.	0.7020841408697481
288.	133.	0.7024588163470743
290.	133.	0.7028326711253761
292.	133.	0.7031973022311792
294.	133.	0.7035566159919836
296.	133.	0.7039097524434162
298.	133.	0.7042592393338285
300.	133.	0.7046064329537095
302.	133.	0.7049405256005754
304.	133.	0.7052775234423964
306.	133.	0.7056036944612275
308.	133.	0.7059246469294297
310.	133.	0.7062453791968593
312.	133.	0.7065564912652452
314.	133.	0.7068663726917691
316.	133.	0.7071697529790711
318.	133.	0.7074701978626188
320.	133.	0.7077622930609724
322.	133.	0.7080522360004843
324.	133.	0.7083371213681846
326.	133.	0.7086186253102152
328.	133.	0.7088964563450784
330.	133.	0.709169060112267
332.	133.	0.7094362972381995
334.	133.	0.7097006747828264
336.	133.	0.7099642822200732
338.	133.	0.7102163663158251
340.	133.	0.7104693178290504
342.	133.	0.7107178605260519
344.	133.	0.7109609123886758
346.	133.	0.711205026372099
348.	133.	0.7114407499426146
350.	133.	0.7116752635498101
0.	135.	-1.890960182150555e-7
2.	135.	-5.135425581777369e-6
4.	135.	-5.984296455274277e-6
6.	135.	-4.2039242497629445e-6
8.	135.	-2.5121938671759937e-6
10.	135.	8.92311864141201e-7
12.	135.	1.1933375633314724e-6
14.	135.	-9.122758073457312e-8
16.	135.	-2.4063982222187544e-6
18.	135.	-7.703865988050993e-7
20.	135.	1.850182589102958e-7
22.	135.	1.8286487615268808e-7
24.	135.	8.243005201542599e-8
26.	135.	-2.2748741171502874e-6
28.	135.	4.020591384415445e-6
30.	135.	-1.1606957323964738e-6
32.	135.	-0.000012276201124626242
34.	135.	-1.3382262290296436e-7
36.	135.	-1.5509948516542272e-6
38.	135.	-3.960210749719247e-6
40.	135.	-3.4689456446920674e-7
42.	135.	6.3580950053511e-6
44.	135.	6.310675624314644e-6
46.	135.	-2.7022500928334653e-6
48.	135.	0.000014859333627446615
50.	135.	-1.4967465821168135e-6
52.	135.	-9.933069929661945e-6
54.	135.	0.000013523343704604417
56.	135.	8.325040903384396e-6
58.	135.	1.7409116028552154e-7
60.	135.	8.787209903068497e-6
62.	135.	-8.09849018525173e-6
64.	135.	3.599372447235495e-6
66.	135.	-0.000016801756323256913
68.	135.	-7.598843549675025e-6
70.	135.	-3.83800755278493e-6
72.	135.	-0.000020716481203091255
74.	135.	0.06473085354040259
76.	135.	0.21306956591567452
78.	135.	0.2851628131617532
80.	135.	0.3358289266254685
82.	135.	0.3747791041912064
84.	135.	0.40607341689751875
86.	135.	0.43193107546486065
88.	135.	0.4536989586547085
90.	135.	0.47229541008759585
92.	135.	0.4883766368579905
94.	135.	0.5023867329341766
96.	135.	0.5147053717894143
98.	135.	0.5256069878195897
100.	135.	0.5353154589578386
102.	135.	0.5440153220101005
104.	135.	0.5518431447663269
106.	135.	0.5589182295593998
108.	135.	0.5653550370121535
110.	135.	0.5712213601884598
112.	135.	0.5765857258597318
114.	135.	0.5815120439883491
116.	135.	0.5860647709840872
118.	135.	0.5902665719529908
120.	135.	0.5941747519529073
122.	135.	0.5978013809038053
124.	135.	0.6011926243755139
126.	135.	0.6043691301621473
128.	135.	0.6073497955366578
130.	135.	0.610147947832833
132.	135.	0.6127966765915419
134.	135.	0.6152979722152414
136.	135.	0.6176635558088422
138.	135.	0.6199142539112543
140.	135.	0.6220543937797691
142.	135.	0.6240959824960542
144.	135.	0.6260460165569163
146.	135.	0.6279114510972845
148.	135.	0.6297045160661384
150.	135.	0.6314228335839094
152.	135.	0.633072734381088
154.	135.	0.6346594616785637
156.	135.	0.6361958513278553
158.	135.	0.6376714755673698
160.	135.	0.6391042450422165
162.	135.	0.6404886445330473
164.	135.	0.6418385872348639
166.	135.	0.6431370434624809
168.	135.	0.6444000807312317
170.	135.	0.6456270071313654
172.	135.	0.6468236598947262
174.	135.	0.6479826133626767
176.	135.	0.6491198278260596
178.	135.	0.6502221723537426
180.	135.	0.6513024256437944
182.	135.	0.6523533373014448
184.	135.	0.6533828766276949
186.	135.	0.654383107176454
188.	135.	0.6553677200526402
190.	135.	0.6563269034975946
192.	135.	0.6572638326405204
194.	135.	0.6581866566097131
196.	135.	0.6590873530017495
198.	135.	0.659970149846118
200.	135.	0.6608362373519336
202.	135.	0.6616817827269372
204.	135.	0.6625183989182735
206.	135.	0.6633315037814358
208.	135.	0.6641321039775038
210.	135.	0.6649219129438092
212.	135.	0.6656906287362092
214.	135.	0.6664511386231907
216.	135.	0.6671969181023671
218.	135.	0.6679307747401351
220.	135.	0.6686464650548188
222.	135.	0.6693557228347001
224.	135.	0.6700472840666625
226.	135.	0.6707337847870932
228.	135.	0.6714038122106478
230.	135.	0.6720625248120263
232.	135.	0.6727131258988301
234.	135.	0.67335267015607
236.	135.	0.6739802143505704
238.	135.	0.6745980333620701
240.	135.	0.6752049758396556
242.	135.	0.6758034209096272
244.	135.	0.6763909450203279
246.	135.	0.6769737207193605
248.	135.	0.6775422975363361
250.	135.	0.6781034192571921
252.	135.	0.6786534406233304
254.	135.	0.6791990961154892
256.	135.	0.6797348543340451
258.	135.	0.6802621898877539
260.	135.	0.6807832805569566
262.	135.	0.6812936038997374
264.	135.	0.6817948710749424
266.	135.	0.682289587186716
268.	135.	0.6827768359099874
270.	135.	0.6832574333154374
272.	135.	0.6837286361104421
274.	135.	0.6841950004679065
276.	135.	0.684651921268829
278.	135.	0.6851052860575252
280.	135.	0.6855499931925214
282.	135.	0.6859871832846413
284.	135.	0.6864182963815264
286.	135.	0.6868432278597078
288.	135.	0.6872605490537963
290.	135.	0.6876733464212225
292.	135.	0.6880790445071591
294.	135.	0.6884773218059839
296.	135.	0.688873909503897
298.	135.	0.689259678086329
300.	135.	0.6896401390161695
302.	135.	0.6900183735951837
304.	135.	0.690387933975219
306.	135.	0.6907519620253278
308.	135.	0.6911125930160592
310.	135.	0.6914660304128705
312.	135.	0.6918154746852573
314.	135.	0.6921592585927586
316.	135.	0.6924976451526039
318.	135.	0.6928286467403544
320.	135.	0.6931582122376441
322.	135.	0.6934801746696977
324.	135.	0.6937971875835343
326.	135.	0.6941158132818003
328.	135.	0.6944230911403767
330.	135.	0.6947260405635075
332.	135.	0.6950242076108235
334.	135.	0.695319164235953
336.	135.	0.6956120821399605
338.	135.	0.6959000743786367
340.	135.	0.6961809251895782
342.	135.	0.6964596177169291
344.	135.	0.6967314300598968
346.	135.	0.6969987476664122
348.	135.	0.6972671622624954
350.	135.	0.6975269517060642
0.	137.	2.7867058244010073e-7
2.	137.	4.0217431848819803e-7
4.	137.	6.0265065292302465e-6
6.	137.	-7.02010153908407e-6
8.	137.	-8.058445901549171e-7
10.	137.	1.2125164608066706e-6
12.	137.	1.0103826837657136e-6
14.	137.	-2.0181129854533166e-6
16.	137.	-4.7647662723279925e-6
18.	137.	2.1610944067875733e-7
20.	137.	-2.9985139394705992e-6
22.	137.	-1.0143605364869308e-6
24.	137.	1.8207334376691019e-6
26.	137.	5.429800417286282e-6
28.	137.	0.00001772998330666128
30.	137.	-4.464551631050877e-6
32.	137.	-6.447488624920807e-7
34.	137.	-4.206303037279373e-6
36.	137.	-4.112478212275581e-6
38.	137.	4.799987788216156e-6
40.	137.	4.77479020735034e-6
42.	137.	-1.9252442904839495e-6
44.	137.	4.074621980433697e-6
46.	137.	-6.010139451346329e-6
48.	137.	-8.236223647456864e-7
50.	137.	-2.8075165318489855e-6
52.	137.	-0.000016544555580735117
54.	137.	-8.065048072195714e-6
56.	137.	3.7981529927619087e-6
58.	137.	-0.00001208252851956242
60.	137.	0.000016228512283339624
62.	137.	4.250297389374111e-6
64.	137.	8.744511064743452e-6
66.	137.	2.2068150451202868e-6
68.	137.	-0.000010000125065126013
70.	137.	0.000021132740170971013
72.	137.	-0.000039294453294781173
74.	137.	0.000013618662734750797
76.	137.	0.15257155432405667
78.	137.	0.2416804153333894
80.	137.	0.29867862253462923
82.	137.	0.3410637014442141
84.	137.	0.3745525471985131
86.	137.	0.40194879946054274
88.	137.	0.42486372745125167
90.	137.	0.4443362016020087
92.	137.	0.4611247201385504
94.	137.	0.47572113944860006
96.	137.	0.48853532214407325
98.	137.	0.4998698219729286
100.	137.	0.5099603994951806
102.	137.	0.5189974562560352
104.	137.	0.5271161810497088
106.	137.	0.5344694862386391
108.	137.	0.5411514721760274
110.	137.	0.5472417701033019
112.	137.	0.5528265157571143
114.	137.	0.5579537543892313
116.	137.	0.5626890960756094
118.	137.	0.5670739164034424
120.	137.	0.5711488360755037
122.	137.	0.5749485919736961
124.	137.	0.5784927509669193
126.	137.	0.5818165638385703
128.	137.	0.5849403567754378
130.	137.	0.5878857359185216
132.	137.	0.5906649512960498
134.	137.	0.5932985229893695
136.	137.	0.5957933934243572
138.	137.	0.5981610394838949
140.	137.	0.6004302525794362
142.	137.	0.6025903677005481
144.	137.	0.6046586204983467
146.	137.	0.6066390655529291
148.	137.	0.60854166197721
150.	137.	0.6103685650327754
152.	137.	0.6121309679250172
154.	137.	0.613824227555517
156.	137.	0.6154639475419911
158.	137.	0.6170463778252522
160.	137.	0.6185812015523259
162.	137.	0.6200669262035583
164.	137.	0.621507871128231
166.	137.	0.6229077697445466
168.	137.	0.6242629099532827
170.	137.	0.625587534894523
172.	137.	0.6268777265303578
174.	137.	0.6281318388987726
176.	137.	0.6293583406323178
178.	137.	0.6305513189086394
180.	137.	0.6317168844889209
182.	137.	0.6328613551570959
184.	137.	0.6339731638644007
186.	137.	0.6350622186515953
188.	137.	0.6361251016723272
190.	137.	0.6371682002878291
192.	137.	0.6381924050170498
194.	137.	0.6391888449716147
196.	137.	0.6401738260550541
198.	137.	0.6411348709652839
200.	137.	0.6420795234262593
202.	137.	0.643005393061925
204.	137.	0.6439135386292737
206.	137.	0.6448070328172307
208.	137.	0.6456817747771469
210.	137.	0.6465404010774651
212.	137.	0.6473863240293897
214.	137.	0.648218930093659
216.	137.	0.6490334697248186
218.	137.	0.6498376402070913
220.	137.	0.6506260836251586
222.	137.	0.6513993007271882
224.	137.	0.6521608950792622
226.	137.	0.6529126374709082
228.	137.	0.653649380962947
230.	137.	0.6543759791912624
232.	137.	0.655087472913335
234.	137.	0.6557906064260508
236.	137.	0.6564824101390869
238.	137.	0.6571611354912049
240.	137.	0.657828474399695
242.	137.	0.658492042761742
244.	137.	0.6591360944999303
246.	137.	0.6597755553899243
248.	137.	0.6604023629118153
250.	137.	0.661024919127778
252.	137.	0.6616304947540738
254.	137.	0.6622330969058399
256.	137.	0.6628225192907544
258.	137.	0.6634094251964077
260.	137.	0.6639796675589821
262.	137.	0.6645411954549781
264.	137.	0.6650980188122193
266.	137.	0.6656446650393055
268.	137.	0.6661838633568364
270.	137.	0.6667162835497067
272.	137.	0.6672395025143332
274.	137.	0.6677540986624204
276.	137.	0.6682610981876438
278.	137.	0.6687617508392205
280.	137.	0.6692525971560558
282.	137.	0.6697373314376873
284.	137.	0.6702134768877707
286.	137.	0.6706862398526214
288.	137.	0.6711482936166144
290.	137.	0.6716071409026171
292.	137.	0.6720571832038147
294.	137.	0.6725002091776066
296.	137.	0.67293584414486
298.	137.	0.6733658301960956
300.	137.	0.6737885196728335
302.	137.	0.6742096392143965
304.	137.	0.6746174911331234
306.	137.	0.6750228796718433
308.	137.	0.6754248434593864
310.	137.	0.6758183022739706
312.	137.	0.6762068119437746
314.	137.	0.6765857943262363
316.	137.	0.6769652145231115
318.	137.	0.6773332542241212
320.	137.	0.6776981686630023
322.	137.	0.6780579503115567
324.	137.	0.6784142007198463
326.	137.	0.678764174371989
328.	137.	0.6791054347762528
330.	137.	0.6794447933018405
332.	137.	0.6797766256404878
334.	137.	0.6801094169785608
336.	137.	0.6804310660776546
338.	137.	0.6807504128572118
340.	137.	0.6810656505140624
342.	137.	0.6813769680567575
344.	137.	0.6816820409693247
346.	137.	0.6819791785815121
348.	137.	0.6822802099244125
350.	137.	0.6825710557164
0.	139.	-4.950398163975703e-8
2.	139.	-1.2076842213368959e-6
4.	139.	-9.826269869918177e-8
6.	139.	1.9529032589567928e-7
8.	139.	-1.192129424083965e-7
10.	139.	2.793881691429745e-6
12.	139.	3.0213012691303156e-6
14.	139.	1.9685637017055908e-7
16.	139.	4.858097222785957e-6
18.	139.	1.3702269182131397e-7
20.	139.	3.4678966286618456e-6
22.	139.	-4.582000171727089e-6
24.	139.	-6.535366701822774e-7
26.	139.	7.715659061729871e-6
28.	139.	-9.119011492994556e-6
30.	139.	5.047445411551272e-6
32.	139.	3.975099987062207e-6
34.	139.	2.864900403169355e-7
36.	139.	-2.0255921548226937e-6
38.	139.	-2.133511455174725e-6
40.	139.	-4.080424156214094e-6
42.	139.	0.000013874557010371813
44.	139.	-3.080309058877097e-6
46.	139.	-0.000011401015310914522
48.	139.	-2.0229778553732097e-6
50.	139.	-5.988234782954935e-6
52.	139.	-0.000010503726599440662
54.	139.	2.909223139469871e-6
56.	139.	-9.640294935758488e-6
58.	139.	8.376506311602635e-6
60.	139.	8.635137926444283e-6
62.	139.	-0.000013316968271842257
64.	139.	4.519246224573362e-6
66.	139.	8.162011449279295e-6
68.	139.	9.791258086120715e-6
70.	139.	6.369429930697001e-6
72.	139.	9.3440724760173e-6
74.	139.	9.990777877637696e-6
76.	139.	0.012938299347109126
78.	139.	0.185847952897971
80.	139.	0.2543121040854558
82.	139.	0.30205541643025224
84.	139.	0.33871667628048213
86.	139.	0.3682451411683177
88.	139.	0.39269535190595806
90.	139.	0.41335852035123904
92.	139.	0.4310680643770821
94.	139.	0.4464324683548925
96.	139.	0.4598818451420105
98.	139.	0.47174968779202897
100.	139.	0.48230502814199455
102.	139.	0.4917438551477109
104.	139.	0.5002497148178212
106.	139.	0.5079209978890644
108.	139.	0.514904068728973
110.	139.	0.5212690062226221
112.	139.	0.5271066443454131
114.	139.	0.5324754094479615
116.	139.	0.537437896427494
118.	139.	0.5420339342680967
120.	139.	0.5463072954231111
122.	139.	0.550289086322004
124.	139.	0.5540186647272957
126.	139.	0.5575124846995821
128.	139.	0.5608085109871056
130.	139.	0.5639058614301088
132.	139.	0.5668456248733414
134.	139.	0.5696247537228039
136.	139.	0.5722743205083883
138.	139.	0.5747918761398961
140.	139.	0.5771940348277199
142.	139.	0.5794894502834868
144.	139.	0.5816892375530452
146.	139.	0.5837953945814804
148.	139.	0.5858255593434345
150.	139.	0.5877803811858379
152.	139.	0.5896629519831942
154.	139.	0.5914786313050457
156.	139.	0.5932371691896251
158.	139.	0.5949339013885989
160.	139.	0.596583996102359
162.	139.	0.5981783295551387
164.	139.	0.5997316438043988
166.	139.	0.6012387289768893
168.	139.	0.6027067981111415
170.	139.	0.6041363803962542
172.	139.	0.6055275910462706
174.	139.	0.6068881900500972
176.	139.	0.6082131808089608
178.	139.	0.6095054914024564
180.	139.	0.6107741195129618
182.	139.	0.6120088566140598
184.	139.	0.6132185326765368
186.	139.	0.6144031158532077
188.	139.	0.6155633015594794
190.	139.	0.6166998057689608
192.	139.	0.6178095708402807
194.	139.	0.6189032971525908
196.	139.	0.6199757370442351
198.	139.	0.6210266175059118
200.	139.	0.6220573728249185
202.	139.	0.6230672722681128
204.	139.	0.6240605327200669
206.	139.	0.6250378920897144
208.	139.	0.6259966746799025
210.	139.	0.6269366307827579
212.	139.	0.6278624689311331
214.	139.	0.6287748906435524
216.	139.	0.6296708909179353
218.	139.	0.6305486532432236
220.	139.	0.631412693733958
222.	139.	0.6322635254423702
224.	139.	0.6331028872148803
226.	139.	0.6339248741734674
228.	139.	0.6347360452926774
230.	139.	0.6355350885368853
232.	139.	0.6363178807940173
234.	139.	0.6370917599613343
236.	139.	0.6378506667491414
238.	139.	0.6386001387248896
240.	139.	0.6393399384864168
242.	139.	0.6400650131715505
244.	139.	0.640779942198
246.	139.	0.6414805252412
248.	139.	0.6421740570854022
250.	139.	0.6428559574982725
252.	139.	0.643528432591981
254.	139.	0.6441919441039263
256.	139.	0.644842758681919
258.	139.	0.6454848477905524
260.	139.	0.646118457611259
262.	139.	0.6467408413943346
264.	139.	0.6473543691771685
266.	139.	0.6479587509032051
268.	139.	0.6485550513050155
270.	139.	0.6491396879765138
272.	139.	0.6497217045248844
274.	139.	0.6502897505307367
276.	139.	0.6508513221151514
278.	139.	0.651402917771757
280.	139.	0.6519498100911969
282.	139.	0.6524851319079088
284.	139.	0.6530148126577244
286.	139.	0.6535343110290796
288.	139.	0.6540510302432953
290.	139.	0.654556894620929
292.	139.	0.6550551641576738
294.	139.	0.6555440697726785
296.	139.	0.656031724103261
298.	139.	0.6565077520034478
300.	139.	0.6569767554528358
302.	139.	0.6574422967351498
304.	139.	0.6578960764550088
306.	139.	0.6583460876975272
308.	139.	0.6587919579322349
310.	139.	0.6592266547617286
312.	139.	0.659658058941348
314.	139.	0.66008210565866
316.	139.	0.6605023244170167
318.	139.	0.6609131236268991
320.	139.	0.6613162566914836
322.	139.	0.6617187043722387
324.	139.	0.6621128593054286
326.	139.	0.6625020101723285
328.	139.	0.6628833338138599
330.	139.	0.6632636650944016
332.	139.	0.663634679408058
334.	139.	0.6640016001840222
336.	139.	0.6643608983887999
338.	139.	0.6647172315261578
340.	139.	0.6650679149005941
342.	139.	0.6654144797283087
344.	139.	0.6657539501691566
346.	139.	0.6660883661749365
348.	139.	0.6664213664797671
350.	139.	0.6667455765167163
0.	141.	-1.1329201583197023e-7
2.	141.	-1.8789412435251988e-9
4.	141.	-2.498229663393378e-6
6.	141.	1.1863763759396174e-6
8.	141.	5.984291827949112e-8
10.	141.	-2.0359135106774351e-7
12.	141.	3.157965269889203e-7
14.	141.	-6.841831472207565e-6
16.	141.	-2.640665440075694e-6
18.	141.	9.328222406866522e-6
20.	141.	6.631540716451685e-7
22.	141.	-7.180509191594256e-6
24.	141.	-0.000013289630683459038
26.	141.	4.132927349772058e-6
28.	141.	2.339512404859529e-8
30.	141.	1.7584211814279133e-6
32.	141.	9.421452729752928e-6
34.	141.	3.1052328033813372e-6
36.	141.	-3.406238098543186e-6
38.	141.	-8.720064904817667e-6
40.	141.	7.334785863029748e-6
42.	141.	3.223526453202576e-7
44.	141.	4.088160551788333e-6
46.	141.	-1.3137342720246305e-6
48.	141.	0.00001065257176898282
50.	141.	8.645080384828798e-6
52.	141.	2.976769772296942e-6
54.	141.	1.9021581411769052e-6
56.	141.	-6.285302453456477e-6
58.	141.	-6.468870066174489e-6
60.	141.	-6.375304749513102e-6
62.	141.	-6.613439749454902e-6
64.	141.	-0.000014531248476679265
66.	141.	1.5974924300111677e-6
68.	141.	0.000018685213445333468
70.	141.	0.000020715404594913132
72.	141.	-0.000029496038544527982
74.	141.	0.000018181917560139706
76.	141.	-6.310027035416726e-6
78.	141.	0.09832221394773674
80.	141.	0.1979267282954234
82.	141.	0.255331601090484
84.	141.	0.2970335297682781
86.	141.	0.32969131651316874
88.	141.	0.3563343204943096
90.	141.	0.37860630438116394
92.	141.	0.3975648806955423
94.	141.	0.41392775857975267
96.	141.	0.42818939587814026
98.	141.	0.44076513327791045
100.	141.	0.45191584534290835
102.	141.	0.4618745876057462
104.	141.	0.4708314795525202
106.	141.	0.47892628638931795
108.	141.	0.48626609892249395
110.	141.	0.4929779707272441
112.	141.	0.49912891408219595
114.	141.	0.5047863461367627
116.	141.	0.5100092708279782
118.	141.	0.5148568841112505
120.	141.	0.5193671361242004
122.	141.	0.5235812482034227
124.	141.	0.5275200628744311
126.	141.	0.5312231112834794
128.	141.	0.5347104477896135
130.	141.	0.538004705059331
132.	141.	0.5411222780373381
134.	141.	0.5440723728073842
136.	141.	0.5468941045875089
138.	141.	0.5495743066312587
140.	141.	0.5521346059967006
142.	141.	0.5545855857988764
144.	141.	0.556939375228861
146.	141.	0.5591984632661653
148.	141.	0.5613713256241118
150.	141.	0.5634632135637507
152.	141.	0.5654861596713796
154.	141.	0.567437733580849
156.	141.	0.5693305512322255
158.	141.	0.571160082239157
160.	141.	0.5729414241633759
162.	141.	0.5746639821129941
164.	141.	0.5763427214629248
166.	141.	0.5779722053835176
168.	141.	0.5795605713418299
170.	141.	0.5811097619789367
172.	141.	0.5826173821092538
174.	141.	0.5840957993428404
176.	141.	0.5855373040755443
178.	141.	0.5869357079189073
180.	141.	0.588314562043121
182.	141.	0.5896610688773026
184.	141.	0.5909830420237921
186.	141.	0.5922694773242723
188.	141.	0.5935375949200455
190.	141.	0.5947763519222141
192.	141.	0.5959931818084837
194.	141.	0.5971855774437246
196.	141.	0.5983526765545778
198.	141.	0.5995025634263761
200.	141.	0.6006303406914235
202.	141.	0.601739155725568
204.	141.	0.6028261201941999
206.	141.	0.6038961415805155
208.	141.	0.6049482729664328
210.	141.	0.6059807748582169
212.	141.	0.6069958959495763
214.	141.	0.6079934150630032
216.	141.	0.6089781910925245
218.	141.	0.6099477419486802
220.	141.	0.6108965237195856
222.	141.	0.6118317837026457
224.	141.	0.6127521989894112
226.	141.	0.6136558295571248
228.	141.	0.6145496916905415
230.	141.	0.6154260661194099
232.	141.	0.6162921371088177
234.	141.	0.6171443418222521
236.	141.	0.6179819052484129
238.	141.	0.6188071798772745
240.	141.	0.6196168329882203
242.	141.	0.6204148711138624
244.	141.	0.6212074682676989
246.	141.	0.6219822933405214
248.	141.	0.622747349812844
250.	141.	0.6234997115637992
252.	141.	0.6242416102507532
254.	141.	0.624972365188594
256.	141.	0.6256915216671589
258.	141.	0.6264025611637347
260.	141.	0.627099544567048
262.	141.	0.6277901143986624
264.	141.	0.6284677163447038
266.	141.	0.6291366591562705
268.	141.	0.6297942615643737
270.	141.	0.630444156975017
272.	141.	0.6310831608361449
274.	141.	0.6317159740004206
276.	141.	0.6323333866169563
278.	141.	0.6329464502650902
280.	141.	0.6335487661629973
282.	141.	0.6341443945464965
284.	141.	0.6347314925237815
286.	141.	0.6353042916339064
288.	141.	0.6358747259029784
290.	141.	0.6364381662682256
292.	141.	0.6369902530128629
294.	141.	0.6375337665200017
296.	141.	0.6380734819956201
298.	141.	0.638600078127755
300.	141.	0.639122785467321
302.	141.	0.6396343489222313
304.	141.	0.6401431366768952
306.	141.	0.640640479660494
308.	141.	0.6411337983019043
310.	141.	0.641618409920584
312.	141.	0.6420977652527987
314.	141.	0.6425663529525757
316.	141.	0.6430324754213825
318.	141.	0.6434907926772926
320.	141.	0.6439412351165537
322.	141.	0.6443872987527293
324.	141.	0.6448248793370439
326.	141.	0.6452585744557874
328.	141.	0.6456841657332231
330.	141.	0.6461001164890859
332.	141.	0.6465145573231931
334.	141.	0.6469254327571895
336.	141.	0.6473258257250704
338.	141.	0.6477207514656121
340.	141.	0.6481101883540652
342.	141.	0.6484995411292304
344.	141.	0.6488773464720538
346.	141.	0.6492486172402813
348.	141.	0.6496175620159319
350.	141.	0.6499798888410957
0.	143.	3.0290381996060945e-7
2.	143.	1.4995498640780449e-7
4.	143.	-1.8083029655791947e-6
6.	143.	-3.858591304240247e-6
8.	143.	-4.507248198003931e-6
10.	143.	2.984515059277016e-6
12.	143.	-2.563747158713916e-7
14.	143.	-1.2358594311661032e-7
16.	143.	2.8670865305435716e-6
18.	143.	2.9997594770086985e-6
20.	143.	-2.939279979479252e-6
22.	143.	-1.2443103113153734e-6
24.	143.	-4.729368254859256e-6
26.	143.	-3.0601156691749395e-7
28.	143.	1.1663842046423497e-7
30.	143.	-3.4872751320498374e-6
32.	143.	3.4040724552228847e-6
34.	143.	-1.6689786911532527e-6
36.	143.	-6.9835332437154825e-6
38.	143.	-1.3752778387013137e-6
40.	143.	1.8702525242116006e-7
42.	143.	-0.000014755161478168504
44.	143.	-0.000011783818255677959
46.	143.	6.481503804249002e-6
48.	143.	2.412918043842241e-6
50.	143.	-8.59123560671865e-6
52.	143.	6.0513034071451325e-6
54.	143.	-4.657832638570384e-6
56.	143.	3.1277102750486792e-6
58.	143.	-0.000012671889229267663
60.	143.	3.874555364842132e-6
62.	143.	0.000019411365635469677
64.	143.	7.574407548695038e-6
66.	143.	-6.700788248070994e-6
68.	143.	-8.562187130132315e-6
70.	143.	0.00002492256391261892
72.	143.	5.843381015115555e-6
74.	143.	-0.000011136738730954165
76.	143.	-0.000023119326331849354
78.	143.	-0.00005174235474127034
80.	143.	0.11267254559179256
82.	143.	0.19535745014573727
84.	143.	0.24646047901510168
86.	143.	0.284313435259328
88.	143.	0.314276984302902
90.	143.	0.3389115250249034
92.	143.	0.3596331811695428
94.	143.	0.37738297587432573
96.	143.	0.3927712291650262
98.	143.	0.40626398879512277
100.	143.	0.4181970508766872
102.	143.	0.4288356187626948
104.	143.	0.4383752335522937
106.	143.	0.4469906274999042
108.	143.	0.45480105599765663
110.	143.	0.4619378649893248
112.	143.	0.46847411273134093
114.	143.	0.4744859720928334
116.	143.	0.4800419016125001
118.	143.	0.4851963054304611
120.	143.	0.4899934195744066
122.	143.	0.4944736162197624
124.	143.	0.4986741430928222
126.	143.	0.5026215094920937
128.	143.	0.5063413285544404
130.	143.	0.5098586695148387
132.	143.	0.5131876617908537
134.	143.	0.5163521748207589
136.	143.	0.5193660789585053
138.	143.	0.5222394390820243
140.	143.	0.5249911049876187
142.	143.	0.5276287048744651
144.	143.	0.5301534421397786
146.	143.	0.5325884667208773
148.	143.	0.5349270919275195
150.	143.	0.5371881753421145
152.	143.	0.539369194174953
154.	143.	0.5414815523774382
156.	143.	0.5435210311988216
158.	143.	0.5455060305189966
160.	143.	0.5474335873125804
162.	143.	0.5493013886497584
164.	143.	0.5511219691146737
166.	143.	0.5528952105803036
168.	143.	0.5546214584648917
170.	143.	0.556313282698723
172.	143.	0.5579512330846663
174.	143.	0.5595566347433094
176.	143.	0.5611250228711074
178.	143.	0.5626590121447351
180.	143.	0.5641622560232336
182.	143.	0.5656350592259237
184.	143.	0.5670726347637414
186.	143.	0.5684835619785663
188.	143.	0.5698663273612435
190.	143.	0.5712266734307978
192.	143.	0.5725573452829477
194.	143.	0.5738625849311578
196.	143.	0.5751436502366312
198.	143.	0.5764040994621046
200.	143.	0.5776444373689692
202.	143.	0.578860698486103
204.	143.	0.5800540319486014
206.	143.	0.5812297575894155
208.	143.	0.5823849522353534
210.	143.	0.5835220197002464
212.	143.	0.5846391083513801
214.	143.	0.5857368423746026
216.	143.	0.5868146149363057
218.	143.	0.5878822621402544
220.	143.	0.5889274660405686
222.	143.	0.5899592507705833
224.	143.	0.5909701397715676
226.	143.	0.5919672931256026
228.	143.	0.5929527716292322
230.	143.	0.593916984581927
232.	143.	0.5948743503979436
234.	143.	0.595811513007246
236.	143.	0.5967345103224861
238.	143.	0.5976463840776626
240.	143.	0.5985431662760161
242.	143.	0.5994279819273954
244.	143.	0.600299577144397
246.	143.	0.6011550055042447
248.	143.	0.6019996811531567
250.	143.	0.6028306991112674
252.	143.	0.6036500706971653
254.	143.	0.6044555906274885
256.	143.	0.6052540036362066
258.	143.	0.6060373573158829
260.	143.	0.6068091864298218
262.	143.	0.6075717232118627
264.	143.	0.6083223266103691
266.	143.	0.6090601590032982
268.	143.	0.6097881617681201
270.	143.	0.6105081609691293
272.	143.	0.6112206668212132
274.	143.	0.6119162806022815
276.	143.	0.6126029933258407
278.	143.	0.6132794874736235
280.	143.	0.613949379455055
282.	143.	0.6146072720711072
284.	143.	0.6152560496799481
286.	143.	0.6158956239438076
288.	143.	0.6165267192028543
290.	143.	0.6171490657673557
292.	143.	0.6177628743489084
294.	143.	0.6183649651921993
296.	143.	0.6189605588322747
298.	143.	0.6195455561196956
300.	143.	0.6201237521315603
302.	143.	0.6206956880501681
304.	143.	0.6212582213468274
306.	143.	0.6218139461257425
308.	143.	0.6223587817104802
310.	143.	0.6228969289483776
312.	143.	0.6234256487389807
314.	143.	0.6239511017364437
316.	143.	0.6244652196588735
318.	143.	0.6249732665068141
320.	143.	0.625477829679099
322.	143.	0.6259694516132124
324.	143.	0.6264555492220426
326.	143.	0.6269412798763359
328.	143.	0.6274124622873799
330.	143.	0.6278788122196024
332.	143.	0.6283397959248628
334.	143.	0.6287933182322948
336.	143.	0.6292392903857347
338.	143.	0.6296788361079768
340.	143.	0.6301134984727873
342.	143.	0.6305430764784652
344.	143.	0.6309653120383943
346.	143.	0.6313818781667417
348.	143.	0.6317922355964968
350.	143.	0.6321979239626517
0.	145.	-1.6907985439938853e-7
2.	145.	7.668544025441068e-6
4.	145.	1.7295272562480798e-6
6.	145.	1.8721948309001554e-6
8.	145.	1.5996893223638957e-6
10.	145.	7.474515986759687e-7
12.	145.	-1.1978788027902989e-6
14.	145.	2.493179562546989e-7
16.	145.	-7.693656034063894e-6
18.	145.	-5.99730584765844e-8
20.	145.	6.054460449002658e-6
22.	145.	1.9832018690239773e-7
24.	145.	5.930980795226478e-7
26.	145.	2.812880443743324e-6
28.	145.	1.4860315631770717e-6
30.	145.	-3.7442839959127754e-6
32.	145.	-8.888068899892433e-7
34.	145.	0.0000103526439814088
36.	145.	0.000010351517170811118
38.	145.	9.407768231202504e-6
40.	145.	7.531986021931171e-6
42.	145.	1.40251184383032e-6
44.	145.	-5.7377400218067815e-6
46.	145.	0.000011643829591429064
48.	145.	-2.5122159331836803e-7
50.	145.	-2.3919403916745233e-6
52.	145.	4.8005718313359335e-6
54.	145.	8.317599207429538e-6
56.	145.	5.500739569675044e-6
58.	145.	3.349408036490844e-6
60.	145.	8.037959708889373e-6
62.	145.	-9.361705462600979e-6
64.	145.	1.0428016778979815e-7
66.	145.	4.417954821854984e-6
68.	145.	2.3127294122257363e-6
70.	145.	5.694337490043681e-6
72.	145.	-0.000024430321557860347
74.	145.	8.571247000045088e-6
76.	145.	1.7216755256611296e-6
78.	145.	8.941061486114426e-6
80.	145.	-0.000027620777841519195
82.	145.	0.10084038032123144
84.	145.	0.17971039429539093
86.	145.	0.22801837989909368
88.	145.	0.2638391888037201
90.	145.	0.29226661694230444
92.	145.	0.31569707352130444
94.	145.	0.3354759965900647
96.	145.	0.35246063519004994
98.	145.	0.3672531519144617
100.	145.	0.38026072413067247
102.	145.	0.3918045785423168
104.	145.	0.40214490151064786
106.	145.	0.41143950401248636
108.	145.	0.41986902699954903
110.	145.	0.42754744651209065
112.	145.	0.4345745002383333
114.	145.	0.4410453769777738
116.	145.	0.44701819624909
118.	145.	0.4525594482974194
120.	145.	0.4577168279560045
122.	145.	0.46253091114946043
124.	145.	0.46704262222834475
126.	145.	0.4712896489507419
128.	145.	0.47529926048657056
130.	145.	0.47908431757889114
132.	145.	0.48267645564270806
134.	145.	0.48608672454356955
136.	145.	0.4893459662657728
138.	145.	0.49244441264216954
140.	145.	0.4954158615677205
142.	145.	0.49827023893177197
144.	145.	0.5010078031203478
146.	145.	0.5036507141445308
148.	145.	0.506184398417521
150.	145.	0.5086353281556104
152.	145.	0.5110063977498438
154.	145.	0.5133023426748309
156.	145.	0.5155296629465721
158.	145.	0.5176897154554986
160.	145.	0.5197848915087477
162.	145.	0.5218245897386482
164.	145.	0.5238131000339689
166.	145.	0.525746485643805
168.	145.	0.5276327462152872
170.	145.	0.529473318749786
172.	145.	0.5312696460473989
174.	145.	0.5330311803223065
176.	145.	0.5347478973502419
178.	145.	0.5364342052036752
180.	145.	0.5380816995610954
182.	145.	0.539695769657118
184.	145.	0.5412729206751624
186.	145.	0.5428287170499977
188.	145.	0.544346376403248
190.	145.	0.5458347215900204
192.	145.	0.5472939558684553
194.	145.	0.5487325600000633
196.	145.	0.550145291836021
198.	145.	0.5515292995930925
200.	145.	0.5528931226349362
202.	145.	0.5542322754192843
204.	145.	0.5555514737690467
206.	145.	0.5568469852123621
208.	145.	0.5581151838403143
210.	145.	0.5593688584246904
212.	145.	0.5606007367057716
214.	145.	0.5618083492028557
216.	145.	0.5630036332000703
218.	145.	0.5641791254832547
220.	145.	0.5653323657095535
222.	145.	0.5664684175348341
224.	145.	0.5675901450910794
226.	145.	0.5686932607886745
228.	145.	0.5697820088755859
230.	145.	0.5708480869412113
232.	145.	0.5719009232093443
234.	145.	0.5729404595294652
236.	145.	0.5739601116771199
238.	145.	0.574965902347535
240.	145.	0.5759573298439147
242.	145.	0.5769365597943926
244.	145.	0.5778956054309171
246.	145.	0.5788450639691421
248.	145.	0.5797795976725393
250.	145.	0.5807009580132442
252.	145.	0.5816080041244828
254.	145.	0.582502626861312
256.	145.	0.583383472515829
258.	145.	0.5842540590615498
260.	145.	0.5851086861911996
262.	145.	0.5859564994773042
264.	145.	0.5867840598724635
266.	145.	0.5876043149946546
268.	145.	0.5884091828317559
270.	145.	0.5892051807217585
272.	145.	0.5899922323431925
274.	145.	0.5907633256705737
276.	145.	0.5915273101205475
278.	145.	0.5922798813512695
280.	145.	0.5930175235895732
282.	145.	0.5937499551959236
284.	145.	0.5944707294267022
286.	145.	0.5951771535576614
288.	145.	0.5958811175388866
290.	145.	0.5965692041184036
292.	145.	0.5972500144125645
294.	145.	0.5979189347159625
296.	145.	0.5985797121130749
298.	145.	0.5992309264364118
300.	145.	0.5998743582895538
302.	145.	0.6005051141013138
304.	145.	0.6011311204170918
306.	145.	0.601747487436452
308.	145.	0.6023507519945269
310.	145.	0.6029532234215024
312.	145.	0.6035392660010384
314.	145.	0.6041196329514196
316.	145.	0.6046944023628857
318.	145.	0.6052611506746134
320.	145.	0.6058160508061307
322.	145.	0.606369592380073
324.	145.	0.6069091554219813
326.	145.	0.6074435297736528
328.	145.	0.6079679106708407
330.	145.	0.6084890236345939
332.	145.	0.6090001458581455
334.	145.	0.6095025347454149
336.	145.	0.6100022243143237
338.	145.	0.6104940229268021
340.	145.	0.6109769808418716
342.	145.	0.6114557079502629
344.	145.	0.611926665055595
346.	145.	0.6123870095548583
348.	145.	0.6128453885612007
350.	145.	0.6132966126748686
0.	147.	5.969951441200149e-8
2.	147.	-1.3461445120105534e-6
4.	147.	-9.282507014536493e-7
6.	147.	1.85108325950584e-7
8.	147.	9.456985813362718e-6
10.	147.	4.919358417445856e-6
12.	147.	1.1912438196359396e-6
14.	147.	-1.5042910275158907e-7
16.	147.	6.631842239175699e-6
18.	147.	-1.4773206851589923e-6
20.	147.	-1.0201698523122734e-6
22.	147.	7.967897810863641e-6
24.	147.	2.222144464100852e-6
26.	147.	3.998162011654511e-6
28.	147.	0.000012739053560531962
30.	147.	6.798061537603587e-6
32.	147.	4.3076557202165005e-6
34.	147.	-1.340970683259032e-6
36.	147.	-6.843612965845368e-7
38.	147.	-1.6401166735057837e-6
40.	147.	-2.1271011137020066e-6
42.	147.	0.000011540290967497436
44.	147.	1.5261160830540863e-6
46.	147.	5.192750799898848e-7
48.	147.	7.330059143070385e-7
50.	147.	-9.428937773325257e-6
52.	147.	-3.973229513699443e-6
54.	147.	-0.000011371647653757757
56.	147.	2.9734648201558624e-6
58.	147.	-8.229458735238948e-6
60.	147.	-4.219979183610172e-7
62.	147.	-7.0698052538828065e-6
64.	147.	9.893430486784547e-6
66.	147.	-0.00001440108982158384
68.	147.	9.549220797463991e-6
70.	147.	-8.275449146759828e-6
72.	147.	-0.000011598156162833168
74.	147.	-9.332439985104502e-6
76.	147.	-0.00001609293150496807
78.	147.	0.000020166710005055457
80.	147.	0.000016793825913446436
82.	147.	9.592031514516046e-6
84.	147.	0.05356927001250611
86.	147.	0.14894437241833583
88.	147.	0.19872035932754636
90.	147.	0.23457012950033046
92.	147.	0.2627447716119244
94.	147.	0.28585668913152357
96.	147.	0.30535520581220726
98.	147.	0.32209267017451015
100.	147.	0.3366873083319521
102.	147.	0.3495441185945476
104.	147.	0.3609827423421595
106.	147.	0.3712348194069039
108.	147.	0.3805031382534096
110.	147.	0.3889194690639427
112.	147.	0.3966135054100503
114.	147.	0.4036782156064091
116.	147.	0.41019582945631555
118.	147.	0.4162310552872134
120.	147.	0.42185157525386396
122.	147.	0.42709535207380017
124.	147.	0.432017805552369
126.	147.	0.43664734160827007
128.	147.	0.44100767483543274
130.	147.	0.44513306701661604
132.	147.	0.44904863725745264
134.	147.	0.4527688576729852
136.	147.	0.4563139425804683
138.	147.	0.4597035306623718
140.	147.	0.4629482721676423
142.	147.	0.4660661413042301
144.	147.	0.469056252829451
146.	147.	0.47193887991960504
148.	147.	0.4747222743740651
150.	147.	0.4774074062669898
152.	147.	0.48000340453538287
154.	147.	0.48251598193303186
156.	147.	0.48495709954549965
158.	147.	0.48732866245736267
160.	147.	0.4896360081928006
162.	147.	0.49187031042617263
164.	147.	0.49405320566089067
166.	147.	0.49617991968567815
168.	147.	0.49825832081999333
170.	147.	0.5002861925412982
172.	147.	0.5022635367604945
174.	147.	0.5042003888306515
176.	147.	0.5060969363649861
178.	147.	0.5079484138265608
180.	147.	0.5097664585141164
182.	147.	0.5115428329527937
184.	147.	0.5132899567027848
186.	147.	0.5149991476655775
188.	147.	0.516673555649328
190.	147.	0.5183218646719572
192.	147.	0.5199414871718182
194.	147.	0.521530927086514
196.	147.	0.5230887429402099
198.	147.	0.5246223608192603
200.	147.	0.5261273918753334
202.	147.	0.5276077903932851
204.	147.	0.5290646869553272
206.	147.	0.5304972479140057
208.	147.	0.5319068087922957
210.	147.	0.5332889782270662
212.	147.	0.534655688894828
214.	147.	0.5359998354470596
216.	147.	0.537313779018266
218.	147.	0.5386163372874178
220.	147.	0.5398978603420905
222.	147.	0.54115610352922
224.	147.	0.542396198395674
226.	147.	0.5436203123171361
228.	147.	0.5448219733058599
230.	147.	0.5460062585534508
232.	147.	0.5471700274273508
234.	147.	0.5483279341248276
236.	147.	0.5494565960252435
238.	147.	0.5505743726042639
240.	147.	0.5516762414696936
242.	147.	0.5527583158137034
244.	147.	0.553824654265794
246.	147.	0.5548778174621709
248.	147.	0.5559140007728031
250.	147.	0.5569319660042699
252.	147.	0.5579429748963584
254.	147.	0.5589330751443434
256.	147.	0.5599124052952371
258.	147.	0.5608731726187038
260.	147.	0.5618271334636697
262.	147.	0.5627598070936383
264.	147.	0.5636818501040245
266.	147.	0.564594151664776
268.	147.	0.565490564807202
270.	147.	0.5663745530864921
272.	147.	0.5672488739339672
274.	147.	0.5681064640917819
276.	147.	0.5689514537378683
278.	147.	0.5697900308795458
280.	147.	0.5706114782908168
282.	147.	0.5714184595071418
284.	147.	0.5722207711499655
286.	147.	0.5730085872107616
288.	147.	0.5737852742631282
290.	147.	0.5745544095796159
292.	147.	0.575308042825689
294.	147.	0.5760540794159806
296.	147.	0.5767864150266194
298.	147.	0.5775135784362068
300.	147.	0.578227963484431
302.	147.	0.578930726018624
304.	147.	0.5796227277200954
306.	147.	0.5803060933245856
308.	147.	0.5809828936099617
310.	147.	0.5816476137120653
312.	147.	0.5823067867682684
314.	147.	0.5829491108783652
316.	147.	0.5835869607776003
318.	147.	0.5842158670995024
320.	147.	0.5848384188042637
322.	147.	0.5854484321041465
324.	147.	0.5860500549510325
326.	147.	0.5866470513940437
328.	147.	0.5872334916352918
330.	147.	0.5878118839947691
332.	147.	0.5883796774364856
334.	147.	0.5889421586786229
336.	147.	0.5894956810242789
338.	147.	0.5900429578576322
340.	147.	0.59058275004081
342.	147.	0.5911097470869883
344.	147.	0.5916372071408655
346.	147.	0.5921532059870372
348.	147.	0.5926644959349063
350.	147.	0.5931659974242965
0.	149.	2.3700863258056982e-7
2.	149.	-1.1046789102787723e-7
4.	149.	2.956031694460771e-6
6.	149.	1.069470586440203e-7
8.	149.	2.1215779760275827e-6
10.	149.	-8.242779445679654e-8
12.	149.	-7.540219552713117e-7
14.	149.	2.1344678403910942e-7
16.	149.	3.0558172591803347e-6
18.	149.	4.0534787498080055e-7
20.	149.	1.0026219317824088e-6
22.	149.	1.3160393846939261e-6
24.	149.	2.688630019505051e-7
26.	149.	-2.070634837896006e-6
28.	149.	6.754274483899084e-7
30.	149.	9.942339635372803e-6
32.	149.	2.9221939933041977e-7
34.	149.	-1.6921662106383294e-6
36.	149.	3.3136541375211473e-6
38.	149.	8.132402842092559e-6
40.	149.	2.7721277802028323e-6
42.	149.	-0.00001066042250892563
44.	149.	-3.4675763150004496e-6
46.	149.	7.559364451418918e-6
48.	149.	2.4490569491615935e-6
50.	149.	-5.496751065225138e-6
52.	149.	-0.000010329860243286477
54.	149.	-1.9037474115057388e-6
56.	149.	4.907303743758871e-6
58.	149.	3.768447650941886e-6
60.	149.	-6.087006896067888e-6
62.	149.	-6.522691293232583e-6
64.	149.	8.025151152865725e-6
66.	149.	-4.027133131486227e-6
68.	149.	-0.000014587969482830776
70.	149.	-1.0716009562201976e-6
72.	149.	9.498116186183243e-6
74.	149.	-0.000029393457485549997
76.	149.	-0.00001853764635891878
78.	149.	-8.982012537945872e-6
80.	149.	5.334518590120961e-6
82.	149.	0.00001944624635523697
84.	149.	0.000019135964263247085
86.	149.	0.00003224794599789336
88.	149.	0.09156784383187869
90.	149.	0.15380967463458106
92.	149.	0.193495137268064
94.	149.	0.22345084708579538
96.	149.	0.24756712406068984
98.	149.	0.2676942745683653
100.	149.	0.28489086048643547
102.	149.	0.2998312802293948
104.	149.	0.31296389453605267
106.	149.	0.32466185397668035
108.	149.	0.33515279492733563
110.	149.	0.34463817519302553
112.	149.	0.35326291376093055
114.	149.	0.361166314035907
116.	149.	0.3684351174664025
118.	149.	0.37515952412879616
120.	149.	0.3814082997643944
122.	149.	0.38723521339777
124.	149.	0.39268963883143176
126.	149.	0.3978063272489434
128.	149.	0.40263281637510495
130.	149.	0.4072067948331377
132.	149.	0.4115458311600938
134.	149.	0.415653516808755
136.	149.	0.41958238170825096
138.	149.	0.42332967641794134
140.	149.	0.42692166151774374
142.	149.	0.4303643665270928
144.	149.	0.43368229014952003
146.	149.	0.43686679638126197
148.	149.	0.43995443567219394
150.	149.	0.44291923437515573
152.	149.	0.4457936439615745
154.	149.	0.4485888727164175
156.	149.	0.4512921411950286
158.	149.	0.4539165811477905
160.	149.	0.45646926342829247
162.	149.	0.45896166135525973
164.	149.	0.4613737314268818
166.	149.	0.46373985712567445
168.	149.	0.4660460613402954
170.	149.	0.4682962707605973
172.	149.	0.4704940639694613
174.	149.	0.4726405239883439
176.	149.	0.4747448571827343
178.	149.	0.47680284946016155
180.	149.	0.4788217767623415
182.	149.	0.4807996217732192
184.	149.	0.48273702007047115
186.	149.	0.48463954602442944
188.	149.	0.48650578769384
190.	149.	0.48833422002612564
192.	149.	0.4901336534103669
194.	149.	0.49189680820453546
196.	149.	0.4936378670705234
198.	149.	0.49533997864402135
200.	149.	0.4970191865422348
202.	149.	0.4986618997126917
204.	149.	0.5002827349826158
206.	149.	0.5018742036988106
208.	149.	0.5034412459950675
210.	149.	0.5049860796528616
212.	149.	0.5064992698301032
214.	149.	0.5079909264211556
216.	149.	0.5094625523355482
218.	149.	0.5109097010836828
220.	149.	0.5123345285859421
222.	149.	0.5137398885673644
224.	149.	0.5151175850241207
226.	149.	0.5164805830344836
228.	149.	0.5178167408337514
230.	149.	0.5191396471278561
232.	149.	0.520437732280019
234.	149.	0.5217159855178667
236.	149.	0.5229827623660945
238.	149.	0.5242212013117274
240.	149.	0.5254443148096435
242.	149.	0.5266520071008917
244.	149.	0.5278409556432506
246.	149.	0.5290116713518342
248.	149.	0.5301615606501056
250.	149.	0.5313055119521125
252.	149.	0.5324236474690683
254.	149.	0.5335291755924675
256.	149.	0.5346164242494343
258.	149.	0.5356917177394496
260.	149.	0.5367452751090428
262.	149.	0.5377898863481743
264.	149.	0.5388191046925834
266.	149.	0.539832821788673
268.	149.	0.5408306492905316
270.	149.	0.5418148592538913
272.	149.	0.5427842606986492
274.	149.	0.5437397393947583
276.	149.	0.5446852072353572
278.	149.	0.5456145911852468
280.	149.	0.5465313751787695
282.	149.	0.5474357391513065
284.	149.	0.5483274793491244
286.	149.	0.5492037249728329
288.	149.	0.5500677452208891
290.	149.	0.5509227481754606
292.	149.	0.55176324824362
294.	149.	0.5525944548173615
296.	149.	0.5534114439188961
298.	149.	0.5542191928396789
300.	149.	0.5550094710320459
302.	149.	0.5558012384258144
304.	149.	0.5565722206651544
306.	149.	0.5573319664084715
308.	149.	0.5580875352330202
310.	149.	0.5588302802503191
312.	149.	0.5595601176161803
314.	149.	0.5602789111197293
316.	149.	0.5609888960692526
318.	149.	0.5616918505551023
320.	149.	0.562381369416267
322.	149.	0.5630641954659323
324.	149.	0.5637373382089743
326.	149.	0.564397954137891
328.	149.	0.5650510355974908
330.	149.	0.5656973837751604
332.	149.	0.5663295578285514
334.	149.	0.56696154033453
336.	149.	0.5675758847474115
338.	149.	0.5681880349088989
340.	149.	0.5687864054983253
342.	149.	0.5693768545602501
344.	149.	0.5699648444336033
346.	149.	0.5705395010655319
348.	149.	0.5711092068569649
350.	149.	0.5716702798860094
0.	151.	2.870307311373041e-7
2.	151.	1.6198963636860766e-7
4.	151.	1.530656205713899e-6
6.	151.	-6.957455123145106e-6
8.	151.	-4.65982067255673e-6
10.	151.	6.349773853534428e-6
12.	151.	6.825244800415247e-7
14.	151.	2.9171780193582913e-6
16.	151.	9.049997014575598e-7
18.	151.	3.2126163955705303e-6
20.	151.	-1.7538588672513662e-6
22.	151.	6.384792887673013e-6
24.	151.	-0.000013691933288689219
26.	151.	1.3050394003405468e-7
28.	151.	-1.2578486820490418e-6
30.	151.	-7.1679897887729434e-6
32.	151.	-6.769831542750219e-6
34.	151.	6.260737414010046e-7
36.	151.	2.1534411196581897e-6
38.	151.	3.897139012069328e-6
40.	151.	3.093617541415802e-6
42.	151.	-8.946954092736042e-6
44.	151.	2.7145987826810618e-6
46.	151.	-1.4480476682813988e-6
48.	151.	-6.747921311388039e-6
50.	151.	1.8428918813619332e-6
52.	151.	-3.631773649446018e-6
54.	151.	9.44953276450184e-6
56.	151.	8.529201036766279e-6
58.	151.	-3.0740789557385966e-6
60.	151.	3.7171180293832596e-6
62.	151.	-3.0331401362508553e-6
64.	151.	0.000016720148816172255
66.	151.	-3.5066667959245383e-6
68.	151.	5.821620954463684e-6
70.	151.	7.879394658112016e-6
72.	151.	5.774029195500567e-6
74.	151.	-7.138938652050075e-6
76.	151.	4.398646812900685e-6
78.	151.	0.00003374103570642595
80.	151.	3.501235131262062e-6
82.	151.	9.778922660691105e-6
84.	151.	0.000025075679298407533
86.	151.	3.866371419860339e-6
88.	151.	-0.00002878997596844904
90.	151.	-0.000038792883555643774
92.	151.	0.06988374947588087
94.	151.	0.13110929561149237
96.	151.	0.1684753383825341
98.	151.	0.19652438979669645
100.	151.	0.21911365988789477
102.	151.	0.23802342864303383
104.	151.	0.25424647574161474
106.	151.	0.26840192842880317
108.	151.	0.28092365212296483
110.	151.	0.292125226658936
112.	151.	0.3022289224872107
114.	151.	0.31141236935696504
116.	151.	0.3198133595455267
118.	151.	0.3275649392009114
120.	151.	0.3347188075654142
122.	151.	0.34137261969736676
124.	151.	0.34758772283282585
126.	151.	0.3534072201348113
128.	151.	0.35890054714889347
130.	151.	0.36406936220877695
132.	151.	0.36896711426509343
134.	151.	0.3736311173122569
136.	151.	0.3780622628319114
138.	151.	0.38229071825845956
140.	151.	0.3863384498169005
142.	151.	0.3902246304492045
144.	151.	0.39395544335590316
146.	151.	0.3975506564160633
148.	151.	0.4010116456707718
150.	151.	0.4043544783117377
152.	151.	0.40759228571918615
154.	151.	0.41073106389797953
156.	151.	0.4137661766786039
158.	151.	0.41672234571145167
160.	151.	0.41959342055703097
162.	151.	0.42238268272320323
164.	151.	0.42509833778193445
166.	151.	0.4277538399604282
168.	151.	0.43034480161097505
170.	151.	0.4328708667372013
172.	151.	0.4353399987952709
174.	151.	0.43775313316683717
176.	151.	0.4401195203605127
178.	151.	0.4424340003015841
180.	151.	0.44469430735164084
182.	151.	0.4469148098795057
184.	151.	0.44908887108275497
186.	151.	0.45122476598627
188.	151.	0.45331988037211635
190.	151.	0.45537302881712827
192.	151.	0.4573955448634434
194.	151.	0.4593655708717484
196.	151.	0.46131948416513063
198.	151.	0.4632343494038239
200.	151.	0.46510746224159805
202.	151.	0.46695503788765597
204.	151.	0.4687678920337288
206.	151.	0.47055571863202894
208.	151.	0.4723162483907112
210.	151.	0.4740417480171248
212.	151.	0.47574142760796984
214.	151.	0.4774183670361948
216.	151.	0.4790596571632795
218.	151.	0.48068164713519285
220.	151.	0.4822818710351565
222.	151.	0.4838509876730648
224.	151.	0.4853948979692544
226.	151.	0.48691866521323096
228.	151.	0.48842407793454545
230.	151.	0.4898981648709647
232.	151.	0.49135325049037987
234.	151.	0.4927856528291844
236.	151.	0.49419827776218306
238.	151.	0.4955869303430511
240.	151.	0.49695743899668743
242.	151.	0.4983046864269202
244.	151.	0.49964076316310624
246.	151.	0.5009502104660742
248.	151.	0.5022368397811613
250.	151.	0.5035153849041178
252.	151.	0.5047653826907198
254.	151.	0.5060027963961385
256.	151.	0.5072177933249763
258.	151.	0.5084255591245418
260.	151.	0.5096041405186322
262.	151.	0.5107731122259507
264.	151.	0.5119217272034614
266.	151.	0.5130530488307826
268.	151.	0.5141690009410534
270.	151.	0.5152710860106823
272.	151.	0.516352743486972
274.	151.	0.5174224231291672
276.	151.	0.518476642811957
278.	151.	0.5195154177088134
280.	151.	0.52054161305587
282.	151.	0.5215555673490394
284.	151.	0.5225451857688395
286.	151.	0.523529580142814
288.	151.	0.5244963428154339
290.	151.	0.525450844985806
292.	151.	0.5263903865399233
294.	151.	0.5273160995242602
296.	151.	0.5282335572414332
298.	151.	0.52913746699929
300.	151.	0.5300241488616552
302.	151.	0.5309037554814784
304.	151.	0.5317670148135852
306.	151.	0.5326173177544042
308.	151.	0.5334600735740027
310.	151.	0.5342857452385299
312.	151.	0.5351029397047548
314.	151.	0.5359070281090536
316.	151.	0.5367047522692618
318.	151.	0.5374869152955414
320.	151.	0.5382624313618315
322.	151.	0.5390201054851885
324.	151.	0.5397706501061007
326.	151.	0.5405121557030915
328.	151.	0.5412441694905876
330.	151.	0.5419624103059667
332.	151.	0.5426712815758656
334.	151.	0.5433723118665079
336.	151.	0.5440630967612099
338.	151.	0.5447443411167052
340.	151.	0.545416375343684
342.	151.	0.5460782313587261
344.	151.	0.5467314477570855
346.	151.	0.547380021115595
348.	151.	0.548014314301229
350.	151.	0.5486414177070336
0.	153.	-2.6623825782905282e-8
2.	153.	-4.651164486743185e-7
4.	153.	-7.536263292222145e-6
6.	153.	5.115540738087092e-6
8.	153.	-1.9215200857921703e-7
10.	153.	-7.049257154844401e-6
12.	153.	2.0458618680727643e-6
14.	153.	2.0958483401963831e-7
16.	153.	-6.273241527763848e-6
18.	153.	1.405744371759496e-6
20.	153.	-2.22098591315312e-6
22.	153.	-4.2206664969672275e-6
24.	153.	0.00001014005818019661
26.	153.	-3.825878660697301e-6
28.	153.	4.220605608277051e-6
30.	153.	-1.4639387225890647e-7
32.	153.	4.778215143473002e-6
34.	153.	-1.244074491806942e-6
36.	153.	1.7503460205927882e-6
38.	153.	1.7409389007741506e-6
40.	153.	4.1105074108944205e-6
42.	153.	2.995815273990334e-6
44.	153.	-2.196125108733076e-6
46.	153.	6.127719285102229e-6
48.	153.	2.901291788555629e-6
50.	153.	-6.993485029229319e-6
52.	153.	-1.6509479852718816e-7
54.	153.	6.417488581332356e-6
56.	153.	1.0742089588879924e-6
58.	153.	-7.328633466679436e-6
60.	153.	8.875384773991564e-6
62.	153.	-0.000011293377799880442
64.	153.	0.000015088647543288694
66.	153.	1.423203997186109e-6
68.	153.	-1.462329245531662e-6
70.	153.	0.000012318175891394197
72.	153.	5.238770604622004e-6
74.	153.	2.230848804458094e-6
76.	153.	3.940266024396621e-6
78.	153.	-3.5123126796102404e-6
80.	153.	6.5323824713972135e-6
82.	153.	-8.478517045276495e-6
84.	153.	-7.891065164965503e-6
86.	153.	-6.471614969217408e-6
88.	153.	3.212880840731808e-6
90.	153.	-0.000019959652704706293
92.	153.	-8.217497692654392e-6
94.	153.	0.000035525985601179775
96.	153.	-4.574982278754947e-6
98.	153.	0.06800347951745568
100.	153.	0.11791326412590544
102.	153.	0.1457142857142857
104.	153.	0.17427634793320715
106.	153.	0.19422258580948007
108.	153.	0.21110326283847744
110.	153.	0.22572170815372958
112.	153.	0.23862573913788448
114.	153.	0.25013221173401573
116.	153.	0.26052865042233075
118.	153.	0.2699875505782163
120.	153.	0.27865499811952643
122.	153.	0.2866543327799688
124.	153.	0.2940815693630816
126.	153.	0.30100498255260194
128.	153.	0.3074878632551984
130.	153.	0.3135832531467555
132.	153.	0.31933059850905593
134.	153.	0.32476944463165797
136.	153.	0.32994137938812895
138.	153.	0.33487302787836304
140.	153.	0.3395768982134802
142.	153.	0.3440771007205352
144.	153.	0.3483997401492281
146.	153.	0.3525447221789488
148.	153.	0.3565435024741389
150.	153.	0.36039094144559614
152.	153.	0.3641256803128664
154.	153.	0.3677297029723143
156.	153.	0.3712216986388611
158.	153.	0.37461190932440236
160.	153.	0.37789942692521566
162.	153.	0.381102358621718
164.	153.	0.3842143341787224
166.	153.	0.3872479914524903
168.	153.	0.39021054919816556
170.	153.	0.39309466086896283
172.	153.	0.3959193622774521
174.	153.	0.3986647941203745
176.	153.	0.4013659679195045
178.	153.	0.4040029402186331
180.	153.	0.4065835062011745
182.	153.	0.4091060708684182
184.	153.	0.4115860218859969
186.	153.	0.4140126018161493
188.	153.	0.41639440924349436
190.	153.	0.41873509161399575
192.	153.	0.42102290266781983
194.	153.	0.4232697358134963
196.	153.	0.42547941394952465
198.	153.	0.4276501588466363
200.	153.	0.4297838773700653
202.	153.	0.431874835323131
204.	153.	0.4339339168739549
206.	153.	0.43596294251971884
208.	153.	0.437952460069279
210.	153.	0.43990445347261414
212.	153.	0.4418336137750034
214.	153.	0.4437248646067816
216.	153.	0.44558390447338947
218.	153.	0.4474206581907752
220.	153.	0.44922610145265884
222.	153.	0.45100042788271116
224.	153.	0.4527497892106739
226.	153.	0.4544705025073208
228.	153.	0.45616600740642377
230.	153.	0.45782922755525446
232.	153.	0.4594741511967659
234.	153.	0.4610890435909622
236.	153.	0.4626817348294767
238.	153.	0.46425316962956176
240.	153.	0.46579845618487487
242.	153.	0.467321153112007
244.	153.	0.4688163884970164
246.	153.	0.47029563694926707
248.	153.	0.47175242541983714
250.	153.	0.47318113251803334
252.	153.	0.4745954067726993
254.	153.	0.47598489151215734
256.	153.	0.4773555458885126
258.	153.	0.4787083522616146
260.	153.	0.480040866601841
262.	153.	0.4813514597241913
264.	153.	0.4826443966672151
266.	153.	0.4839168389595218
268.	153.	0.48517260792653766
270.	153.	0.4864107878384256
272.	153.	0.48763105276866336
274.	153.	0.48883386019344205
276.	153.	0.4900185909558873
278.	153.	0.4911858211515142
280.	153.	0.4923383367592533
282.	153.	0.4934694178748922
284.	153.	0.49459203790827666
286.	153.	0.49569264725503653
288.	153.	0.49677795008963344
290.	153.	0.4978493489831085
292.	153.	0.49890953001538696
294.	153.	0.49994583300028744
296.	153.	0.5009747393061489
298.	153.	0.5019864029675666
300.	153.	0.5029879951243241
302.	153.	0.5039676501768718
304.	153.	0.5049405779706778
306.	153.	0.5058956786190962
308.	153.	0.5068376638792055
310.	153.	0.5077658613946333
312.	153.	0.5086860269257599
314.	153.	0.5095901018957132
316.	153.	0.5104775833539478
318.	153.	0.5113634896808525
320.	153.	0.5122242469960064
322.	153.	0.5130786585489184
324.	153.	0.5139212347161743
326.	153.	0.5147519424441802
328.	153.	0.5155723588094018
330.	153.	0.516381137572077
332.	153.	0.5171772770671401
334.	153.	0.5179654386940344
336.	153.	0.5187349443452923
338.	153.	0.5195005552419728
340.	153.	0.5202531545898303
342.	153.	0.5209953015731426
344.	153.	0.5217311961465563
346.	153.	0.5224503799893152
348.	153.	0.52316477792257
350.	153.	0.5238678539586704
0.	155.	-8.699765674990915e-8
2.	155.	-8.799925511680241e-8
4.	155.	-2.2295388621129478e-6
6.	155.	-4.983539075855747e-6
8.	155.	9.483098290395819e-6
10.	155.	-2.9974141066412586e-7
12.	155.	1.8855732694700602e-6
14.	155.	-2.900439098509593e-6
16.	155.	-8.283781474058416e-7
18.	155.	-3.91817003855056e-6
20.	155.	-8.530673655329844e-6
22.	155.	6.608720685258307e-6
24.	155.	-4.348522293435806e-6
26.	155.	9.793709813455918e-6
28.	155.	-3.6384092478510694e-6
30.	155.	-5.661276174312551e-6
32.	155.	7.787603241508734e-6
34.	155.	-1.6682473478226758e-6
36.	155.	9.570600543903262e-7
38.	155.	-3.3699951353886447e-6
40.	155.	-6.358731064067804e-6
42.	155.	1.3385022642238714e-6
44.	155.	-4.787432130517745e-6
46.	155.	1.5607777600136634e-6
48.	155.	-1.8776428907714088e-7
50.	155.	2.8752639174971835e-6
52.	155.	4.905846964208187e-6
54.	155.	7.085822328496359e-6
56.	155.	7.329209657878571e-7
58.	155.	-3.5402140776878265e-6
60.	155.	4.866861497157762e-6
62.	155.	7.380401712139984e-8
64.	155.	-5.9672844458031e-7
66.	155.	-2.836986067415247e-6
68.	155.	-0.000013555156903433793
70.	155.	-0.00001330463384186957
72.	155.	0.000015870475209131105
74.	155.	1.5925200158886865e-6
76.	155.	-8.902527993223562e-6
78.	155.	-7.553706828664058e-6
80.	155.	7.167197711727953e-6
82.	155.	-0.000017311703611054722
84.	155.	5.874760715209249e-6
86.	155.	7.820850320321062e-6
88.	155.	8.245404491889342e-6
90.	155.	7.282639309274007e-6
92.	155.	-8.421186958590942e-6
94.	155.	-7.518763260919817e-6
96.	155.	0.000011875060359760429
98.	155.	-0.000014251636591990721
100.	155.	7.022565869408401e-6
102.	155.	8.148759418198286e-6
104.	155.	1.278310351963976e-7
106.	155.	0.04952465686484079
108.	155.	0.09615600575441703
110.	155.	0.12497317867714235
112.	155.	0.14692066660493197
114.	155.	0.164938656173404
116.	155.	0.18032948652174502
118.	155.	0.19375359455864433
120.	155.	0.20571183865264167
122.	155.	0.21648276256864818
124.	155.	0.2262779567528902
126.	155.	0.2352729817756729
128.	155.	0.24359793041063557
130.	155.	0.25133274738069156
132.	155.	0.25856950225581693
134.	155.	0.2653509186083904
136.	155.	0.27176263319614585
138.	155.	0.27782332450321123
140.	155.	0.28357253909538227
142.	155.	0.28906791340242777
144.	155.	0.2942914278920354
146.	155.	0.2993154424494654
148.	155.	0.3041243895673825
150.	155.	0.3087469904923256
152.	155.	0.3132090508736588
154.	155.	0.3174995940832379
156.	155.	0.3216494940963632
158.	155.	0.32567397703726025
160.	155.	0.3295710278195986
162.	155.	0.333354211748636
164.	155.	0.3370281020165222
166.	155.	0.34060687161303366
168.	155.	0.34408435586805214
170.	155.	0.3474689336612887
172.	155.	0.35077446980872445
174.	155.	0.3539962693189557
176.	155.	0.3571486719079321
178.	155.	0.36022021474363114
180.	155.	0.36323465621934065
182.	155.	0.36617072304919457
184.	155.	0.3690519350395201
186.	155.	0.37186913908367963
188.	155.	0.37463112153528055
190.	155.	0.37733148993266774
192.	155.	0.37999183840694417
194.	155.	0.382589892207753
196.	155.	0.38514330198132873
198.	155.	0.3876502306934068
200.	155.	0.39010395877114734
202.	155.	0.392519719887867
204.	155.	0.3948889949078196
206.	155.	0.3972221931666215
208.	155.	0.3995092251628339
210.	155.	0.4017574165338785
212.	155.	0.40397089780819684
214.	155.	0.4061376927715239
216.	155.	0.4082783560125755
218.	155.	0.4103795111151676
220.	155.	0.4124470452164041
222.	155.	0.4144806257633815
224.	155.	0.4164729595473617
226.	155.	0.41844187588058196
228.	155.	0.42037918580834166
230.	155.	0.422285085829249
232.	155.	0.424163063589803
234.	155.	0.42600502632494874
236.	155.	0.4278238431817038
238.	155.	0.42960773480072645
240.	155.	0.4313707101177427
242.	155.	0.4331045736168455
244.	155.	0.43481015490829666
246.	155.	0.43648802297042666
248.	155.	0.4381429749769468
250.	155.	0.4397746268806762
252.	155.	0.4413819994715964
254.	155.	0.44296424518014305
256.	155.	0.4445220087668266
258.	155.	0.4460522588541614
260.	155.	0.44756329321458227
262.	155.	0.4490516498736029
264.	155.	0.45051781930547047
266.	155.	0.45196581983621154
268.	155.	0.4533877100322479
270.	155.	0.45479556721015946
272.	155.	0.45617660640069013
274.	155.	0.4575364512878983
276.	155.	0.4588751625988673
278.	155.	0.46019988541702
280.	155.	0.4615032214973781
282.	155.	0.4627880420306267
284.	155.	0.4640473406981265
286.	155.	0.46529739565767014
288.	155.	0.4665279295333237
290.	155.	0.46773886907655543
292.	155.	0.4689315430792385
294.	155.	0.4701059242237352
296.	155.	0.47126820825507293
298.	155.	0.47240988647351545
300.	155.	0.4735380302321693
302.	155.	0.47465010426356113
304.	155.	0.47574365409259933
306.	155.	0.47682350956596997
308.	155.	0.47788912625386387
310.	155.	0.47893870922846693
312.	155.	0.47997154615903065
314.	155.	0.48098957290933536
316.	155.	0.48199844128368724
318.	155.	0.48298617783744874
320.	155.	0.4839681152225415
322.	155.	0.4849297117968857
324.	155.	0.48588036152626507
326.	155.	0.48681561988511096
328.	155.	0.48773872535978474
330.	155.	0.4886491582076327
332.	155.	0.4895465949326173
334.	155.	0.49043325201403026
336.	155.	0.49130451818826226
338.	155.	0.49217061402767665
340.	155.	0.4930135008963894
342.	155.	0.49385220724217416
344.	155.	0.49467786729443114
346.	155.	0.4954918291546991
348.	155.	0.4962943555458213
350.	155.	0.49708639788517395
0.	157.	-4.4010375712124054e-7
2.	157.	-3.056893957752256e-7
4.	157.	-8.850443206695047e-7
6.	157.	-2.43117386620523e-6
8.	157.	1.617186986329927e-7
10.	157.	1.793055376986863e-6
12.	157.	-1.8880513318911726e-6
14.	157.	-0.00001368500536063685
16.	157.	2.634425136172339e-6
18.	157.	-2.54309891606063e-6
20.	157.	-4.7168498221906503e-7
22.	157.	-1.0772914241340754e-7
24.	157.	-8.556259800300915e-7
26.	157.	2.5137958760157064e-6
28.	157.	-0.000014266912980999414
30.	157.	-6.1619277379897025e-6
32.	157.	-1.5033202675267065e-6
34.	157.	-5.175237683011671e-6
36.	157.	-1.8816574314746686e-6
38.	157.	-5.87196243792959e-6
40.	157.	-3.3264913905996194e-6
42.	157.	1.8054460622119297e-6
44.	157.	0.000013170956243563913
46.	157.	-2.7733307911095063e-6
48.	157.	1.0833135350137532e-6
50.	157.	-5.088935122908973e-6
52.	157.	-3.83193308131855e-6
54.	157.	-3.071373380887777e-8
56.	157.	-2.4671498290883454e-6
58.	157.	-9.649162830314707e-6
60.	157.	-6.409538607383976e-6
62.	157.	5.38971843163708e-7
64.	157.	3.204400910944094e-6
66.	157.	-3.608316583476854e-6
68.	157.	-3.9486318191821e-6
70.	157.	-7.277174242716726e-6
72.	157.	-8.551329683612922e-6
74.	157.	6.895197606614746e-7
76.	157.	8.717907387927954e-7
78.	157.	-4.252875449353683e-6
80.	157.	-3.4381167247322763e-6
82.	157.	-3.5724065813025626e-6
84.	157.	-0.0000104540042875523
86.	157.	-0.000017803132739438855
88.	157.	1.38657934808433e-7
90.	157.	-3.337158353945092e-6
92.	157.	-8.221208662614602e-6
94.	157.	-5.883328201623708e-6
96.	157.	-0.000015604841420276344
98.	157.	-2.3002933040629346e-6
100.	157.	-3.9406707664768905e-7
102.	157.	0.00001788683954177733
104.	157.	-1.798537573942739e-6
106.	157.	-0.00002135403586711519
108.	157.	0.00004176772879364953
110.	157.	0.00002389332900838293
112.	157.	-0.00004750545843969304
114.	157.	-0.00022310923422976756
116.	157.	1.297205917510579e-6
118.	157.	0.03536262900656017
120.	157.	0.07774159516355494
122.	157.	0.10300890623321177
124.	157.	0.12239391202334973
126.	157.	0.13845757573300554
128.	157.	0.15226959559815267
130.	157.	0.16450714182327095
132.	157.	0.17547772447870016
134.	157.	0.18549771897239045
136.	157.	0.19467627069321952
138.	157.	0.20318841070457333
140.	157.	0.21113899489965568
142.	157.	0.2186001588830501
144.	157.	0.22562390350112183
146.	157.	0.23226109296561204
148.	157.	0.2385780715789499
150.	157.	0.24457913023100697
152.	157.	0.25033469399137137
154.	157.	0.255839631661778
156.	157.	0.26111818771414236
158.	157.	0.2661977193855542
160.	157.	0.27110894648118067
162.	157.	0.27582831507357325
164.	157.	0.2803967847824592
166.	157.	0.28482437568991836
168.	157.	0.28911242496752715
170.	157.	0.2932776827916592
172.	157.	0.2973252593776455
174.	157.	0.30125992759516884
176.	157.	0.3050862529228496
178.	157.	0.30881842951277705
180.	157.	0.31245479764922696
182.	157.	0.3160008326187321
184.	157.	0.31946963533751643
186.	157.	0.3228552758690814
188.	157.	0.32616540272240857
190.	157.	0.3293993715620944
192.	157.	0.33256445970534076
194.	157.	0.33565706359957437
196.	157.	0.338691764687059
198.	157.	0.3416658691409464
200.	157.	0.34457906373180364
202.	157.	0.3474260656724447
204.	157.	0.35022954195008393
206.	157.	0.3529717625241412
208.	157.	0.35566262798144876
210.	157.	0.3583104773627293
212.	157.	0.3609059138248551
214.	157.	0.3634520840235006
216.	157.	0.3659607363968306
218.	157.	0.36841250069670384
220.	157.	0.37083020470018935
222.	157.	0.3731950169999904
224.	157.	0.37553203367404275
226.	157.	0.37782024233586436
228.	157.	0.38007191888896424
230.	157.	0.38228652882374603
232.	157.	0.38446059496832474
234.	157.	0.3866045689081472
236.	157.	0.3887059709221141
238.	157.	0.3907779892221767
240.	157.	0.3928206135172042
242.	157.	0.3948260724857384
244.	157.	0.3967917901568621
246.	157.	0.39873848090016467
248.	157.	0.40064223997416676
250.	157.	0.4025181430443076
252.	157.	0.4043692392650071
254.	157.	0.4061973259416746
256.	157.	0.40798480166709616
258.	157.	0.4097507996341239
260.	157.	0.4114844070506107
262.	157.	0.4131926419797685
264.	157.	0.41487905747583925
266.	157.	0.41654174171305003
268.	157.	0.41816818155260577
270.	157.	0.4197798726193205
272.	157.	0.42136094918582306
274.	157.	0.4229207206911388
276.	157.	0.42445056368120837
278.	157.	0.4259696370792344
280.	157.	0.4274568402641807
282.	157.	0.4289267325987042
284.	157.	0.4303712651678444
286.	157.	0.43179835134046657
288.	157.	0.43319713872326326
290.	157.	0.4345779455261647
292.	157.	0.43594359849220227
294.	157.	0.43728779398167544
296.	157.	0.43860853741606215
298.	157.	0.43991115703678246
300.	157.	0.44119640158828044
302.	157.	0.442463296691969
304.	157.	0.44371271979300064
306.	157.	0.4449355730499468
308.	157.	0.44614757346959777
310.	157.	0.44734084556324094
312.	157.	0.44851446198061734
314.	157.	0.4496768260373145
316.	157.	0.4508218392515205
318.	157.	0.45194237542372256
320.	157.	0.453053275130643
322.	157.	0.4541501373776207
324.	157.	0.4552294988435399
326.	157.	0.45629398057661386
328.	157.	0.45734093819881083
330.	157.	0.45837532664779157
332.	157.	0.45939569772305927
334.	157.	0.4603976775773819
336.	157.	0.4613875416700648
338.	157.	0.462363358890825
340.	157.	0.4633242709686621
342.	157.	0.46427562191159716
344.	157.	0.4652110437469215
346.	157.	0.46613504433493647
348.	157.	0.46704386273698123
350.	157.	0.4679425704657943
0.	159.	-3.307353408520876e-7
2.	159.	-3.394494047224553e-6
4.	159.	1.7364512881131961e-6
6.	159.	2.954207397306951e-6
8.	159.	-5.02739799008789e-6
10.	159.	1.508956761866529e-6
12.	159.	7.397197548342554e-7
14.	159.	1.14536203584185e-6
16.	159.	8.087258301446455e-7
18.	159.	-2.312928115600768e-6
20.	159.	-1.683191655067758e-7
22.	159.	7.5653366179769275e-6
24.	159.	-1.745454717715615e-7
26.	159.	-2.1203868366567358e-7
28.	159.	-2.9739637795947474e-6
30.	159.	1.2773751796816122e-6
32.	159.	-3.806963510585272e-6
34.	159.	-4.253244745655641e-6
36.	159.	-1.5078971479670032e-6
38.	159.	3.3848130369680626e-6
40.	159.	-4.331966882564923e-6
42.	159.	4.655973500796009e-7
44.	159.	-9.632518065725332e-6
46.	159.	-4.252082900648052e-6
48.	159.	2.7034480448869956e-6
50.	159.	8.855601359347468e-7
52.	159.	1.0846310157318946e-6
54.	159.	-4.458534044040775e-6
56.	159.	3.4220987011445835e-6
58.	159.	-1.6391158471284755e-6
60.	159.	6.676907883149637e-6
62.	159.	-1.3664268618284195e-6
64.	159.	-2.7970692446476068e-6
66.	159.	9.045038128822808e-6
68.	159.	-6.957016665359432e-6
70.	159.	8.599688444428266e-6
72.	159.	1.0763360586630643e-7
74.	159.	6.453581737975282e-6
76.	159.	4.47833667117963e-6
78.	159.	-2.790851432515278e-6
80.	159.	-3.5163551685780865e-8
82.	159.	-4.082257403248703e-6
84.	159.	-4.613475896335639e-6
86.	159.	7.394658186545508e-6
88.	159.	2.6575526246165378e-6
90.	159.	0.000013805265616441359
92.	159.	4.754473959308697e-6
94.	159.	-8.564969921252158e-6
96.	159.	-1.849749345391753e-6
98.	159.	0.00003866729678306054
100.	159.	6.436839022373905e-6
102.	159.	-3.708264393595886e-7
104.	159.	4.778445299052655e-6
106.	159.	0.00011003474964383243
108.	159.	-5.815571374492343e-6
110.	159.	-2.471482818045451e-6
112.	159.	0.000030550103286224385
114.	159.	0.00005005038690623112
116.	159.	4.901417259238797e-7
118.	159.	-6.756224261529552e-6
120.	159.	5.87991807583279e-6
122.	159.	-1.2657973726142408e-6
124.	159.	-2.086067979614322e-6
126.	159.	-3.7616395530966863e-7
128.	159.	0.0002755021860978686
130.	159.	-1.303918204709107e-6
132.	159.	-0.00007176728715458302
134.	159.	-0.00021157685287856697
136.	159.	0.03163187110977712
138.	159.	0.06671451517947355
140.	159.	0.0883201890696075
142.	159.	0.10520311531945196
144.	159.	0.11935933185535012
146.	159.	0.13176055958119598
148.	159.	0.1428345944428652
150.	159.	0.1528961028653384
152.	159.	0.1621545031300619
154.	159.	0.17075264389320818
156.	159.	0.1787767933058073
158.	159.	0.1863290872925456
160.	159.	0.1934650083185898
162.	159.	0.2002199405614644
164.	159.	0.20668155504104174
166.	159.	0.21283757608786386
168.	159.	0.21872909940086088
170.	159.	0.22438776932236204
172.	159.	0.22983322686534208
174.	159.	0.23508071373895023
176.	159.	0.24014479002037403
178.	159.	0.24504448968976691
180.	159.	0.24978295167303907
182.	159.	0.25438102455165684
184.	159.	0.2588317945629474
186.	159.	0.26316370494171426
188.	159.	0.2673656735379885
190.	159.	0.2714706645915866
192.	159.	0.2754599780289227
194.	159.	0.2793375928285084
196.	159.	0.2831325657425798
198.	159.	0.28684051729424115
200.	159.	0.29044461408092603
202.	159.	0.29398056857986227
204.	159.	0.2974199387131271
206.	159.	0.30080053084810165
208.	159.	0.3040956652787205
210.	159.	0.3073338111111139
212.	159.	0.310485472706942
214.	159.	0.31358023719993144
216.	159.	0.31661761075929395
218.	159.	0.31959015940656677
220.	159.	0.3224982160390571
222.	159.	0.3253582340348029
224.	159.	0.32815535725705836
226.	159.	0.33089695618271686
228.	159.	0.33359675049027826
230.	159.	0.3362431078098655
232.	159.	0.3388410785255565
234.	159.	0.3413902474760306
236.	159.	0.3438942775670187
238.	159.	0.34635611994054993
240.	159.	0.34877368766313266
242.	159.	0.35114156046151646
244.	159.	0.35346988381309874
246.	159.	0.35576046224283964
248.	159.	0.3580115503373497
250.	159.	0.3602250890132243
252.	159.	0.36240286363402624
254.	159.	0.36454000717119034
256.	159.	0.3666449092060446
258.	159.	0.36871305552055733
260.	159.	0.37074397669207576
262.	159.	0.3727423714109535
264.	159.	0.3747152465369845
266.	159.	0.3766556352065624
268.	159.	0.37855720765404116
270.	159.	0.38042853299418666
272.	159.	0.38227268979304824
274.	159.	0.38408600252729536
276.	159.	0.385874010705045
278.	159.	0.38762962778111426
280.	159.	0.38936436854092804
282.	159.	0.3910627827973084
284.	159.	0.39273646892648856
286.	159.	0.39439298647855925
288.	159.	0.396011344122469
290.	159.	0.3976107834199817
292.	159.	0.3991881544296895
294.	159.	0.40074360198329684
296.	159.	0.4022698122906345
298.	159.	0.4037747244354892
300.	159.	0.4052529139968518
302.	159.	0.40671744014313965
304.	159.	0.4081540498166168
306.	159.	0.40957078309045486
308.	159.	0.41096167235481673
310.	159.	0.4123369246622534
312.	159.	0.41369087407215555
314.	159.	0.41502065055822673
316.	159.	0.4163386073220014
318.	159.	0.41762775882097675
320.	159.	0.4189006089469852
322.	159.	0.42015872754450906
324.	159.	0.4214004545483668
326.	159.	0.42261947117170684
328.	159.	0.42382380327555796
330.	159.	0.4250044326325586
332.	159.	0.42617395110942863
334.	159.	0.42732154129897837
336.	159.	0.4284573456921493
338.	159.	0.4295763029432778
340.	159.	0.43067803320196896
342.	159.	0.4317596931996603
344.	159.	0.432832237696413
346.	159.	0.43388667987453294
348.	159.	0.43492505265483106
350.	159.	0.43595408149988796
0.	161.	1.0035867285791094e-7
2.	161.	3.939620337153257e-6
4.	161.	2.535655095071775e-6
6.	161.	-5.048974572884357e-7
8.	161.	2.1380991459554636e-7
10.	161.	-1.0851788972955255e-7
12.	161.	2.220827622482892e-6
14.	161.	1.520223910560266e-6
16.	161.	3.366051339594368e-7
18.	161.	1.3382616429581954e-7
20.	161.	1.932981628982702e-6
22.	161.	1.7464788102944824e-6
24.	161.	-2.1641110105941175e-6
26.	161.	-1.0787167149545356e-6
28.	161.	5.738657386156137e-7
30.	161.	1.8367045904541188e-6
32.	161.	1.9341531231812845e-6
34.	161.	-6.673173207777449e-6
36.	161.	1.4487666864522672e-6
38.	161.	4.148886682954193e-6
40.	161.	-2.052194252567414e-7
42.	161.	2.6868167850752674e-6
44.	161.	-2.2428230250114565e-6
46.	161.	1.2986121221525158e-6
48.	161.	6.341787649851246e-6
50.	161.	-1.2882921941957638e-6
52.	161.	2.5199529313019296e-6
54.	161.	3.729694307912977e-6
56.	161.	6.111081557323741e-7
58.	161.	-4.5744534501484894e-6
60.	161.	-4.702939511411316e-6
62.	161.	-5.556060620557855e-6
64.	161.	3.7365623733884614e-7
66.	161.	-0.000015746856531707192
68.	161.	1.633015187562647e-6
70.	161.	-0.000010225655632782776
72.	161.	4.645516652601918e-6
74.	161.	1.397758903499151e-6
76.	161.	3.5371593534103663e-6
78.	161.	5.548749637144491e-6
80.	161.	-3.951605170065795e-7
82.	161.	-4.453975159516321e-6
84.	161.	4.2220699528346985e-6
86.	161.	-6.3980519949291595e-6
88.	161.	0.00023105202181745158
90.	161.	6.086232145485449e-6
92.	161.	8.073491842618688e-6
94.	161.	-3.8084452180531815e-6
96.	161.	2.382048223767292e-6
98.	161.	0.000011800719327276528
100.	161.	0.00007258166892352489
102.	161.	-0.000010780622021554007
104.	161.	-1.8151329439605974e-6
106.	161.	-1.8672798345593846e-6
108.	161.	0.000020928603867504988
110.	161.	0.00009606728636777086
112.	161.	0.00006621110020443795
114.	161.	0.0000761973940165269
116.	161.	0.00006346856969442864
118.	161.	-4.9738191758297276e-6
120.	161.	2.296366719045448e-6
122.	161.	-4.101761125123442e-6
124.	161.	0.0001156978560955564
126.	161.	2.568620685320732e-6
128.	161.	0.000025320514532295224
130.	161.	1.6836844029127682e-6
132.	161.	0.000072160889842793
134.	161.	0.00010147175224139774
136.	161.	-0.00007265109610021605
138.	161.	-7.058635749837261e-6
140.	161.	0.0001596513845447343
142.	161.	-0.000041303004763092265
144.	161.	-0.0001707394354577062
146.	161.	-0.000023382724438440094
148.	161.	-0.00018676098056628855
150.	161.	0.0002035240958118554
152.	161.	-0.00010371538247391145
154.	161.	0.00010061681026961449
156.	161.	-0.00042080124109217677
158.	161.	-0.000329036987174106
160.	161.	0.02055127537438535
162.	161.	0.05626916805236604
164.	161.	0.07663147255775268
166.	161.	0.09239352602606979
168.	161.	0.10564401370328465
170.	161.	0.11727790567131605
172.	161.	0.12771624763708514
174.	161.	0.13722334576089845
176.	161.	0.14602185074211405
178.	161.	0.15422721521729968
180.	161.	0.16192059799794647
182.	161.	0.1691728677032923
184.	161.	0.17604720544714503
186.	161.	0.1826040376829644
188.	161.	0.18884416220845407
190.	161.	0.19483299791722003
192.	161.	0.20057132406287081
194.	161.	0.20608911906020844
196.	161.	0.21140669344657181
198.	161.	0.21653730275780028
200.	161.	0.2215036762227274
202.	161.	0.22630168657817998
204.	161.	0.230959877693596
206.	161.	0.23547281956604024
208.	161.	0.23985725578081518
210.	161.	0.2441145814143915
212.	161.	0.2482628686253313
214.	161.	0.25229373502609437
216.	161.	0.256221473303425
218.	161.	0.26005984381006403
220.	161.	0.26378851014237503
222.	161.	0.2674328475394058
224.	161.	0.27100208481497723
226.	161.	0.2744757352535456
228.	161.	0.27787971968738123
230.	161.	0.2811956310252241
232.	161.	0.2844455391064317
234.	161.	0.28762418819508073
236.	161.	0.29074178534297507
238.	161.	0.29379047515111384
240.	161.	0.29676891658593874
242.	161.	0.2997016161056546
244.	161.	0.3025586715930896
246.	161.	0.30536709197687395
248.	161.	0.30812132137316167
250.	161.	0.3108280182762081
252.	161.	0.31347281330918103
254.	161.	0.3160734282149651
256.	161.	0.31861622990209654
258.	161.	0.32112066616827545
260.	161.	0.32358291651817545
262.	161.	0.32599089727235764
264.	161.	0.3283590625988343
266.	161.	0.3306827842991456
268.	161.	0.33297153423005277
270.	161.	0.3352173474519355
272.	161.	0.33742079222942967
274.	161.	0.3395825886603676
276.	161.	0.3417203165025476
278.	161.	0.3438060934123841
280.	161.	0.34586592790581067
282.	161.	0.34788532421821866
284.	161.	0.3498751648814281
286.	161.	0.351828001893841
288.	161.	0.3537558198105016
290.	161.	0.35564245786364107
292.	161.	0.3575039126863216
294.	161.	0.3593342894181488
296.	161.	0.3611338878398892
298.	161.	0.3629000137956226
300.	161.	0.3646482957329399
302.	161.	0.36636566798790765
304.	161.	0.3680492881193744
306.	161.	0.3697138373423052
308.	161.	0.37134555130714636
310.	161.	0.37294747982082715
312.	161.	0.3745368967081572
314.	161.	0.3760938859594523
316.	161.	0.3776309560431255
318.	161.	0.3791429272355476
320.	161.	0.38063231972605976
322.	161.	0.38209207744080176
324.	161.	0.3835350486454825
326.	161.	0.3849574091426062
328.	161.	0.3863586896102634
330.	161.	0.38773494830078414
332.	161.	0.38909156300058784
334.	161.	0.39042525280530865
336.	161.	0.39174463728538966
338.	161.	0.39304159952564643
340.	161.	0.3943174752799942
342.	161.	0.39557728180395885
344.	161.	0.3968209798191396
346.	161.	0.3980408912028554
348.	161.	0.39924302681514395
350.	161.	0.40043130066152516
0.	163.	-1.3517571335729513e-7
2.	163.	3.949097001455343e-6
4.	163.	-1.5998083899140089e-6
6.	163.	8.639740672940626e-7
8.	163.	-8.525470268211306e-7
10.	163.	-2.320329347146609e-6
12.	163.	-2.289557656750775e-6
14.	163.	3.4523476781928193e-6
16.	163.	1.503541625881371e-6
18.	163.	1.8749941353122022e-6
20.	163.	3.159357316838407e-6
22.	163.	2.840240848579759e-6
24.	163.	-2.937967772666715e-6
26.	163.	-1.45968703770178e-7
28.	163.	3.2948790551532477e-6
30.	163.	-6.524793350564255e-7
32.	163.	-1.739741867003033e-6
34.	163.	-1.7594510918374502e-6
36.	163.	4.445153299016597e-6
38.	163.	-7.1993150067429574e-6
40.	163.	-0.000014534557797830986
42.	163.	4.582199876490421e-7
44.	163.	-1.0270986777624233e-6
46.	163.	-6.64257466962943e-8
48.	163.	1.7206981103670071e-6
50.	163.	4.932703017761656e-7
52.	163.	-5.005814748364939e-7
54.	163.	2.3854904898810273e-6
56.	163.	1.5314288485328123e-7
58.	163.	1.2256115306581824e-6
60.	163.	-5.061275281422753e-6
62.	163.	-1.406598938590659e-6
64.	163.	5.522220475478268e-6
66.	163.	5.741484972865277e-6
68.	163.	5.900108319602806e-6
70.	163.	3.980298203239229e-6
72.	163.	-1.2824069523707885e-7
74.	163.	-5.356627659715509e-6
76.	163.	0.000011441612037837352
78.	163.	2.9291385229865056e-6
80.	163.	-7.234103228468462e-6
82.	163.	2.251016772704952e-6
84.	163.	-4.844267711448575e-6
86.	163.	9.687750324864451e-6
88.	163.	-0.00002644255967166835
90.	163.	9.10064226600307e-6
92.	163.	0.000011140113356310783
94.	163.	-2.2569861375802825e-6
96.	163.	0.00006837515616231342
98.	163.	1.0264325509612256e-7
100.	163.	0.00001979120237743994
102.	163.	-6.048505649502727e-6
104.	163.	-0.0001627177859849622
106.	163.	-8.94752546398927e-6
108.	163.	-1.2522453437031677e-6
110.	163.	-7.0760122662992855e-6
112.	163.	4.439951903897617e-8
114.	163.	3.494096386105546e-6
116.	163.	0.000012000738172842727
118.	163.	0.000012996572488647895
120.	163.	-0.00007307338522951843
122.	163.	7.926475478820059e-6
124.	163.	-3.4892695612337898e-6
126.	163.	-0.00009151497640418073
128.	163.	-0.000060779614732994145
130.	163.	2.7178539288541717e-8
132.	163.	6.704084064285481e-6
134.	163.	1.704230781366471e-6
136.	163.	0.00008259602462686876
138.	163.	5.738057172406735e-6
140.	163.	-1.6535474691126144e-6
142.	163.	-0.00009405965328840828
144.	163.	-1.4182238087061582e-6
146.	163.	0.00010565857859488187
148.	163.	-0.000013466693594026017
150.	163.	-0.00006940510789583974
152.	163.	1.6358182630992216e-8
154.	163.	-8.86013233513823e-6
156.	163.	-6.812368687457395e-7
158.	163.	-0.0000140879696767998
160.	163.	-0.00011472233813393013
162.	163.	0.00015661648171184334
164.	163.	-0.000014334658107506692
166.	163.	-1.5436649434755994e-6
168.	163.	0.00010106375512301534
170.	163.	0.000029610195138276383
172.	163.	0.00013649791069686744
174.	163.	-0.00022184007126503834
176.	163.	0.00018952299786511746
178.	163.	-0.00029057115765079167
180.	163.	0.00007351867656530599
182.	163.	-3.8626296713234665e-6
184.	163.	-0.00015224773030536847
186.	163.	-2.199668101433443e-6
188.	163.	0.0000898549670036043
190.	163.	0.035897722144838246
192.	163.	0.060402081551093036
194.	163.	0.07733673509196752
196.	163.	0.09106394300959245
198.	163.	0.10285482544213388
200.	163.	0.1133126041235249
202.	163.	0.12279730346343075
204.	163.	0.13152457745464485
206.	163.	0.13960371043642705
208.	163.	0.1471944499555242
210.	163.	0.15432242160789442
212.	163.	0.16108503380650213
214.	163.	0.16749401648399337
216.	163.	0.17361205497734772
218.	163.	0.17946877634667285
220.	163.	0.18507442795513937
222.	163.	0.19046655913978738
224.	163.	0.19566420609091278
226.	163.	0.20067976078493566
228.	163.	0.20550839370959004
230.	163.	0.2101851404618087
232.	163.	0.21471157404880914
234.	163.	0.21909843708410123
236.	163.	0.22337294631145804
238.	163.	0.22751003268675218
240.	163.	0.23153551755536203
242.	163.	0.23545234468639323
244.	163.	0.23926623341787806
246.	163.	0.24298646801934212
248.	163.	0.24660958639356578
250.	163.	0.2501387066647191
252.	163.	0.2535873242233517
254.	163.	0.2569557496416876
256.	163.	0.2602321100719695
258.	163.	0.2634575781312199
260.	163.	0.26659298946591664
262.	163.	0.2696644854848077
264.	163.	0.2726645547868135
266.	163.	0.27560862759503246
268.	163.	0.27849172764050323
270.	163.	0.28131749857265953
272.	163.	0.2840694560076564
274.	163.	0.2867796778245883
276.	163.	0.2894291145473836
278.	163.	0.29202646381392955
280.	163.	0.2945773517177409
282.	163.	0.29707212250176884
284.	163.	0.2995295008322395
286.	163.	0.3019323424890377
288.	163.	0.3042997347403017
290.	163.	0.30660882780256066
292.	163.	0.3088837425722684
294.	163.	0.31112176289140003
296.	163.	0.3133056180786444
298.	163.	0.3154639722530453
300.	163.	0.3175749412937174
302.	163.	0.31965864341616307
304.	163.	0.3216990577207153
306.	163.	0.32370600306601205
308.	163.	0.3256811155428542
310.	163.	0.3276123099182797
312.	163.	0.329515013789163
314.	163.	0.331389200150911
316.	163.	0.3332303453505361
318.	163.	0.3350429358338183
320.	163.	0.3368179571635803
322.	163.	0.3385731483122526
324.	163.	0.3402927284284825
326.	163.	0.34198763442029756
328.	163.	0.34365584972514757
330.	163.	0.3452964355228837
332.	163.	0.3469030281078914
334.	163.	0.3484936039648422
336.	163.	0.3500539178561615
338.	163.	0.35159382375737575
340.	163.	0.35310639492340806
342.	163.	0.354595259736941
344.	163.	0.35606131526695495
346.	163.	0.3575057211148578
348.	163.	0.35892817256705123
350.	163.	0.3603308577929654
0.	165.	-2.7718042279197204e-7
2.	165.	-1.8452601479206269e-6
4.	165.	-2.0378252879566027e-6
6.	165.	1.4228719400879322e-6
8.	165.	-1.994702681382455e-7
10.	165.	1.2057114551543706e-6
12.	165.	-1.2704949730468275e-7
14.	165.	-1.5219961330074728e-6
16.	165.	2.0029406227690514e-6
18.	165.	2.8437939108245805e-7
20.	165.	1.4159330525195525e-6
22.	165.	-1.4830986479972505e-6
24.	165.	-1.0583998778853817e-6
26.	165.	1.7747361931008003e-6
28.	165.	-8.716474667813795e-6
30.	165.	1.1536725589025446e-6
32.	165.	-3.972538454101936e-6
34.	165.	-2.512638916531116e-6
36.	165.	-4.347703776175268e-6
38.	165.	1.0166198023139559e-7
40.	165.	2.694626432246938e-7
42.	165.	6.139208387977021e-6
44.	165.	-2.8898430173821206e-6
46.	165.	-8.678062578949647e-6
48.	165.	-1.7766088847878837e-7
50.	165.	4.836905366499731e-6
52.	165.	-2.772756785721239e-6
54.	165.	-2.734816737320633e-6
56.	165.	-4.195583743768935e-7
58.	165.	-4.6759559651069235e-6
60.	165.	4.583638216808049e-7
62.	165.	-3.071281369331264e-6
64.	165.	-7.4301063587950995e-6
66.	165.	5.900590204953469e-6
68.	165.	-2.6504403410250914e-6
70.	165.	4.1699399021352515e-6
72.	165.	2.762910213458959e-6
74.	165.	3.4699105245110383e-6
76.	165.	2.696034268731165e-7
78.	165.	-7.5772864943433675e-6
80.	165.	-7.654697946264205e-6
82.	165.	-3.067806409904681e-6
84.	165.	-9.229305220102243e-6
86.	165.	0.00002526817163719065
88.	165.	-4.879139821810385e-6
90.	165.	3.022609529601607e-6
92.	165.	-3.9387506213149383e-7
94.	165.	0.00007316078510570093
96.	165.	0.00003717863170964328
98.	165.	-9.158162314397908e-7
100.	165.	3.9827326493258705e-7
102.	165.	3.377749378069779e-6
104.	165.	3.5162189992150463e-6
106.	165.	7.741553968094972e-6
108.	165.	-2.1614493443344417e-6
110.	165.	-4.2762640663894004e-7
112.	165.	4.863351916350364e-6
114.	165.	-1.9983018802292385e-6
116.	165.	0.00002002536205224283
118.	165.	-0.00006743738433040165
120.	165.	0.00012758630544433262
122.	165.	-0.00007120966959025342
124.	165.	3.5790401163251033e-6
126.	165.	-2.8925004510334543e-6
128.	165.	-4.245752110135433e-7
130.	165.	-0.00003897690208764607
132.	165.	0.00002212269107061951
134.	165.	-0.00008073051882338872
136.	165.	-0.00002073160934647695
138.	165.	-0.0000893805403194283
140.	165.	0.00006353851806769608
142.	165.	1.4730878441706783e-6
144.	165.	0.00007246121983482116
146.	165.	-0.000148986752049025
148.	165.	-0.00010074999455959764
150.	165.	-0.00004619874262300126
152.	165.	-0.00016983557951157855
154.	165.	0.0000858788002910138
156.	165.	0.00011500165752431961
158.	165.	-0.000018958405836520802
160.	165.	0.00009497288094067295
162.	165.	0.00003642056156158808
164.	165.	8.156986753858043e-7
166.	165.	0.000010140284330514507
168.	165.	0.00016333666938566377
170.	165.	-0.00010376057195583119
172.	165.	-0.000012898066659959871
174.	165.	0.00003771270482553941
176.	165.	-2.2261316222515577e-6
178.	165.	2.0022751406117417e-7
180.	165.	-0.00006273262474854444
182.	165.	-0.00008933197597484962
184.	165.	-0.000025036223245782394
186.	165.	0.00014943255977740915
188.	165.	-0.00004096238540662933
190.	165.	0.00004721063620716448
192.	165.	4.71768409553265e-7
194.	165.	-0.00009713838633083286
196.	165.	0.000011117285363078947
198.	165.	-0.00019076789055789736
200.	165.	-0.00013346301077621776
202.	165.	-2.120472534684256e-6
204.	165.	-0.0003516366695066422
206.	165.	-0.00010256877782136694
208.	165.	-1.1534576555194323e-7
210.	165.	0.00015238741552552488
212.	165.	0.00007702338146605319
214.	165.	-0.00005955204169809594
216.	165.	0.0002679030203422053
218.	165.	0.000011620847340935436
220.	165.	-0.0002038167908023948
222.	165.	-0.01100056931485832
224.	165.	0.04722146983952117
226.	165.	0.06546356014757251
228.	165.	0.07961042262944083
230.	165.	0.09149888906819031
232.	165.	0.10192655001072141
234.	165.	0.11126079512263902
236.	165.	0.11979206890660327
238.	165.	0.127698275486614
240.	165.	0.13506816138194166
242.	165.	0.14198028178321115
244.	165.	0.14849967778193363
246.	165.	0.1546995852055563
248.	165.	0.1605938147875585
250.	165.	0.1662187269152503
252.	165.	0.1716178200363217
254.	165.	0.17678258612308814
256.	165.	0.181767494301962
258.	165.	0.186559749260044
260.	165.	0.19118254369341048
262.	165.	0.19565996816547773
264.	165.	0.19998575374272803
266.	165.	0.20417805463468688
268.	165.	0.20824140764076998
270.	165.	0.21219184252310827
272.	165.	0.2160224750593909
274.	165.	0.2197499623445911
276.	165.	0.22337773567996197
278.	165.	0.22691047985438095
280.	165.	0.23034323786603694
282.	165.	0.23370662192946182
284.	165.	0.23697537509547872
286.	165.	0.24017092226343623
288.	165.	0.24328854868924418
290.	165.	0.24632734433577733
292.	165.	0.24929971407393295
294.	165.	0.25220808445883813
296.	165.	0.25505248079775245
298.	165.	0.25784286561509095
300.	165.	0.26056437434534857
302.	165.	0.2632248142142935
304.	165.	0.26583653706666716
306.	165.	0.2683941525330658
308.	165.	0.2708949451266674
310.	165.	0.2733536162112925
312.	165.	0.27575870514765766
314.	165.	0.27811773013825797
316.	165.	0.2804296610153942
318.	165.	0.2826959507260317
320.	165.	0.28492098942945926
322.	165.	0.2871056887530616
324.	165.	0.28925022535355127
326.	165.	0.2913529923208906
328.	165.	0.293418152596731
330.	165.	0.29544997218017094
332.	165.	0.29743857030824644
334.	165.	0.2993970102530207
336.	165.	0.3013219931282393
338.	165.	0.3032081691284455
340.	165.	0.305062194548458
342.	165.	0.30688529031926803
344.	165.	0.30867859358786476
346.	165.	0.3104415861649548
348.	165.	0.3121733549745608
350.	165.	0.31387530285710497
0.	167.	-5.329405427450932e-8
2.	167.	3.886739592024438e-7
4.	167.	-2.354185995204615e-7
6.	167.	2.1743287673902085e-6
8.	167.	-4.12668817036434e-7
10.	167.	2.218788453597608e-6
12.	167.	-1.8671623164258979e-6
14.	167.	3.613280447956423e-6
16.	167.	9.870261541192733e-7
18.	167.	-6.788544950856564e-7
20.	167.	6.766659801435167e-7
22.	167.	2.4250831643961232e-6
24.	167.	3.491965177662689e-6
26.	167.	-3.472763902375251e-6
28.	167.	-1.3759505352273091e-7
30.	167.	3.164601130413199e-7
32.	167.	-2.0093001005206433e-7
34.	167.	-1.2970680135391957e-7
36.	167.	6.21538712690978e-6
38.	167.	8.98024859113476e-8
40.	167.	-1.18766450945957e-6
42.	167.	-5.92243572791947e-6
44.	167.	6.771789759627561e-6
46.	167.	4.86774584313085e-6
48.	167.	-3.4362045553636058e-6
50.	167.	5.88238588791883e-6
52.	167.	2.3705940741905842e-6
54.	167.	7.003830704751782e-7
56.	167.	-2.8966096356183887e-7
58.	167.	3.402087340563682e-6
60.	167.	-5.666758903985641e-7
62.	167.	-3.2625102559168278e-6
64.	167.	-6.915033857657663e-7
66.	167.	3.228329048733962e-6
68.	167.	5.664603438137726e-7
70.	167.	8.223074775352571e-7
72.	167.	-1.3750886521787006e-7
74.	167.	3.90950371510684e-6
76.	167.	1.0731733748195746e-6
78.	167.	1.1263613841676221e-6
80.	167.	1.1085408191297417e-6
82.	167.	9.970149652771931e-8
84.	167.	-8.151044881916798e-7
86.	167.	9.527984745072888e-6
88.	167.	0.0000163159520064749
90.	167.	-4.955465152892329e-6
92.	167.	-4.230675371744755e-6
94.	167.	0.000012338416902105917
96.	167.	3.106522224231801e-7
98.	167.	-1.555089065615522e-6
100.	167.	-7.494325696797944e-7
102.	167.	3.7332440314304743e-6
104.	167.	-7.353911105962117e-7
106.	167.	-2.8071230502153695e-7
108.	167.	-3.077932334175084e-6
110.	167.	-1.9033302066119414e-6
112.	167.	1.2739133711029445e-8
114.	167.	0.00005367695456633316
116.	167.	-2.1888754073481955e-6
118.	167.	-4.2558014212023316e-6
120.	167.	-0.00004125119831836381
122.	167.	0.00005980587790113621
124.	167.	-2.0889076769273337e-6
126.	167.	0.00005434515486782281
128.	167.	-0.00003272027267058375
130.	167.	-0.00008803408938740695
132.	167.	0.00001223851798247988
134.	167.	5.972646583450145e-7
136.	167.	6.317509374224513e-6
138.	167.	-2.9436526142531745e-6
140.	167.	-2.445472930896937e-6
142.	167.	1.1631051223584094e-6
144.	167.	-2.396273244290966e-6
146.	167.	0.000013606499344948054
148.	167.	0.0000725145429035269
150.	167.	-0.00010436772724643434
152.	167.	-7.546317478226014e-6
154.	167.	-0.00006487822732210404
156.	167.	5.728459939958649e-8
158.	167.	2.711287067577286e-6
160.	167.	0.00007496286630915782
162.	167.	-2.737655994345918e-6
164.	167.	0.00007562446281599395
166.	167.	5.6283617749042625e-6
168.	167.	-0.000033882408115880485
170.	167.	-0.0001279499150975948
172.	167.	2.21106578710704e-7
174.	167.	-2.8917925501598363e-8
176.	167.	1.855451361568047e-6
178.	167.	-0.0001171933311140033
180.	167.	-0.00006262327009927464
182.	167.	6.203712484047351e-7
184.	167.	0.0000716127161809864
186.	167.	7.3872208242740265e-6
188.	167.	-0.0001310115937219968
190.	167.	0.00002257678823530776
192.	167.	-0.0000450877649350516
194.	167.	-8.961614504722065e-7
196.	167.	8.105391345094095e-6
198.	167.	2.049195300348554e-6
200.	167.	5.53259528190683e-6
202.	167.	-0.00010354709787482428
204.	167.	-0.00011138622796405652
206.	167.	-6.097998593021733e-6
208.	167.	-0.00013376276689915995
210.	167.	-0.0000577975726228661
212.	167.	-3.248655526211581e-6
214.	167.	-0.00009996798159605913
216.	167.	0.0001198312751306192
218.	167.	0.000059446114262193125
220.	167.	-0.00017614955372415728
222.	167.	1.3848597164384887e-6
224.	167.	-1.1292891169726365e-6
226.	167.	0.00010139425551434156
228.	167.	9.486059990322353e-7
230.	167.	4.749371921475692e-7
232.	167.	0.00009080205619214529
234.	167.	0.00003201527582924027
236.	167.	-8.806122951440716e-6
238.	167.	-0.0001576174569070062
240.	167.	0.00004301247710733149
242.	167.	-3.5348966566150645e-6
244.	167.	-0.00021637721489328282
246.	167.	1.6684753859094847e-7
248.	167.	0.00004090305866679669
250.	167.	0.00023890882790758304
252.	167.	-0.00021958358533972374
254.	167.	-0.00033798220673842257
256.	167.	-5.144773990370283e-6
258.	167.	0.00006783229185154693
260.	167.	0.033748378563116466
262.	167.	0.05434419847499143
264.	167.	0.06893762408777131
266.	167.	0.08079072060269457
268.	167.	0.09102347959879596
270.	167.	0.10014067212152952
272.	167.	0.1083989512238572
274.	167.	0.11599685794478802
276.	167.	0.12307201333999992
278.	167.	0.1296966640765653
280.	167.	0.135916465119415
282.	167.	0.14178410936017494
284.	167.	0.14737849447083076
286.	167.	0.15272019867874875
288.	167.	0.15782806786451684
290.	167.	0.16271505330603142
292.	167.	0.16741333121729413
294.	167.	0.17193617438012482
296.	167.	0.1762958234265281
298.	167.	0.18051162374222696
300.	167.	0.1845728690180525
302.	167.	0.1885124306485916
304.	167.	0.19233857442113658
306.	167.	0.1960402228420753
308.	167.	0.19963515528770018
310.	167.	0.20314015952695577
312.	167.	0.20653843253462154
314.	167.	0.20984016837908975
316.	167.	0.21306700183414917
318.	167.	0.21620213508376457
320.	167.	0.21926735111992318
322.	167.	0.2222543394814868
324.	167.	0.22516002869428267
326.	167.	0.2280095449034852
328.	167.	0.2307849343108789
330.	167.	0.23349476846349726
332.	167.	0.23615803280964875
334.	167.	0.2387493404346068
336.	167.	0.24129265080703374
338.	167.	0.24378114374269674
340.	167.	0.24621256110262152
342.	167.	0.2486008828388306
344.	167.	0.25092840603442695
346.	167.	0.2532132826248328
348.	167.	0.2554551916313985
350.	167.	0.2576521267432137
0.	169.	3.1086129057977926e-8
2.	169.	-1.871135638495522e-7
4.	169.	-5.242689716917365e-7
6.	169.	-2.2279115778599996e-6
8.	169.	-4.357215930406968e-7
10.	169.	-7.679431525814105e-7
12.	169.	-2.180380540404345e-6
14.	169.	-5.685925074723398e-6
16.	169.	-5.033793594013537e-6
18.	169.	1.6405145320724946e-6
20.	169.	7.455182480137555e-7
22.	169.	4.141400576734191e-6
24.	169.	-1.4164595877575838e-7
26.	169.	-5.882706502463537e-7
28.	169.	-1.0926854304254196e-6
30.	169.	1.3259667643548441e-6
32.	169.	4.528503478138907e-6
34.	169.	4.725261012046066e-6
36.	169.	3.1846844825966203e-7
38.	169.	-1.2872189339776028e-6
40.	169.	-4.6338146388516395e-6
42.	169.	-1.9397136410915842e-6
44.	169.	3.178627656163415e-6
46.	169.	-4.634271185877322e-6
48.	169.	-3.6565190201035646e-6
50.	169.	-1.1633615088279413e-6
52.	169.	3.7793325506464023e-6
54.	169.	1.9618808710573227e-7
56.	169.	-3.8882224539847596e-7
58.	169.	-5.070398688278334e-6
60.	169.	-6.004154256413822e-6
62.	169.	-7.821772880734839e-7
64.	169.	6.86107172636921e-6
66.	169.	-8.006833056686799e-6
68.	169.	-5.360340678327217e-6
70.	169.	2.6358714911302556e-7
72.	169.	-6.449790589531342e-7
74.	169.	-7.553333120506474e-6
76.	169.	2.858668901704847e-6
78.	169.	-2.300399776041444e-7
80.	169.	-2.580108401201608e-8
82.	169.	1.4438105623106839e-6
84.	169.	0.00004383598338124674
86.	169.	0.000018712780956629392
88.	169.	0.00008495144135813918
90.	169.	-1.761822535924379e-7
92.	169.	7.363487372352396e-7
94.	169.	-4.917921873543213e-6
96.	169.	-1.8966202316470317e-6
98.	169.	2.7252353130918233e-6
100.	169.	-3.8581028240529815e-6
102.	169.	5.3678040001957745e-6
104.	169.	-0.00008284166015392775
106.	169.	-4.554221154523756e-6
108.	169.	-0.000020995685590792235
110.	169.	-0.00003490187090579176
112.	169.	1.0544687353604947e-6
114.	169.	-2.962472656908884e-6
116.	169.	0.000052965188381637985
118.	169.	8.901803297272316e-6
120.	169.	0.000049831338273132844
122.	169.	0.00010978667757924199
124.	169.	4.596649933532597e-6
126.	169.	-0.000046434135123709005
128.	169.	-0.00005590522591785172
130.	169.	-1.627056746731487e-6
132.	169.	-1.3607370173943399e-6
134.	169.	-1.136601199313677e-6
136.	169.	0.0000582814882097204
138.	169.	1.4924504798900527e-7
140.	169.	-2.8901557465834753e-7
142.	169.	-1.2514724212874586e-6
144.	169.	2.901840593157483e-6
146.	169.	-0.00001564379281936093
148.	169.	0.00003299414585067179
150.	169.	-1.4273687625575498e-6
152.	169.	-3.923743499436037e-7
154.	169.	-0.00008298898240444601
156.	169.	-0.0000994390569723863
158.	169.	0.000012824859830759631
160.	169.	0.00012109567185038178
162.	169.	0.00006409759544459343
164.	169.	9.304877811283539e-6
166.	169.	-7.64165263961172e-6
168.	169.	1.8868622390986274e-7
170.	169.	-3.48677504495715e-7
172.	169.	-3.885178152192037e-6
174.	169.	-0.000031917373702672444
176.	169.	-0.00004373315025993098
178.	169.	0.00010487001665232609
180.	169.	-5.45962012547096e-7
182.	169.	1.293013045316619e-6
184.	169.	0.00007407274538767879
186.	169.	-0.00005030984767258303
188.	169.	0.00020577047980450695
190.	169.	-0.00005382987669248043
192.	169.	-0.000028465204330952053
194.	169.	-0.00012511621436610295
196.	169.	-0.00004175496526931033
198.	169.	-0.00009938880821075691
200.	169.	-5.4989864899338875e-6
202.	169.	1.244070573520291e-6
204.	169.	0.00006833464328570364
206.	169.	-0.000049924116501360444
208.	169.	-0.00012284395839831828
210.	169.	7.422400236543766e-7
212.	169.	-0.00007286103079342766
214.	169.	1.5035510694143862e-7
216.	169.	-0.00007111113818828246
218.	169.	-0.00015417765274932567
220.	169.	-0.00003734539873317439
222.	169.	-0.00002785249964352412
224.	169.	0.00015899819022066036
226.	169.	0.0001301215737851332
228.	169.	-0.000016591933750723014
230.	169.	-0.00016988861263061308
232.	169.	-1.6488297205580484e-6
234.	169.	-0.000032061096117782967
236.	169.	-0.0001798468199536331
238.	169.	0.0002038484428165545
240.	169.	0.00010108509732227082
242.	169.	2.6422512763058326e-6
244.	169.	-1.4682327412713618e-7
246.	169.	0.00007524435113409078
248.	169.	2.279211893176246e-6
250.	169.	0.00009812122814645524
252.	169.	0.00016715865576570236
254.	169.	5.396955522962299e-6
256.	169.	-0.000154798657470589
258.	169.	0.00004665617329852733
260.	169.	-0.00021214149928411378
262.	169.	4.595692096360692e-6
264.	169.	0.00018797648677244046
266.	169.	3.7493115033655334e-6
268.	169.	0.00014512687097930613
270.	169.	-0.000011916432752943505
272.	169.	0.00024388278505415353
274.	169.	-8.089765986822028e-6
276.	169.	-0.00022254548415380653
278.	169.	-9.375097698483925e-7
280.	169.	-0.00008360060089052127
282.	169.	-0.000015588525849746526
284.	169.	0.0004496988009583003
286.	169.	9.667886099633307e-6
288.	169.	0.00024888636688940083
290.	169.	0.00012303986390678863
292.	169.	-0.000018599638765247425
294.	169.	0.00012306503056569524
296.	169.	0.00022570778618536937
298.	169.	0.00009534111881491974
300.	169.	-0.00009557957094627196
302.	169.	0.03053286049870863
304.	169.	0.04960152616436422
306.	169.	0.06304778015874574
308.	169.	0.07396650410395349
310.	169.	0.08338510990183419
312.	169.	0.09173800319975847
314.	169.	0.09932839151657902
316.	169.	0.10629825881460785
318.	169.	0.11278759930988473
320.	169.	0.11884503028294127
322.	169.	0.124558612756407
324.	169.	0.1299496411881226
326.	169.	0.1350771103628146
328.	169.	0.13996210416151086
330.	169.	0.1446362458472026
332.	169.	0.14910437927846917
334.	169.	0.15340759242576063
336.	169.	0.15753598491485193
338.	169.	0.16152116175579675
340.	169.	0.16537607906606974
342.	169.	0.16910208037939303
344.	169.	0.17270614331626175
346.	169.	0.17619085089393768
348.	169.	0.17957067047872605
350.	169.	0.18285513712679155
0.	171.	6.142670917869003e-8
2.	171.	7.998780924284568e-7
4.	171.	-9.120875243805131e-7
6.	171.	-2.367659892697439e-6
8.	171.	-1.5823925948891533e-6
10.	171.	6.784981731087561e-8
12.	171.	-9.554543596484328e-8
14.	171.	2.611212392368166e-6
16.	171.	-1.478303808095387e-7
18.	171.	-3.7518040939330016e-7
20.	171.	4.057032966931884e-7
22.	171.	5.730444131071063e-6
24.	171.	-1.1292865719493892e-7
26.	171.	-6.803932885863643e-8
28.	171.	-3.0286697392310625e-6
30.	171.	-2.4304319048722366e-6
32.	171.	-4.6901576033762665e-6
34.	171.	3.4445032721814288e-6
36.	171.	1.0156630236316605e-6
38.	171.	2.0119446172695854e-7
40.	171.	-2.998940064971593e-6
42.	171.	4.743881976546112e-7
44.	171.	1.5670996976441068e-6
46.	171.	6.104669414909718e-8
48.	171.	-7.336458849872884e-6
50.	171.	5.356899136098589e-6
52.	171.	-2.828975680752441e-7
54.	171.	-4.038159565621746e-7
56.	171.	2.956258705703461e-7
58.	171.	-8.151668141772827e-6
60.	171.	3.963488008695678e-6
62.	171.	2.5458459535504736e-6
64.	171.	-3.5866114189178993e-6
66.	171.	-7.86949379945071e-6
68.	171.	-4.196226932486723e-6
70.	171.	9.96295549616814e-7
72.	171.	-9.649850131875994e-7
74.	171.	9.333085524340918e-7
76.	171.	-0.00006773219904921036
78.	171.	-0.00002061121744974569
80.	171.	4.825330121956102e-6
82.	171.	-2.8442655324685794e-6
84.	171.	0.000019827993576341246
86.	171.	-5.668553239064901e-6
88.	171.	3.4590659677138603e-6
90.	171.	-4.045268939525262e-8
92.	171.	-0.000044912366915576636
94.	171.	-0.00003425383598171734
96.	171.	0.00002031423711929945
98.	171.	2.1243334955348198e-6
100.	171.	0.00002473180894839017
102.	171.	-4.255831856635614e-6
104.	171.	0.00008239717995364364
106.	171.	-0.00003056201105601125
108.	171.	6.644930597586243e-7
110.	171.	0.00004485082534693269
112.	171.	3.7461335143941285e-6
114.	171.	-5.276255976255271e-6
116.	171.	-0.00004584469220880091
118.	171.	-6.367373320883702e-7
120.	171.	0.00003260614089309582
122.	171.	-2.768200949203424e-6
124.	171.	-3.0325938107861005e-6
126.	171.	-1.9243437753466557e-7
128.	171.	-0.000057211251564808594
130.	171.	-0.000029265564365965414
132.	171.	7.388471129450456e-6
134.	171.	2.367041285188596e-6
136.	171.	3.024717308980803e-6
138.	171.	1.3020076831375047e-7
140.	171.	0.00007421001726234368
142.	171.	-0.00006447334691751108
144.	171.	-0.00005757955887243657
146.	171.	2.3280215415233665e-6
148.	171.	-0.00012295850323755297
150.	171.	-1.5454574212146368e-6
152.	171.	-0.00007028959959134193
154.	171.	3.069801233552853e-6
156.	171.	-1.7076280315293646e-6
158.	171.	-0.0000623734937703038
160.	171.	-0.00008728805499968521
162.	171.	-0.00009299910589782222
164.	171.	-0.0000888898313357781
166.	171.	-0.000014663837307161663
168.	171.	-0.00020512745179175458
170.	171.	-0.00003625425335759794
172.	171.	-0.00004557087753646562
174.	171.	0.000010084745975435143
176.	171.	0.000058075370227962764
178.	171.	2.0159939749787315e-6
180.	171.	-0.00010351311285450318
182.	171.	0.00014991288505288537
184.	171.	4.177924471986621e-7
186.	171.	0.00007288364194682184
188.	171.	-3.4294646051975954e-7
190.	171.	0.00008942819075312608
192.	171.	0.0001378520115696544
194.	171.	-9.687841162991504e-6
196.	171.	0.00011589204927678741
198.	171.	-1.2530337984035874e-7
200.	171.	-0.00004190969483022845
202.	171.	4.807612519537515e-8
204.	171.	-0.000041797272629344115
206.	171.	0.00012081103009347593
208.	171.	4.851515932393912e-6
210.	171.	-4.7491000132634804e-7
212.	171.	1.028739828069159e-6
214.	171.	-0.00004845391902251293
216.	171.	0.000016071515517089082
218.	171.	-0.00004178683634709654
220.	171.	-0.00006159234740797611
222.	171.	-0.000049936104806975826
224.	171.	0.00011230474471941091
226.	171.	0.0000608680283496262
228.	171.	0.000029547257056185332
230.	171.	0.000027676861361093756
232.	171.	-0.00009187619329419329
234.	171.	0.000030344675045276607
236.	171.	2.6959624044065587e-7
238.	171.	-0.00014942322658883706
240.	171.	-7.774908150581185e-6
242.	171.	-0.0002514562525976162
244.	171.	-0.0001320197135505952
246.	171.	0.00019106025534800297
248.	171.	1.258929592040248e-6
250.	171.	2.156558557834522e-7
252.	171.	-0.000041547259054951624
254.	171.	-2.1558565933190595e-6
256.	171.	-0.00002216591697720089
258.	171.	0.00007520765870532572
260.	171.	-1.8713832880122444e-7
262.	171.	-0.0001219860468291519
264.	171.	-0.00007788676670002552
266.	171.	0.00003611306389057055
268.	171.	-0.00013655167693829665
270.	171.	-0.00006799863553221656
272.	171.	-1.038327409504103e-7
274.	171.	-5.705596375821183e-6
276.	171.	-0.00005479328874433567
278.	171.	-0.00007400978597644635
280.	171.	-0.000011923167231167632
282.	171.	0.00010294529295429416
284.	171.	-0.00013719231226724996
286.	171.	6.68423166782028e-6
288.	171.	-0.00020612562629808857
290.	171.	-0.000014393245670690685
292.	171.	0.00005711773986958028
294.	171.	0.0000389706500469807
296.	171.	-0.00017685315887758858
298.	171.	-0.00007745091937712171
300.	171.	9.928854587298392e-7
302.	171.	-0.00015591041780336465
304.	171.	0.00009286824874788098
306.	171.	-1.6125951333420866e-7
308.	171.	-8.785300488227785e-7
310.	171.	0.00021570380334921563
312.	171.	0.00006489568143757604
314.	171.	-0.00017132802606357716
316.	171.	-0.0002812070839804488
318.	171.	0.00011427674981600669
320.	171.	0.00007685872154097289
322.	171.	0.000056770600304215
324.	171.	0.00022461943290052008
326.	171.	-0.00015010959468929702
328.	171.	0.000055970961184675886
330.	171.	-0.000337775300096102
332.	171.	-0.0003309031665444565
334.	171.	-1.2358143513850917e-7
336.	171.	0.00010522327751559617
338.	171.	-0.00027192621689105717
340.	171.	1.864384713404072e-7
342.	171.	1.4047143683608188e-8
344.	171.	0.0000711085604576602
346.	171.	-0.00015314888135470643
348.	171.	-0.00015308388215024487
350.	171.	-2.1001796064019492e-7
0.	173.	-2.2902942871578815e-8
2.	173.	3.892872129793449e-7
4.	173.	-2.0950301410597988e-7
6.	173.	-1.5187302833678747e-6
8.	173.	-8.57328295236456e-8
10.	173.	2.3498226857787358e-6
12.	173.	-2.407316231354227e-6
14.	173.	1.1030223360146958e-6
16.	173.	-2.8065149223719947e-6
18.	173.	-3.3787476198813795e-7
20.	173.	4.307856967998958e-6
22.	173.	-8.635955187313779e-7
24.	173.	2.5542668387166373e-6
26.	173.	-1.882704003873728e-6
28.	173.	8.026511918229307e-7
30.	173.	9.280559231053937e-6
32.	173.	3.207237986396792e-7
34.	173.	2.6652198907124863e-6
36.	173.	1.6684864008046637e-6
38.	173.	-4.6408081386853583e-7
40.	173.	5.545048380812502e-7
42.	173.	-1.3701461507308507e-6
44.	173.	1.7213902282835024e-7
46.	173.	4.415489146538189e-6
48.	173.	1.3915578194081737e-6
50.	173.	1.7933168228494757e-6
52.	173.	-1.3837954984754617e-7
54.	173.	-3.6662576611911702e-6
56.	173.	-1.948578866936651e-6
58.	173.	4.355751785943957e-7
60.	173.	4.402874560040574e-6
62.	173.	3.4033849073003468e-6
64.	173.	-2.3138335444849034e-6
66.	173.	1.1419606478253355e-6
68.	173.	-9.028242123327647e-6
70.	173.	-0.000011465252847848881
72.	173.	2.7215401935821303e-6
74.	173.	-0.000012203528725593521
76.	173.	-2.1246684550997957e-7
78.	173.	-7.0502970366577456e-6
80.	173.	-6.716015226824591e-6
82.	173.	0.000019342748220627578
84.	173.	2.6329525133020566e-6
86.	173.	0.00003334039189641552
88.	173.	5.623886064891328e-7
90.	173.	-0.000029391819788036388
92.	173.	3.7903837469558304e-8
94.	173.	2.1502320177562947e-6
96.	173.	-1.5362958317062557e-6
98.	173.	-1.0573503510611487e-7
100.	173.	-4.2966737099689615e-7
102.	173.	-0.00005457615500238272
104.	173.	-1.2465393471145739e-6
106.	173.	2.179514868349162e-6
108.	173.	-0.00006387881979453255
110.	173.	-3.0027565865612742e-6
112.	173.	2.94559066034847e-7
114.	173.	-1.0823739361707188e-6
116.	173.	-9.332154244282475e-7
118.	173.	-0.00008929413667112663
120.	173.	-4.819006381855573e-7
122.	173.	0.0000200495966373482
124.	173.	-0.00006722211038679958
126.	173.	2.422111886132772e-6
128.	173.	1.5955218212908385e-7
130.	173.	-0.00007322807080484717
132.	173.	-0.00014975342475328964
134.	173.	0.000036599875926888876
136.	173.	-0.00004824404136139882
138.	173.	4.8108461498347766e-6
140.	173.	-2.8069095223741838e-6
142.	173.	2.4964201353675338e-6
144.	173.	3.975516056243235e-6
146.	173.	0.00006128426404877111
148.	173.	-1.3538937587418737e-7
150.	173.	-0.00005393241670330612
152.	173.	6.354929406302904e-7
154.	173.	0.00011055786191746407
156.	173.	-0.00017547075417430943
158.	173.	-4.528807509288244e-6
160.	173.	-1.433062373765828e-7
162.	173.	0.00008040253150623072
164.	173.	2.2426973302186162e-6
166.	173.	-5.222729043561777e-8
168.	173.	5.044682337489316e-6
170.	173.	-1.8708972988279737e-6
172.	173.	-9.451049215891767e-7
174.	173.	-0.000036007712710958775
176.	173.	2.0050056688612645e-6
178.	173.	0.000050120619569886065
180.	173.	-3.136429363545301e-9
182.	173.	1.008378651914671e-6
184.	173.	1.1158789476973001e-6
186.	173.	0.000047913851568259464
188.	173.	0.00001621520357516998
190.	173.	0.00005173177748777111
192.	173.	-3.867683149829529e-6
194.	173.	0.0001053489922441081
196.	173.	-0.0001139687930786353
198.	173.	9.952780029383144e-7
200.	173.	-1.5121553438235888e-6
202.	173.	-7.912745864884376e-7
204.	173.	0.00004926388227716502
206.	173.	-0.00010610382916403002
208.	173.	-0.0000445675127741569
210.	173.	0.00003333063329346051
212.	173.	-0.00009632190304926212
214.	173.	0.00011216320707727684
216.	173.	0.00007668065548486229
218.	173.	-0.00006973246752513323
220.	173.	0.00012507365763268197
222.	173.	0.000045758843451056073
224.	173.	-0.00009029998221653872
226.	173.	-1.804847343422189e-6
228.	173.	0.00007922986735557982
230.	173.	2.1927977189462813e-7
232.	173.	-0.000048841518960295495
234.	173.	-2.789126420193437e-6
236.	173.	-0.000057953789010885035
238.	173.	4.140061242398539e-6
240.	173.	0.00003256076497469394
242.	173.	8.757503360615164e-7
244.	173.	3.2527218141373167e-6
246.	173.	0.000012410133252665693
248.	173.	-2.320056353162836e-6
250.	173.	0.00022943045855524724
252.	173.	-0.000059450819842485724
254.	173.	0.000054772724878600256
256.	173.	-0.00010593617829987818
258.	173.	-1.5192478150195772e-6
260.	173.	-0.00004979679959154152
262.	173.	0.00013058636101219307
264.	173.	9.623887705763312e-6
266.	173.	-1.7910414682210283e-6
268.	173.	6.687783798303258e-7
270.	173.	0.00012510072974053385
272.	173.	0.00028401766078075516
274.	173.	1.1647611045788784e-6
276.	173.	-0.00007168016076618038
278.	173.	-8.856904059905493e-7
280.	173.	-5.137900311993819e-6
282.	173.	-0.0000876371435069215
284.	173.	0.00007157882691703682
286.	173.	0.00007402784531020634
288.	173.	0.00015919329303617727
290.	173.	0.0003477277059332274
292.	173.	0.00006997736459026814
294.	173.	-2.8603317393377034e-7
296.	173.	0.00016541805496594073
298.	173.	-0.00009014803416993436
300.	173.	-4.4260008143821205e-7
302.	173.	-0.00006073064796395647
304.	173.	-0.00014315208770010517
306.	173.	0.000018100460828886504
308.	173.	0.00008325223156720677
310.	173.	0.0001653013503692892
312.	173.	-0.00006655429230653255
314.	173.	0.00008878640653041511
316.	173.	-0.00014023991175146416
318.	173.	0.0001819107979387328
320.	173.	0.00007674313045923667
322.	173.	-0.00010540637585048027
324.	173.	0.00004472916304198191
326.	173.	0.00012977329049845002
328.	173.	-0.00020903487495383392
330.	173.	7.772672612513102e-6
332.	173.	-0.00021373546078457106
334.	173.	0.000035945286049602
336.	173.	0.00008676355754345963
338.	173.	-0.00019996208827726642
340.	173.	-2.2610077950477905e-7
342.	173.	0.00007657211859270309
344.	173.	0.00033327546693300713
346.	173.	0.00010584058103183688
348.	173.	0.00004627095712808668
350.	173.	-2.232519283581576e-6
0.	175.	-9.32170060694427e-9
2.	175.	2.4456718864114967e-6
4.	175.	-2.190549469685129e-6
6.	175.	3.3516359618854674e-7
8.	175.	-3.1996255234200243e-6
10.	175.	-1.7068370430612108e-7
12.	175.	2.3578368059639134e-6
14.	175.	6.150336485538399e-6
16.	175.	1.0807554644089582e-6
18.	175.	1.289620025224515e-6
20.	175.	9.236173329373975e-7
22.	175.	-8.31955325448805e-7
24.	175.	4.116636336859827e-6
26.	175.	-7.395393433865827e-7
28.	175.	-7.885229251687085e-7
30.	175.	6.846047539910065e-8
32.	175.	-7.586178744012316e-7
34.	175.	4.68075508968213e-6
36.	175.	-1.9151114680495842e-6
38.	175.	5.320148980215327e-6
40.	175.	1.232471704644954e-6
42.	175.	1.7591158050905484e-7
44.	175.	6.191487292506125e-7
46.	175.	-7.930205756920728e-7
48.	175.	-5.22622043990578e-7
50.	175.	3.959330069842165e-6
52.	175.	2.1199077255800488e-6
54.	175.	3.8041851905570756e-6
56.	175.	-1.9620442337970668e-6
58.	175.	1.3189529703327963e-6
60.	175.	-2.930496831407648e-6
62.	175.	4.280942840059638e-6
64.	175.	0.000011526935271929477
66.	175.	1.1767197811771302e-6
68.	175.	1.368259925441153e-6
70.	175.	-2.8269285206963095e-6
72.	175.	3.3977585360956514e-6
74.	175.	-3.196236961092943e-7
76.	175.	1.1242977245320315e-7
78.	175.	1.4860530895870385e-6
80.	175.	5.941070584864957e-7
82.	175.	-8.094137962937767e-6
84.	175.	-0.000024366587671220274
86.	175.	7.356207721023929e-6
88.	175.	-0.000017615605039837913
90.	175.	-8.719836298911214e-6
92.	175.	-6.240066603834368e-6
94.	175.	-5.877339338106973e-7
96.	175.	4.3860566347650896e-6
98.	175.	-0.000058836097708802086
100.	175.	-0.00006354978036910855
102.	175.	-0.000027498030226841355
104.	175.	-0.000059569690428048485
106.	175.	0.00009796316490256995
108.	175.	0.00003532636284927595
110.	175.	1.4487185799985948e-6
112.	175.	0.000028387727316891322
114.	175.	5.312495433013383e-6
116.	175.	-1.8543398242652977e-7
118.	175.	-0.00003491648529051108
120.	175.	-6.388506452864589e-7
122.	175.	-1.270453097099351e-6
124.	175.	0.00003441365533626378
126.	175.	-1.2373188647421546e-6
128.	175.	-0.00001432134459770044
130.	175.	0.00008598945849960732
132.	175.	-0.0000612131561274194
134.	175.	-1.2942142030349018e-6
136.	175.	-2.364279314877023e-6
138.	175.	-0.00005820273556788719
140.	175.	-0.00011495451095161485
142.	175.	-2.9244375093784098e-6
144.	175.	-1.6813782176105874e-7
146.	175.	-0.00003950244072762123
148.	175.	-2.887559858626172e-6
150.	175.	-0.00002109567209383687
152.	175.	-8.326488011044537e-6
154.	175.	0.00004939670870524128
156.	175.	-0.000043840519818447415
158.	175.	-6.6356126622160155e-6
160.	175.	0.00006614597752341871
162.	175.	0.00008566675259408539
164.	175.	0.00007640539311567129
166.	175.	2.2107671710453587e-6
168.	175.	-0.000034394854016664925
170.	175.	0.00006815833326930649
172.	175.	2.0982487928111756e-6
174.	175.	-1.3448693426269287e-6
176.	175.	-0.00008955108725326066
178.	175.	0.0000831206856104257
180.	175.	3.0629565310968483e-7
182.	175.	-0.00004733123118834619
184.	175.	0.000064971615526366
186.	175.	7.122101537815362e-6
188.	175.	-5.277390611031413e-7
190.	175.	-2.2419157957875772e-7
192.	175.	-3.7861986970674083e-6
194.	175.	0.0000904451299122931
196.	175.	-0.00009522397648070582
198.	175.	0.00002079972743110508
200.	175.	-9.858632568943665e-7
202.	175.	4.198080878090811e-7
204.	175.	-0.000015437810598758975
206.	175.	0.00013333015140214283
208.	175.	-1.2508537212261323e-6
210.	175.	-0.00007734433580051697
212.	175.	0.00007903385739387012
214.	175.	0.000015602956422869407
216.	175.	0.00009327688850341144
218.	175.	0.0000765410467855412
220.	175.	-4.143672380516712e-8
222.	175.	0.00006633090776858603
224.	175.	-1.8602228549363893e-6
226.	175.	0.000021284194317954724
228.	175.	-0.00004307272866816301
230.	175.	-1.219329950007844e-6
232.	175.	-0.00013732150503315956
234.	175.	0.00026107845443264666
236.	175.	0.00007276584684770036
238.	175.	0.000034088903161225186
240.	175.	-0.00010707261444800747
242.	175.	0.000036234379023327087
244.	175.	7.09923809982142e-7
246.	175.	-0.00004272277444945714
248.	175.	1.7050458422888674e-8
250.	175.	-0.00008124547027681657
252.	175.	-0.000013840916267959749
254.	175.	0.00013667387959122277
256.	175.	7.078698135552254e-7
258.	175.	-0.00004975010404104657
260.	175.	2.046842254445426e-6
262.	175.	0.00012084240619857545
264.	175.	-0.00008831327582498893
266.	175.	0.00014790835241802256
268.	175.	-5.805019662775207e-7
270.	175.	0.000037791261409180785
272.	175.	7.486591341933361e-6
274.	175.	-0.00009079577026759053
276.	175.	1.371069743672411e-7
278.	175.	0.00001749954023774586
280.	175.	0.00009646405367908645
282.	175.	0.000015307557679300533
284.	175.	0.000039550865557713284
286.	175.	0.00005648780339502437
288.	175.	0.0002378525670680606
290.	175.	-0.00007381783921836455
292.	175.	-1.2858955277598853e-6
294.	175.	0.00003540449406314774
296.	175.	-0.0001408527682814839
298.	175.	0.00010138615705821863
300.	175.	-0.0001686033778395069
302.	175.	7.498277936899531e-7
304.	175.	0.00012556605349659718
306.	175.	-0.000030988994078439494
308.	175.	0.00009035880351473216
310.	175.	0.0000523934758249181
312.	175.	-0.00006822356201800077
314.	175.	-2.5750268192527317e-6
316.	175.	-0.000015497006398316197
318.	175.	0.0001696188422097277
320.	175.	-0.0000631245293516296
322.	175.	-0.00007729476059439593
324.	175.	-0.00007743354417139061
326.	175.	-3.0029742539786297e-6
328.	175.	-2.3649307952631422e-6
330.	175.	-0.00001532788851117415
332.	175.	-0.00013922926425183804
334.	175.	-0.00003740249863611723
336.	175.	-0.00009048941717071007
338.	175.	0.00014287088936163115
340.	175.	9.104507173955422e-6
342.	175.	0.00007003370581932852
344.	175.	0.00002337073771814745
346.	175.	2.783549177871507e-6
348.	175.	-5.419097085998179e-7
350.	175.	4.007580297530427e-7
0.	177.	1.98941518374279e-7
2.	177.	-4.2604878558679813e-7
4.	177.	1.2376657143835557e-6
6.	177.	3.750461045763601e-7
8.	177.	-3.4142548519556225e-6
10.	177.	-2.809050766883299e-7
12.	177.	-8.619473129955506e-7
14.	177.	-1.772629651883516e-7
16.	177.	-9.82301538024672e-7
18.	177.	7.05548140580458e-7
20.	177.	-4.811862672011549e-6
22.	177.	1.8363391120243215e-7
24.	177.	-1.7088152000007971e-7
26.	177.	3.5966074373006414e-6
28.	177.	1.1096125972788822e-6
30.	177.	-4.777777947221943e-7
32.	177.	-4.0840453641130826e-7
34.	177.	1.2534997404501053e-6
36.	177.	4.016038869510071e-7
38.	177.	4.5809247309820597e-7
40.	177.	1.2840267105810994e-6
42.	177.	-1.4783787867776752e-6
44.	177.	-3.097322633179564e-6
46.	177.	6.997949682589785e-7
48.	177.	1.9063102233657723e-6
50.	177.	-3.793788645540087e-6
52.	177.	-1.7029751534117516e-6
54.	177.	-5.3848602568189595e-6
56.	177.	8.375657665321377e-7
58.	177.	3.314634059848454e-7
60.	177.	-1.3535099616070372e-6
62.	177.	4.205106374283505e-6
64.	177.	-4.422643874872343e-7
66.	177.	2.014178299354249e-6
68.	177.	-0.00003171667187799383
70.	177.	-1.0039045430524789e-6
72.	177.	-6.0238548421787285e-6
74.	177.	5.056723784856363e-6
76.	177.	2.7235623861084585e-6
78.	177.	1.401871388686492e-6
80.	177.	6.248614314484669e-6
82.	177.	1.0701724543178887e-6
84.	177.	1.1040820979085418e-6
86.	177.	-1.9365975276211795e-6
88.	177.	4.7610064172706115e-6
90.	177.	-1.187583471709661e-6
92.	177.	-7.917533357258169e-6
94.	177.	0.000027613742428769397
96.	177.	-0.000022975856041194022
98.	177.	0.000010004627660219397
100.	177.	1.1126356976601999e-6
102.	177.	-1.6341644042038218e-7
104.	177.	2.3652505681126235e-6
106.	177.	0.00009219726973499867
108.	177.	-5.475480955330597e-7
110.	177.	3.2070873917185904e-6
112.	177.	-5.6894079341082686e-8
114.	177.	0.00004697702642984434
116.	177.	1.6338866985613283e-7
118.	177.	-0.00002049315521544383
120.	177.	-0.000036250409985311556
122.	177.	0.000042500174706492216
124.	177.	-0.000012624281677288681
126.	177.	-4.712316314610123e-6
128.	177.	-3.7935277679251533e-6
130.	177.	1.213973818647784e-7
132.	177.	2.587864605832034e-6
134.	177.	0.000036420172327021366
136.	177.	-0.00004743079833679378
138.	177.	4.0570547857562284e-7
140.	177.	0.0000796715065612876
142.	177.	0.00005242014285905515
144.	177.	-0.00003088230415182385
146.	177.	8.366895029505761e-8
148.	177.	-2.674496568184724e-6
150.	177.	0.00007079078733135168
152.	177.	8.257231640893362e-6
154.	177.	-4.2931972653975226e-7
156.	177.	-2.4444864677716006e-6
158.	177.	-0.00013946742380166227
160.	177.	0.00002684247100524515
162.	177.	9.565078892180765e-7
164.	177.	-0.000052693634942337916
166.	177.	-0.00004710911982709168
168.	177.	1.6388346965318344e-6
170.	177.	0.000012138861747201954
172.	177.	0.00003492773317808729
174.	177.	-2.0752257149660304e-6
176.	177.	-0.00016545101230391166
178.	177.	0.000033521378312530506
180.	177.	-2.3187995863200306e-7
182.	177.	-3.096377696415914e-6
184.	177.	-0.00008146766642093506
186.	177.	6.263287961883958e-7
188.	177.	-1.0922048589647034e-7
190.	177.	-0.0001971433213776507
192.	177.	0.0000670180969681952
194.	177.	-0.00008288676574401814
196.	177.	3.092865925309027e-6
198.	177.	-2.451627862897653e-7
200.	177.	0.000022746853788326007
202.	177.	0.00009256193158558959
204.	177.	0.00003164948584172081
206.	177.	0.00001797673352861481
208.	177.	0.00010891107219113643
210.	177.	-0.00008456554132921438
212.	177.	-0.000019606949757547692
214.	177.	0.00010574930492644806
216.	177.	-3.5654552989154574e-6
218.	177.	-0.00004121603883396212
220.	177.	-4.716786673724215e-8
222.	177.	-3.8418276919367446e-8
224.	177.	-0.00003228818422874688
226.	177.	2.736982400520418e-6
228.	177.	0.00012091796588883283
230.	177.	-0.00010539685966655991
232.	177.	1.2473789010340708e-6
234.	177.	-0.00003122021996916901
236.	177.	-6.27399535310245e-9
238.	177.	0.00011587758486027099
240.	177.	0.000032652271790551245
242.	177.	-0.00008874084054619049
244.	177.	-0.00004966746493274667
246.	177.	3.833975786590099e-7
248.	177.	5.178320965811325e-6
250.	177.	0.00005598142094012003
252.	177.	-0.00006725951704007268
254.	177.	-0.0001945654372774258
256.	177.	2.4641835593582935e-6
258.	177.	3.142888658152131e-7
260.	177.	-0.00005848590175121885
262.	177.	2.4367696588729762e-6
264.	177.	-1.4358055582880927e-7
266.	177.	-0.000034713394072461164
268.	177.	-4.810515180844123e-7
270.	177.	-0.00006750876775648372
272.	177.	8.205440712418961e-7
274.	177.	-0.00008794379199247552
276.	177.	-0.00016935912576906495
278.	177.	-0.00013338604693401986
280.	177.	-7.708403412407237e-7
282.	177.	-0.00012611548471419705
284.	177.	-7.709793843778876e-8
286.	177.	-0.00004162779753760366
288.	177.	-3.511217598179846e-6
290.	177.	-0.0001296766462017665
292.	177.	-2.212122121980449e-7
294.	177.	-2.585346695702872e-6
296.	177.	0.00006109206774131709
298.	177.	0.00006106848417957171
300.	177.	0.00015257598668394473
302.	177.	1.3190284388631554e-6
304.	177.	-0.00010543540687679122
306.	177.	-0.00028189416382586047
308.	177.	-0.00008248252755322691
310.	177.	0.00007788995967301391
312.	177.	-0.00006988338049075636
314.	177.	-2.4124730580204796e-6
316.	177.	2.483269235066305e-6
318.	177.	-0.00015360821345762008
320.	177.	6.923046823668579e-7
322.	177.	0.00006269515331851544
324.	177.	-0.00008532139873649246
326.	177.	-0.00007364645943431613
328.	177.	-0.0001622304557813693
330.	177.	-0.000013413279402668641
332.	177.	-0.00010311829410592474
334.	177.	0.000020104508618913014
336.	177.	0.00008982994916961302
338.	177.	-0.0000463231949931775
340.	177.	-0.000043054108255707985
342.	177.	-0.000060573801085247756
344.	177.	3.1608149685326914e-6
346.	177.	0.00015332580737653499
348.	177.	3.779943016556341e-7
350.	177.	-0.000045887192047230884
0.	179.	5.9166141627543666e-8
2.	179.	1.26033279721678e-7
4.	179.	-6.080811389885046e-6
6.	179.	-1.1735913864788724e-6
8.	179.	3.106085932663768e-6
10.	179.	5.922770573924201e-7
12.	179.	-1.1653492806993506e-6
14.	179.	2.211422783123207e-6
16.	179.	3.0576547707675355e-6
18.	179.	1.0173623273040063e-6
20.	179.	-1.6932405700426963e-6
22.	179.	-3.0224723960615265e-6
24.	179.	4.6401388378342637e-7
26.	179.	-4.565291823203419e-7
28.	179.	1.628064994880785e-8
30.	179.	1.1348446328235344e-6
32.	179.	9.5500731795497e-7
34.	179.	9.096237669196848e-8
36.	179.	6.244935447153733e-6
38.	179.	5.018617354749492e-7
40.	179.	-6.235942143892585e-7
42.	179.	2.487574346680216e-6
44.	179.	5.616673747799945e-7
46.	179.	-1.4879538036256823e-6
48.	179.	7.658701027755467e-6
50.	179.	3.8049229372158836e-6
52.	179.	6.622955405300824e-7
54.	179.	4.1359553768156205e-6
56.	179.	-4.608853979153302e-6
58.	179.	0.00003086246594005207
60.	179.	5.134082758373015e-7
62.	179.	-4.202236435786274e-7
64.	179.	-1.36114280780246e-6
66.	179.	-1.715466543001491e-6
68.	179.	2.431476626767567e-7
70.	179.	-0.000017078152707138487
72.	179.	6.09496802431701e-6
74.	179.	-1.7149747178265938e-6
76.	179.	-3.58591874836558e-6
78.	179.	-3.0155594078371652e-6
80.	179.	0.000024108676557021117
82.	179.	-4.1449039417822134e-6
84.	179.	1.2625641417035085e-6
86.	179.	5.298411305276601e-7
88.	179.	0.00007306564493178835
90.	179.	1.19371135112303e-6
92.	179.	-4.795330705531885e-6
94.	179.	-2.287090046588444e-6
96.	179.	-5.986269089556743e-7
98.	179.	-1.132253995160829e-6
100.	179.	0.000047529853563059384
102.	179.	-0.00001195595693706403
104.	179.	0.000039530432414502
106.	179.	-3.582024536776739e-7
108.	179.	1.1620286367940294e-6
110.	179.	-1.1403963027091337e-6
112.	179.	-5.001965080101937e-6
114.	179.	5.904533998315126e-7
116.	179.	3.57339531125818e-7
118.	179.	-5.144813022318761e-6
120.	179.	-0.00003508607037443914
122.	179.	-0.00004372808230932958
124.	179.	7.573089861151417e-6
126.	179.	-1.1240928244659888e-6
128.	179.	2.153275941589474e-6
130.	179.	-2.920954578966931e-6
132.	179.	-4.813787993518039e-6
134.	179.	2.3394501061933487e-6
136.	179.	-0.00001718346478350282
138.	179.	-2.340173317854761e-6
140.	179.	-0.000035502790440939244
142.	179.	1.0778943196504437e-6
144.	179.	-0.000053818183223988274
146.	179.	0.000011157944545773822
148.	179.	-1.1090834551454507e-6
150.	179.	-0.00001508981298507832
152.	179.	0.00004072526235916232
154.	179.	0.00003298649926231178
156.	179.	0.00002851348800306743
158.	179.	8.182247492021852e-6
160.	179.	1.2319787383794434e-7
162.	179.	2.597155772612558e-6
164.	179.	-0.000020545586516808903
166.	179.	0.00011033608509943505
168.	179.	0.000010420902922881154
170.	179.	0.0000350904168867214
172.	179.	2.3636416056524345e-6
174.	179.	5.753366559109364e-6
176.	179.	2.967186426274449e-7
178.	179.	-0.00013596211908129292
180.	179.	-0.00006845125101198261
182.	179.	-0.00005931154244936654
184.	179.	-0.00007060343493470029
186.	179.	-0.00004981796428861667
188.	179.	-0.0001792534103600165
190.	179.	-0.0000640433012819859
192.	179.	4.624578835817087e-6
194.	179.	0.0000627619006975118
196.	179.	3.746455310851098e-6
198.	179.	0.00006758411135768357
200.	179.	-6.724066891636229e-7
202.	179.	-5.68777967907499e-9
204.	179.	-0.00004383738379241558
206.	179.	7.193216955641329e-7
208.	179.	6.872872256737486e-9
210.	179.	-0.00003364701395533298
212.	179.	2.8043501533758383e-7
214.	179.	0.00001130487937944069
216.	179.	-0.00008972671199637375
218.	179.	-0.00008175347098810758
220.	179.	-0.00003439486724465953
222.	179.	0.00007441167757891373
224.	179.	-1.0074427309816776e-6
226.	179.	9.607381678930457e-6
228.	179.	8.337650172719393e-6
230.	179.	0.00003539012882198372
232.	179.	0.000017730341256946575
234.	179.	-0.00007755035687481347
236.	179.	-0.00008388190089078885
238.	179.	-0.00001046322296504934
240.	179.	-0.00011526284291021088
242.	179.	-1.9087295336329152e-6
244.	179.	-0.00011902232344315529
246.	179.	-0.00007212923964075143
248.	179.	-0.00010131355954687701
250.	179.	-2.0706153313119304e-8
252.	179.	-0.000026682685795995275
254.	179.	-1.0665106978595328e-8
256.	179.	-0.00011793881845815582
258.	179.	-1.3487358763893508e-6
260.	179.	-0.00012736929353808368
262.	179.	-3.255383576886871e-7
264.	179.	-1.58351853924013e-6
266.	179.	0.00003673166481907316
268.	179.	0.0000976743730148044
270.	179.	-0.00003536925752772539
272.	179.	-4.927619202796615e-7
274.	179.	0.00014897376620922305
276.	179.	0.00013902051163018901
278.	179.	-1.2641053910666378e-6
280.	179.	0.000055624176304209704
282.	179.	0.0000986118317688413
284.	179.	0.00003249220500836977
286.	179.	0.00003067774543497025
288.	179.	-2.412862144683676e-7
290.	179.	0.0001314894202263754
292.	179.	-0.00002563966497788123
294.	179.	0.000048654653173841036
296.	179.	-4.5800457180048664e-6
298.	179.	0.00011261712317415605
300.	179.	0.00013172615319794048
302.	179.	0.000014186524517119631
304.	179.	0.00006207159738272702
306.	179.	0.00025000468405659654
308.	179.	-1.4282433178902567e-6
310.	179.	0.00007124813868992683
312.	179.	0.00007156786172432878
314.	179.	-2.123090645509354e-6
316.	179.	5.976277368566096e-6
318.	179.	-0.00021673929576865382
320.	179.	-9.024694218983508e-6
322.	179.	0.000032825159966255985
324.	179.	0.00007491085566470215
326.	179.	-0.00003879352490948438
328.	179.	-0.00014358291683693814
330.	179.	4.11628837642028e-6
332.	179.	0.00010104320385281652
334.	179.	4.005513698263154e-7
336.	179.	-0.00008464072465058342
338.	179.	-0.00007538541833488862
340.	179.	-0.000055530978223758634
342.	179.	-0.00004807691726559881
344.	179.	9.78220690188485e-6
346.	179.	0.00014615260917263392
348.	179.	-1.1295046112773193e-7
350.	179.	-0.000056380100378923624
0.	181.	-3.302014104291179e-8
2.	181.	-6.546646450628722e-7
4.	181.	5.426699751687689e-6
6.	181.	1.7010266341138672e-6
8.	181.	7.152596565298259e-8
10.	181.	3.767708843100011e-6
12.	181.	4.123750608450497e-6
14.	181.	-2.0586590770499097e-6
16.	181.	1.3546278197364135e-6
18.	181.	4.932224036666013e-7
20.	181.	2.0959322832160167e-6
22.	181.	5.167871964391886e-6
24.	181.	7.789276732094426e-7
26.	181.	1.0767854108791824e-7
28.	181.	7.599076429614485e-7
30.	181.	-3.7705173192503876e-6
32.	181.	-1.6888503353065266e-6
34.	181.	3.8005976935629445e-6
36.	181.	4.580470670766142e-7
38.	181.	-9.5804672132303e-7
40.	181.	-6.839632260913014e-7
42.	181.	3.3312556973945614e-6
44.	181.	-1.8008570811053817e-6
46.	181.	9.007277539226228e-7
48.	181.	1.8724581055852488e-7
50.	181.	-3.374166723220301e-7
52.	181.	3.2977026949601163e-7
54.	181.	-9.292098516223329e-7
56.	181.	-0.00003767066890592217
58.	181.	-0.00003383441339425327
60.	181.	8.52951763773589e-6
62.	181.	-8.864852773653505e-6
64.	181.	0.000025621076155844662
66.	181.	5.190338954625957e-7
68.	181.	4.3377445856434806e-7
70.	181.	-1.271503007097364e-7
72.	181.	-5.521716149650185e-6
74.	181.	1.5815910462550752e-6
76.	181.	1.0398712518533812e-6
78.	181.	-0.00004893912872230929
80.	181.	3.823300914101505e-6
82.	181.	4.036835118717452e-6
84.	181.	-4.500414472096148e-6
86.	181.	2.8910556764885545e-6
88.	181.	-1.994294793324521e-6
90.	181.	-9.257543398504247e-7
92.	181.	6.249821287747146e-6
94.	181.	1.914345100779192e-6
96.	181.	-0.00003305374439351222
98.	181.	-2.5238539656872053e-8
100.	181.	-0.000030439000633442908
102.	181.	3.175021926149675e-6
104.	181.	0.000026972272441914137
106.	181.	3.242936894976899e-6
108.	181.	2.5789586552551922e-6
110.	181.	-0.000034052855056742775
112.	181.	3.2909728512565106e-6
114.	181.	5.313811368252214e-7
116.	181.	0.00006487408438977444
118.	181.	0.00007486565249583099
120.	181.	3.1613431773507766e-6
122.	181.	-0.000022961003805624634
124.	181.	-0.00002429613707327015
126.	181.	3.7320060978063893e-6
128.	181.	0.00002136978099917657
130.	181.	-0.00006308255969646778
132.	181.	2.49003557266852e-6
134.	181.	1.469531621244619e-7
136.	181.	0.00003432027332533132
138.	181.	0.00007494948751990122
140.	181.	0.00003377048548628443
142.	181.	2.933374704364158e-6
144.	181.	0.00006716255426559259
146.	181.	0.00003961599924365359
148.	181.	9.548445650373749e-8
150.	181.	0.00003259718086550616
152.	181.	0.00006012764731631
154.	181.	-0.000039755315940051805
156.	181.	-0.00001905562215348454
158.	181.	0.000018017287458099615
160.	181.	0.00007776644887569795
162.	181.	-7.131731374492846e-6
164.	181.	-2.6734726775905147e-6
166.	181.	0.00005110426864983576
168.	181.	0.00007021068300777605
170.	181.	0.0000381026395045406
172.	181.	0.00006402827314051481
174.	181.	0.000011672885421031594
176.	181.	-0.00004435588428410058
178.	181.	0.000021586462065604833
180.	181.	-0.00004354207553876111
182.	181.	7.487025906751642e-8
184.	181.	-5.000688140988018e-7
186.	181.	-6.701684440027958e-8
188.	181.	6.855170075715056e-7
190.	181.	0.00007700509531989628
192.	181.	-1.5376015585785687e-6
194.	181.	-0.000010343507364799248
196.	181.	-0.00008332903809715115
198.	181.	0.0000392927950683513
200.	181.	3.699418457261387e-6
202.	181.	-0.00008249184543301257
204.	181.	0.00013510247545398592
206.	181.	-0.000033945844066932174
208.	181.	0.0000902252791502455
210.	181.	-0.00018050484841469882
212.	181.	1.3204798609001774e-6
214.	181.	0.00007449868250421031
216.	181.	3.516486245474062e-7
218.	181.	1.025832619300347e-6
220.	181.	-0.00002792851880057675
222.	181.	-0.000049644077739046904
224.	181.	2.2354814761404012e-8
226.	181.	-1.6782391079619749e-6
228.	181.	-0.00008598965964096513
230.	181.	0.00006197313092934591
232.	181.	0.00010753327088760795
234.	181.	-3.3941594679639634e-6
236.	181.	0.000015235874024798043
238.	181.	4.0827823199506645e-7
240.	181.	-0.00005458457740963317
242.	181.	0.00012859435428506967
244.	181.	-1.8514716182045174e-7
246.	181.	0.000028361485143076657
248.	181.	0.00006134052800618449
250.	181.	-0.00004198315970695307
252.	181.	0.00009022374781240069
254.	181.	-0.00004876584466692509
256.	181.	0.00003437087945375662
258.	181.	-0.00036552536760730203
260.	181.	0.00010324836675379114
262.	181.	1.244810729415612e-6
264.	181.	1.405296242957432e-7
266.	181.	-2.445072787365433e-7
268.	181.	0.00010559871928165144
270.	181.	-0.0002446714202334726
272.	181.	0.00012016245355544282
274.	181.	6.170306275088796e-7
276.	181.	0.00008978932472166991
278.	181.	0.000013174526225785484
280.	181.	-0.00006372942448686463
282.	181.	-0.00007508006901365497
284.	181.	2.5993036111516218e-6
286.	181.	-0.000023646541404943172
288.	181.	-1.8988791832619307e-6
290.	181.	0.0001181703050092102
292.	181.	1.5640437720170677e-6
294.	181.	-0.0003224116761847749
296.	181.	0.000049858012347830104
298.	181.	0.00005691572905192441
300.	181.	0.00001635901806534904
302.	181.	0.0000548542744876666
304.	181.	-1.4806114377565401e-6
306.	181.	-3.8237479142349325e-6
308.	181.	0.00004495367287045436
310.	181.	0.0002202092567079231
312.	181.	0.00007226317844510584
314.	181.	-1.8442179321417663e-6
316.	181.	0.00005996037289423945
318.	181.	0.00002744160765296429
320.	181.	-0.000015444152887581118
322.	181.	0.00023272597399598606
324.	181.	-7.018460104290458e-6
326.	181.	2.964224166249491e-6
328.	181.	1.890318927986875e-6
330.	181.	-7.087393507746357e-6
332.	181.	0.00012012872997361142
334.	181.	0.000011599884807494313
336.	181.	-0.00007550121805786
338.	181.	-0.00010259657329014943
340.	181.	0.00005125397413413921
342.	181.	0.00003054797122542339
344.	181.	0.000012146944486611581
346.	181.	0.00013909736590931627
348.	181.	-1.2623138319471254e-6
350.	181.	-0.00008120203027646883
0.	183.	1.1452089354022601e-7
2.	183.	1.181785999317229e-6
4.	183.	5.1453288261421694e-8
6.	183.	1.166170436099711e-6
8.	183.	1.6186507810221418e-6
10.	183.	-3.6921094655005026e-8
12.	183.	-2.369599742377209e-6
14.	183.	-3.30206695842088e-6
16.	183.	-4.1894952529952705e-7
18.	183.	-1.1444165937451859e-7
20.	183.	-1.3836675556096208e-6
22.	183.	2.4299458413930686e-6
24.	183.	1.5395124193232782e-7
26.	183.	-1.0358108895241923e-7
28.	183.	-4.342689649286593e-7
30.	183.	-2.537861668360755e-6
32.	183.	2.1331361679374654e-7
34.	183.	-8.431606920462323e-7
36.	183.	-5.983680323986451e-7
38.	183.	-9.23956726364777e-8
40.	183.	8.254840233967406e-7
42.	183.	3.7934883052306513e-6
44.	183.	1.86256390995094e-6
46.	183.	1.3449320839252656e-6
48.	183.	1.6405165001432086e-6
50.	183.	4.64356289902743e-6
52.	183.	-2.1981092422153916e-6
54.	183.	-6.02744053892139e-7
56.	183.	3.857083004461942e-6
58.	183.	1.478348307181511e-6
60.	183.	-3.4364199895318327e-6
62.	183.	8.16416502950651e-6
64.	183.	-5.277303156254048e-7
66.	183.	-9.812713205849254e-6
68.	183.	3.9291172423277745e-6
70.	183.	4.745913467636633e-7
72.	183.	-4.500917774903809e-6
74.	183.	3.378581508495428e-6
76.	183.	-2.3242229997124312e-7
78.	183.	7.014254404287391e-7
80.	183.	4.2597007171595824e-7
82.	183.	1.5373306315430478e-6
84.	183.	1.097696982840665e-6
86.	183.	0.00004836931974871395
88.	183.	-8.688910960796361e-7
90.	183.	-6.423385793494399e-6
92.	183.	1.8413815680455296e-6
94.	183.	1.2468491896436507e-6
96.	183.	5.726291678832365e-7
98.	183.	-0.000013612888923030632
100.	183.	-3.978671893704468e-6
102.	183.	-5.117952399097984e-7
104.	183.	1.2574671735932973e-6
106.	183.	-0.000013072983030054793
108.	183.	-1.644854811785944e-6
110.	183.	-1.3773676039788673e-7
112.	183.	-2.3198071717582895e-7
114.	183.	0.000022520136526943947
116.	183.	0.000043639023858470965
118.	183.	0.0000624368309587657
120.	183.	8.253878489769717e-8
122.	183.	0.000021082414428484896
124.	183.	9.144989096107497e-6
126.	183.	0.000023369150345145834
128.	183.	-5.154699622960294e-7
130.	183.	-1.3764537857324522e-7
132.	183.	2.750632668150814e-6
134.	183.	-1.1241472466319298e-7
136.	183.	0.000011328705671452822
138.	183.	0.000039034002237245314
140.	183.	0.000039562494221603134
142.	183.	-0.00005631578779986704
144.	183.	-0.00003074134126521157
146.	183.	4.2991761002898614e-7
148.	183.	-5.004886960743349e-6
150.	183.	-3.027711912780561e-7
152.	183.	-0.00002345522705141491
154.	183.	-0.000041431633528404335
156.	183.	-1.0010112034874861e-7
158.	183.	0.00013017050468360264
160.	183.	0.00009187953375716712
162.	183.	0.00001971718560408461
164.	183.	0.00012653317298554314
166.	183.	0.000022709208984076178
168.	183.	2.0990955400557414e-7
170.	183.	1.0212759112594627e-6
172.	183.	-3.8016487075531107e-6
174.	183.	-0.000014446752325941618
176.	183.	1.903221784290727e-6
178.	183.	0.0001356573528879757
180.	183.	0.0000663438796539135
182.	183.	0.000045495918603711087
184.	183.	5.179021233210327e-6
186.	183.	-4.59547034878208e-6
188.	183.	0.0000296766616308791
190.	183.	-0.00003626387086477907
192.	183.	1.3437759466888696e-6
194.	183.	7.552284790094059e-7
196.	183.	6.689553328269413e-7
198.	183.	-7.644544843356097e-7
200.	183.	0.000021252187483478835
202.	183.	-0.00003855559340510303
204.	183.	0.000036584748048076154
206.	183.	7.163972629805672e-8
208.	183.	-6.968873395016634e-7
210.	183.	-0.0002513585845756982
212.	183.	-9.364022249315294e-7
214.	183.	0.0001690016547322146
216.	183.	-0.00008373734772126242
218.	183.	0.000015128028003627657
220.	183.	-0.0000913484804099232
222.	183.	0.00018050919540857192
224.	183.	-1.7621265866583042e-6
226.	183.	-0.000036495008412726145
228.	183.	0.00004751530902746119
230.	183.	2.0713451385558184e-6
232.	183.	4.603138473402594e-6
234.	183.	-0.00006139234544657979
236.	183.	-0.000018033329995227628
238.	183.	-9.833702532425258e-7
240.	183.	-0.00012089662918403854
242.	183.	0.00006973175344646733
244.	183.	9.008571577718154e-9
246.	183.	-0.000015338176078723082
248.	183.	0.00002819661500302555
250.	183.	0.00010034103741330216
252.	183.	-0.00007503989794064451
254.	183.	0.000034067028098904243
256.	183.	0.000037152064040900986
258.	183.	2.1204233216918988e-7
260.	183.	-0.0002040427023923005
262.	183.	-0.00016609081189566585
264.	183.	-8.0002994062805e-6
266.	183.	0.00004583550256212562
268.	183.	-0.000038891588155161385
270.	183.	0.00005230538603604941
272.	183.	0.00011119949167044701
274.	183.	7.49395454479429e-7
276.	183.	0.0000616410350012798
278.	183.	0.000014018299106852591
280.	183.	0.00003177888206524853
282.	183.	-0.00004758515946980918
284.	183.	2.4490574329580296e-6
286.	183.	-0.00008365912423709637
288.	183.	-0.000056217311310863204
290.	183.	-1.7486687602491688e-6
292.	183.	2.242721999544407e-7
294.	183.	-0.00011543542029448798
296.	183.	-8.072950933664862e-7
298.	183.	-0.000023688721950540563
300.	183.	2.8132883940338405e-6
302.	183.	2.7722636304685538e-6
304.	183.	0.00006245277467892145
306.	183.	4.426185340350912e-6
308.	183.	-0.00010196791375119439
310.	183.	2.0401227020770624e-6
312.	183.	-0.00007492541476851006
314.	183.	1.6377142354567484e-6
316.	183.	-0.00006388537180688876
318.	183.	0.00002903394786421732
320.	183.	-0.00001075740295521989
322.	183.	-0.0003386263846632525
324.	183.	-0.000029065302973151813
326.	183.	1.4386846980963555e-7
328.	183.	0.000016945687809496337
330.	183.	-0.000035681316975659505
332.	183.	0.00017147459878849437
334.	183.	9.990861164854722e-7
336.	183.	0.00006215273759982043
338.	183.	-0.00006886543751050496
340.	183.	7.010958650062119e-7
342.	183.	-3.533001521228956e-6
344.	183.	-9.059280898559147e-7
346.	183.	-0.00007200009485168803
348.	183.	0.0004812962045376378
350.	183.	0.00007084972950062463
0.	185.	8.70178364897096e-8
2.	185.	4.482833734761685e-7
4.	185.	7.678879528248354e-7
6.	185.	2.4369041844306247e-8
8.	185.	-1.6481448159712018e-6
10.	185.	-5.269642525428229e-7
12.	185.	1.8458854410490415e-6
14.	185.	3.0554280973776435e-6
16.	185.	2.879098583706656e-7
18.	185.	-2.8626151724391395e-6
20.	185.	-5.370548659632321e-7
22.	185.	-1.910455410292587e-6
24.	185.	3.5718563903605913e-6
26.	185.	1.906120826811809e-6
28.	185.	-2.299526012403727e-6
30.	185.	-7.881560566635962e-7
32.	185.	-3.5677998674221077e-7
34.	185.	-2.9313822587001296e-7
36.	185.	-3.3902878014556958e-6
38.	185.	-3.066587708374253e-6
40.	185.	-1.5259583295782433e-7
42.	185.	-3.5917010800411916e-6
44.	185.	-1.6453641908078505e-6
46.	185.	3.3881120723985845e-6
48.	185.	1.7830411750271047e-6
50.	185.	-1.995559585139648e-6
52.	185.	2.480665405682793e-6
54.	185.	1.5769703912610456e-6
56.	185.	1.127298431598972e-6
58.	185.	-4.443376721613573e-6
60.	185.	-7.745814229634998e-7
62.	185.	-1.6902500335254298e-6
64.	185.	-1.6509176289466598e-6
66.	185.	-7.908255452854685e-7
68.	185.	-1.5640243194437182e-6
70.	185.	3.845655671765085e-6
72.	185.	-1.113032444351871e-6
74.	185.	-4.2110118275183976e-7
76.	185.	5.247702888145728e-6
78.	185.	1.7493835472447466e-6
80.	185.	7.329426505879871e-6
82.	185.	3.887170067741904e-6
84.	185.	-4.938459216867441e-6
86.	185.	-4.016087435170709e-6
88.	185.	2.838890497305433e-6
90.	185.	8.714599755214649e-6
92.	185.	2.8343028199622784e-6
94.	185.	-5.58122666832665e-6
96.	185.	-2.554857172022553e-6
98.	185.	1.4869879739958073e-6
100.	185.	3.980659529731554e-7
102.	185.	9.999561205113968e-6
104.	185.	-0.00001205347550916399
106.	185.	0.000012731483365335954
108.	185.	-1.6519512132252453e-6
110.	185.	3.2645204459878185e-6
112.	185.	7.308361599301919e-7
114.	185.	-8.542441227572477e-7
116.	185.	-1.0522933275930854e-6
118.	185.	1.5390629317212476e-6
120.	185.	-1.034657167147915e-6
122.	185.	-9.786061618278051e-8
124.	185.	-8.974728869470278e-7
126.	185.	-0.000014154107182684986
128.	185.	1.991800012072222e-6
130.	185.	-0.00002662662073883516
132.	185.	-0.00004657797666436982
134.	185.	-0.00006635042348223523
136.	185.	0.000025302379232316722
138.	185.	0.000014624048526169884
140.	185.	4.75478705137627e-6
142.	185.	0.00001602558172384058
144.	185.	-0.000015597770442267933
146.	185.	1.0503548510900355e-6
148.	185.	-0.00003293514114707677
150.	185.	0.000022486222089578066
152.	185.	-1.4870571470744208e-7
154.	185.	-0.00003781104296450238
156.	185.	-0.000039651625682028266
158.	185.	0.00014292308960955704
160.	185.	0.00005178570536961775
162.	185.	0.00003317415383829337
164.	185.	6.514394661504666e-6
166.	185.	-2.7244092448681056e-6
168.	185.	0.0000271827144925819
170.	185.	2.8206948166756044e-7
172.	185.	0.00004935718737996659
174.	185.	4.085637135265039e-7
176.	185.	-2.6992489043169172e-6
178.	185.	0.000047704974469534026
180.	185.	-0.00006222195362496072
182.	185.	-0.000014970620076787736
184.	185.	-1.2867464984066974e-6
186.	185.	-5.515311655955852e-6
188.	185.	0.0000229091324527376
190.	185.	-0.000038311023351955657
192.	185.	0.00007442175619783089
194.	185.	-0.000016215685735634342
196.	185.	7.589273860786708e-6
198.	185.	-0.00007440932144564554
200.	185.	3.75376191924868e-6
202.	185.	0.000050447485949517374
204.	185.	-7.829524423734159e-6
206.	185.	-0.00007328945131843137
208.	185.	0.00006958723621118841
210.	185.	3.43102055257577e-6
212.	185.	-1.014804895925023e-6
214.	185.	0.00004208874444094919
216.	185.	-0.00003791951977273899
218.	185.	0.000031416513024063924
220.	185.	0.00011813642297784167
222.	185.	-0.00008591969332107988
224.	185.	-3.134163374135696e-6
226.	185.	0.0000881232454958306
228.	185.	-4.094938192309331e-7
230.	185.	1.8939823707219926e-7
232.	185.	-1.577671679518924e-7
234.	185.	-0.00008123449165477476
236.	185.	-0.000057647424038046516
238.	185.	-0.00009502819982905493
240.	185.	-1.927210538638646e-6
242.	185.	-0.000011813156178507425
244.	185.	-0.000125503529889804
246.	185.	0.0000824714785799487
248.	185.	-2.174426610790384e-6
250.	185.	0.00009889749335526141
252.	185.	-0.000054557537587886566
254.	185.	0.00008824947738616492
256.	185.	1.650872910665914e-7
258.	185.	0.00004111672289401275
260.	185.	-3.0028324252185885e-7
262.	185.	-0.00010011627412661575
264.	185.	-0.000029448651615146952
266.	185.	0.000037884020223456006
268.	185.	0.00005515069961489446
270.	185.	6.872346322830295e-6
272.	185.	1.5574923799126766e-6
274.	185.	-0.00004918626515154368
276.	185.	0.000024978646615997753
278.	185.	-0.00019030920362774408
280.	185.	-0.000053592920078070764
282.	185.	1.2332894503638223e-7
284.	185.	0.0001091270627002636
286.	185.	-0.00009215457953961454
288.	185.	0.000056328408629804866
290.	185.	0.000027389767034956528
292.	185.	9.722337295335438e-7
294.	185.	0.000047338987188365145
296.	185.	-1.344122677328736e-7
298.	185.	0.000014871742216824217
300.	185.	0.00003581127913141672
302.	185.	0.000041447869113585446
304.	185.	-0.00006594081984389874
306.	185.	8.565352273420776e-8
308.	185.	-0.00008314519403902009
310.	185.	1.8205246027630762e-7
312.	185.	-0.00007656533607518254
314.	185.	1.1589552294409966e-6
316.	185.	0.00006186276220166094
318.	185.	-0.000045776131752060966
320.	185.	2.3735789690750392e-7
322.	185.	0.00011910208281630591
324.	185.	-2.1074078114947803e-6
326.	185.	3.2405466917964604e-7
328.	185.	0.00003791855399201052
330.	185.	0.000057253776828725894
332.	185.	0.0002074740245742652
334.	185.	-9.094312356900979e-7
336.	185.	-3.291050350682357e-6
338.	185.	0.00005906171067201433
340.	185.	0.00004167462385245371
342.	185.	0.000027470466279927832
344.	185.	4.3682990111973825e-6
346.	185.	-0.00012701327026593806
348.	185.	-0.00030002883820028195
350.	185.	-0.0005063663378404524
0.	187.	5.893840042759678e-8
2.	187.	-1.4404826902862208e-7
4.	187.	-7.023420883667977e-8
6.	187.	-1.1483251405062777e-6
8.	187.	1.7338653173020218e-7
10.	187.	1.7129154567905205e-6
12.	187.	-5.757626402416936e-6
14.	187.	2.7103600083903442e-6
16.	187.	2.565220312892298e-7
18.	187.	5.762046771606824e-7
20.	187.	-2.842070930217391e-6
22.	187.	2.4032376875503408e-6
24.	187.	5.997430252761693e-7
26.	187.	-6.070752532705372e-8
28.	187.	-4.833260781214122e-7
30.	187.	-1.3446593318318062e-6
32.	187.	9.140656563745581e-7
34.	187.	-1.2906740203574913e-6
36.	187.	6.290282509529779e-7
38.	187.	-4.6679863995092645e-6
40.	187.	-1.4862503805127383e-6
42.	187.	-4.404303665980971e-7
44.	187.	-2.968991590962545e-7
46.	187.	-0.00006214961541284097
48.	187.	-1.2193941262895532e-7
50.	187.	1.021096007808068e-6
52.	187.	-3.337453182817146e-6
54.	187.	-1.6918870135955156e-7
56.	187.	-9.990863008243098e-7
58.	187.	-3.4231080276438034e-6
60.	187.	-2.7193017859566436e-6
62.	187.	1.5386435100524333e-6
64.	187.	-5.183099953860332e-7
66.	187.	-1.9732277055931953e-7
68.	187.	-1.426228090847544e-7
70.	187.	-2.2215561173063168e-6
72.	187.	3.0509561804757184e-7
74.	187.	1.1923195115247625e-7
76.	187.	7.930576625942233e-7
78.	187.	3.1249592217881006e-6
80.	187.	4.115146970238301e-6
82.	187.	5.941307098673905e-9
84.	187.	-6.067539494353814e-6
86.	187.	1.5672847922785912e-6
88.	187.	-5.759637139785423e-7
90.	187.	-1.6294755757553512e-6
92.	187.	-7.08863119935278e-6
94.	187.	4.974202695931024e-6
96.	187.	0.000018505419493274434
98.	187.	-6.42402365630296e-7
100.	187.	1.8574986253514399e-6
102.	187.	1.4147558833019716e-6
104.	187.	-3.7643890982357555e-6
106.	187.	-5.171802568648877e-6
108.	187.	-2.1478513646075725e-6
110.	187.	1.0659986904457915e-6
112.	187.	0.000029829686490225697
114.	187.	0.00002479669788259202
116.	187.	0.00001097114351413014
118.	187.	-3.924485840989349e-6
120.	187.	-0.000036632153880400126
122.	187.	1.1908353038203592e-6
124.	187.	0.00003558891385317014
126.	187.	0.000015591497997614494
128.	187.	-0.000020647457122932
130.	187.	-4.495130368812922e-6
132.	187.	-5.234759197466623e-7
134.	187.	-1.232961328523195e-6
136.	187.	-0.000024406256993115848
138.	187.	1.8724506731506295e-6
140.	187.	1.3763771900369557e-6
142.	187.	-0.00003638916919587819
144.	187.	0.00002750105039878959
146.	187.	-2.364007936075525e-6
148.	187.	0.000029658149882927256
150.	187.	0.00008573623145762408
152.	187.	9.696718974793108e-7
154.	187.	0.000046700746177497344
156.	187.	4.481240626398921e-7
158.	187.	0.0001443825321221501
160.	187.	-0.000043050201029225286
162.	187.	-0.000047721121611092527
164.	187.	1.0707077596760331e-6
166.	187.	-0.000020778890277930658
168.	187.	-0.000026337948541191422
170.	187.	-0.00006106011612306203
172.	187.	-0.00006712539159273933
174.	187.	-0.00010559234398859912
176.	187.	0.000054809895446073244
178.	187.	8.965577351394676e-7
180.	187.	1.2902249809402313e-6
182.	187.	2.5033173650586147e-6
184.	187.	0.000050013583484649815
186.	187.	0.00009249384347708707
188.	187.	-0.000042870311451108496
190.	187.	0.000046974207012932256
192.	187.	-0.00001746231570563316
194.	187.	0.000056019516093080124
196.	187.	-0.000042151972090751
198.	187.	1.4693375888002916e-6
200.	187.	-0.00003817198124441765
202.	187.	-4.661570302171212e-6
204.	187.	-1.6526398145805778e-6
206.	187.	-9.35347956589058e-6
208.	187.	-0.000045533080503830645
210.	187.	-0.00007534755253388524
212.	187.	-0.0001611229756349729
214.	187.	2.032969924327448e-6
216.	187.	0.000018138700792408734
218.	187.	1.505538110737292e-6
220.	187.	0.00003655353042541647
222.	187.	-0.00004834277117603468
224.	187.	5.429711044692126e-8
226.	187.	0.00005484193121554933
228.	187.	-0.00013021570089413346
230.	187.	5.455582880251352e-7
232.	187.	0.00003343592961750546
234.	187.	0.00005671386041353056
236.	187.	3.425353278937452e-7
238.	187.	-3.4086880994053724e-6
240.	187.	-0.00004516524337997414
242.	187.	-0.000021554187501288612
244.	187.	-7.355219640034838e-6
246.	187.	-0.00006183601334207535
248.	187.	-0.00006530627925240637
250.	187.	1.5503644471348198e-6
252.	187.	0.000026568917010167284
254.	187.	0.00005983514763771297
256.	187.	0.00002343242632597319
258.	187.	1.070404821465021e-7
260.	187.	7.609749319255127e-7
262.	187.	0.00009394532056410573
264.	187.	-0.00004377243255590087
266.	187.	-0.00009206165742124513
268.	187.	-7.373802118703465e-7
270.	187.	3.9135536638989006e-7
272.	187.	-1.9980817629873563e-6
274.	187.	0.00005912043587941773
276.	187.	-0.000050916827884286846
278.	187.	0.00017230036169285548
280.	187.	-0.00004900843123035587
282.	187.	2.2523660850784805e-7
284.	187.	-5.210053683185504e-6
286.	187.	-0.000055249545647563115
288.	187.	-0.000035527137794937347
290.	187.	-0.00005652846443550063
292.	187.	-1.6486450335700805e-6
294.	187.	-0.00009639642840234187
296.	187.	-1.639356213413482e-6
298.	187.	-0.00003028093317003663
300.	187.	0.00001613275609492021
302.	187.	0.00008258026766313346
304.	187.	0.00005743627329848287
306.	187.	-0.000020621452736954844
308.	187.	-0.00008437062111259024
310.	187.	2.9225256351074845e-7
312.	187.	-0.00007814567594804743
314.	187.	6.623602612434333e-7
316.	187.	0.0000500081569241767
318.	187.	-0.000053887002508029856
320.	187.	0.000026772663935341933
322.	187.	5.590216411186845e-6
324.	187.	9.424511948598863e-7
326.	187.	-1.6060369310917444e-8
328.	187.	2.1432734852543087e-6
330.	187.	0.0000614020446619223
332.	187.	-0.000024417390601039777
334.	187.	-0.00021262289785979732
336.	187.	-0.000034787676889242544
338.	187.	-0.000047354674639658185
340.	187.	0.000022019121741993813
342.	187.	0.00004907654024047762
344.	187.	-5.215501868949834e-6
346.	187.	-0.00011759440828247617
348.	187.	0.000025140398771829315
350.	187.	0.000045080935426210275
0.	189.	8.706910680905808e-10
2.	189.	-1.1390288209653221e-6
4.	189.	-5.68337332955025e-7
6.	189.	-1.205827043556656e-7
8.	189.	-5.517916871932087e-6
10.	189.	-3.8048115496517846e-7
12.	189.	4.026154594036196e-7
14.	189.	1.2390672121733406e-7
16.	189.	3.4365227865719184e-7
18.	189.	1.8382998546812889e-6
20.	189.	-2.3554615828457713e-7
22.	189.	3.982136496215573e-6
24.	189.	1.4796034862210398e-7
26.	189.	-2.2986120636891584e-6
28.	189.	-1.267001425264925e-6
30.	189.	1.1761417557258245e-7
32.	189.	1.465407660860492e-6
34.	189.	-8.437730002047328e-7
36.	189.	-6.824530971040723e-7
38.	189.	-2.5681841648702425e-6
40.	189.	-6.040078709078226e-8
42.	189.	-2.515052993309142e-6
44.	189.	9.982510939781128e-7
46.	189.	3.1742946282830892e-6
48.	189.	-6.70888212443145e-7
50.	189.	-0.00002397476987444905
52.	189.	9.14537950076703e-7
54.	189.	-3.744297105585854e-6
56.	189.	1.5258612159629288e-6
58.	189.	4.803893491276044e-6
60.	189.	-5.907883140535721e-6
62.	189.	4.965244849441524e-7
64.	189.	-6.058749452972983e-6
66.	189.	-1.4712603081155993e-6
68.	189.	-2.693205794808635e-6
70.	189.	-4.3424600038120355e-6
72.	189.	-2.3612430037098295e-6
74.	189.	0.00006466256294079446
76.	189.	-2.4119621168482295e-6
78.	189.	-4.8248730108741154e-6
80.	189.	-0.000025415337153554234
82.	189.	-1.2799415307249125e-6
84.	189.	-0.000041595415307985434
86.	189.	-1.4270227138127416e-6
88.	189.	-2.7866207646250476e-7
90.	189.	-1.8136691116382188e-6
92.	189.	2.9410156194182262e-6
94.	189.	-3.2569542681532626e-6
96.	189.	-5.368840287773603e-6
98.	189.	-0.00002033489075069711
100.	189.	-8.939154889874932e-6
102.	189.	2.6503960178029816e-6
104.	189.	-2.5905270990337273e-6
106.	189.	-1.1016626114727134e-6
108.	189.	-6.27550692808941e-8
110.	189.	-3.566900529993854e-6
112.	189.	-2.698757850447085e-6
114.	189.	5.203174472567513e-7
116.	189.	-2.806868679283359e-6
118.	189.	5.788420531937882e-6
120.	189.	0.00002076287900540733
122.	189.	-7.2293944336848086e-6
124.	189.	0.00004540850182966518
126.	189.	1.622858969168748e-7
128.	189.	5.718783596048099e-7
130.	189.	0.000050292429702267596
132.	189.	0.000033974580681010936
134.	189.	0.000024287863978616555
136.	189.	0.000011860532479512679
138.	189.	0.00006863747622550871
140.	189.	-2.274379286778816e-6
142.	189.	-4.643878323158385e-6
144.	189.	2.6066951689510243e-6
146.	189.	0.00001029654411483488
148.	189.	-0.00003186583138525829
150.	189.	-2.7710236588623866e-6
152.	189.	-3.7858385348939043e-7
154.	189.	-5.149287607668672e-6
156.	189.	-3.2620234913586297e-7
158.	189.	-0.00013767510616970538
160.	189.	-0.00006512105004674332
162.	189.	0.000036563437865080107
164.	189.	9.83338075218291e-6
166.	189.	-0.00010468678135781941
168.	189.	0.000053360760255646466
170.	189.	0.000025116767656110115
172.	189.	0.00004033436104161745
174.	189.	-0.00004205963183918763
176.	189.	-0.00004813184442009548
178.	189.	0.00003488837035961654
180.	189.	0.00003614587161313828
182.	189.	-0.00004840776265193057
184.	189.	0.0000475529375019173
186.	189.	-0.00004967532800507426
188.	189.	0.00003265223868776322
190.	189.	2.97068958321607e-7
192.	189.	0.00006796634153823631
194.	189.	-0.000021357640873091492
196.	189.	-6.8378829155375485e-6
198.	189.	-0.000054647928120715685
200.	189.	1.8190136148991216e-6
202.	189.	-0.00003071019246886059
204.	189.	-1.71280236677229e-6
206.	189.	-0.00004763346795984055
208.	189.	-5.418714456140836e-6
210.	189.	8.387793665636522e-6
212.	189.	6.49900702559873e-6
214.	189.	0.00005842018617018042
216.	189.	-0.000073157021921895
218.	189.	-0.00006518723346506631
220.	189.	-0.0000653468341996915
222.	189.	-3.7569215486555007e-7
224.	189.	0.000027717672631951635
226.	189.	-1.3830494181823004e-6
228.	189.	-0.00007478486944230786
230.	189.	0.000023811239563165376
232.	189.	0.00008052842000585667
234.	189.	1.4565773157335247e-7
236.	189.	-0.000034700147499951025
238.	189.	5.971756572940584e-7
240.	189.	-0.00007580223493835721
242.	189.	0.000051215624979881294
244.	189.	-0.00009266563153946345
246.	189.	-8.264066609992567e-7
248.	189.	0.00006945630599767081
250.	189.	-0.00024332587956666255
252.	189.	-0.000022730126913468847
254.	189.	-0.00004089544211254933
256.	189.	1.5499863514298156e-6
258.	189.	-3.867298918133649e-6
260.	189.	-0.00004845216885427234
262.	189.	-0.00003054902881277231
264.	189.	0.0000289858739112905
266.	189.	-3.389816402528901e-6
268.	189.	4.7781492398523715e-8
270.	189.	0.00002456989618531431
272.	189.	-0.000022833502495122833
274.	189.	0.00007067086856769196
276.	189.	0.0000346230830792729
278.	189.	-0.000015789289521806747
280.	189.	0.00007432650305893147
282.	189.	-8.74217444609913e-7
284.	189.	0.00009977083160091136
286.	189.	0.00005912660331441714
288.	189.	-0.00008706818281643395
290.	189.	0.000018804505137708556
292.	189.	-3.1600696143497145e-7
294.	189.	2.202506488028125e-6
296.	189.	-0.00014259835849172837
298.	189.	-0.000016792238061210005
300.	189.	2.630946832072215e-6
302.	189.	0.00008790887504062081
304.	189.	0.000030649410445253235
306.	189.	0.000013429650486805974
308.	189.	0.00009418062744689901
310.	189.	-0.0001339364373612631
312.	189.	0.00007975243008250869
314.	189.	-0.00006907288146810736
316.	189.	-0.000030050531552318483
318.	189.	0.000045962152864905594
320.	189.	-0.00004116593855313836
322.	189.	0.00010541911032771391
324.	189.	2.2887845263460734e-8
326.	189.	-2.0014368618442435e-6
328.	189.	0.00003850527033559215
330.	189.	-0.00008008832453000683
332.	189.	0.00006574699203982886
334.	189.	-0.00002989255179166064
336.	189.	0.00004710753255302594
338.	189.	-0.00002357359357518693
340.	189.	9.729312521633106e-10
342.	189.	-0.00006201611389357706
344.	189.	0.00002594029407433999
346.	189.	0.00011378768137869962
348.	189.	0.000014132960083232855
350.	189.	-0.00004149658445559676
0.	191.	1.0278472283235303e-8
2.	191.	1.9328256474680326e-6
4.	191.	-3.762770630308688e-7
6.	191.	-4.464474376750154e-6
8.	191.	-1.0570565472597367e-7
10.	191.	-5.653344892485061e-8
12.	191.	3.031348924117073e-6
14.	191.	-1.591442901558129e-7
16.	191.	-2.4184840192921086e-6
18.	191.	1.315321253725847e-6
20.	191.	-1.8375714440939235e-7
22.	191.	-1.246668096347674e-7
24.	191.	1.3669620192045954e-7
26.	191.	1.2172134414611668e-6
28.	191.	-2.485667099393782e-7
30.	191.	4.938638135436672e-7
32.	191.	3.173878185851069e-7
34.	191.	4.911254286767903e-7
36.	191.	7.570748142489732e-7
38.	191.	3.6042740235699814e-6
40.	191.	1.5909152828732193e-7
42.	191.	6.546250486216863e-7
44.	191.	-1.6815109419107403e-6
46.	191.	-7.349434629937595e-7
48.	191.	7.649897152867877e-7
50.	191.	-1.98202460612245e-6
52.	191.	7.450990889574772e-7
54.	191.	9.778493758946278e-7
56.	191.	-1.321750574030496e-6
58.	191.	-3.5397171364740522e-6
60.	191.	-3.945190355451249e-6
62.	191.	1.93613767373489e-6
64.	191.	-2.931610848661519e-6
66.	191.	-6.470392361885978e-6
68.	191.	-2.047749031119028e-6
70.	191.	-5.238855245810337e-7
72.	191.	-2.996048527801284e-6
74.	191.	2.2899223218772816e-6
76.	191.	-4.470046074682238e-7
78.	191.	-1.5967202261577758e-6
80.	191.	-2.336159355678363e-6
82.	191.	-1.456128048549539e-6
84.	191.	-2.666035208901168e-6
86.	191.	-9.070898034307089e-7
88.	191.	-0.00001022327326625535
90.	191.	-5.969360316868428e-7
92.	191.	-1.8202434092741762e-7
94.	191.	3.745278682789532e-6
96.	191.	-6.472686140187953e-6
98.	191.	7.079054090267079e-7
100.	191.	-8.823980833801408e-7
102.	191.	-5.816375567393994e-6
104.	191.	-0.00002107529285049686
106.	191.	-6.765460315620886e-6
108.	191.	-3.7612204537345136e-6
110.	191.	-2.2723940365521943e-6
112.	191.	0.000012865355490288758
114.	191.	-5.3226056869697496e-6
116.	191.	1.8200561118037749e-6
118.	191.	-4.973886699060569e-7
120.	191.	-0.00001156870104297909
122.	191.	6.420577090391784e-6
124.	191.	-0.000012934071065505164
126.	191.	0.0000166550791207228
128.	191.	-2.7944390251664067e-6
130.	191.	-3.088423569108135e-6
132.	191.	0.00003112808134134697
134.	191.	-0.00002072881746473397
136.	191.	0.000027321256650698423
138.	191.	0.000028651198973569945
140.	191.	1.8576059604412185e-7
142.	191.	-9.605120222240898e-6
144.	191.	-0.00006254565234381084
146.	191.	-0.00004373962784918137
148.	191.	2.728975504667086e-6
150.	191.	-0.00004520337667473455
152.	191.	0.000030321422760870368
154.	191.	3.3485670398014236e-6
156.	191.	1.950031864675549e-7
158.	191.	0.00012409097178750896
160.	191.	-3.340724871673604e-7
162.	191.	-0.000031401770173797255
164.	191.	-0.000048687838687856065
166.	191.	-1.6171898447118475e-6
168.	191.	-0.000012030667516075531
170.	191.	-0.000020243618180488613
172.	191.	6.803739565268564e-6
174.	191.	0.00003271536534517065
176.	191.	-0.00009962660285324122
178.	191.	1.8628096134975974e-6
180.	191.	-0.000038978924697920704
182.	191.	1.6007293148809712e-6
184.	191.	1.416576877429732e-6
186.	191.	0.000014070701488928637
188.	191.	-0.000016621751109835836
190.	191.	2.14749222611253e-6
192.	191.	2.403783203735567e-7
194.	191.	-0.00005034946170488175
196.	191.	0.00001471916080058215
198.	191.	-6.690623313949958e-6
200.	191.	-0.00003684196770674708
202.	191.	0.0001333469168578374
204.	191.	-0.00006252536359142777
206.	191.	3.002027093652486e-7
208.	191.	0.000018978623262511947
210.	191.	0.000011418277325255574
212.	191.	-0.000051829896165358225
214.	191.	-0.00003046417892037167
216.	191.	0.00004966935795884832
218.	191.	1.616179085365165e-7
220.	191.	0.00003112301810110448
222.	191.	0.000024381268283810273
224.	191.	8.662547693675765e-8
226.	191.	3.7495157771106757e-6
228.	191.	0.000035862468993437087
230.	191.	-1.4391888455492013e-6
232.	191.	-0.00011765003529298553
234.	191.	-0.000044819763393336384
236.	191.	1.2495702876643163e-6
238.	191.	0.000030101995973014594
240.	191.	-0.000053340291596839686
242.	191.	0.00006510272546039156
244.	191.	-0.00007866446491492719
246.	191.	6.169288292815602e-7
248.	191.	-0.000015046404543773448
250.	191.	8.824016087624173e-7
252.	191.	0.00004449970681585047
254.	191.	1.3148645605953389e-6
256.	191.	-0.00008804750913442213
258.	191.	0.0000509760151819752
260.	191.	0.000032291266416114396
262.	191.	0.00004705624689684127
264.	191.	9.71062829550166e-6
266.	191.	0.00005791134319546285
268.	191.	-0.00017667663458894851
270.	191.	0.000033251745174707114
272.	191.	-1.1063068531167136e-6
274.	191.	1.004563993984922e-6
276.	191.	-0.000029341269354009748
278.	191.	-1.8776782181020128e-7
280.	191.	0.00006048122561624193
282.	191.	-0.000055902418401807796
284.	191.	-5.557145681605232e-7
286.	191.	-0.00004527073630878128
288.	191.	0.00008764605425391295
290.	191.	2.469385886558648e-7
292.	191.	0.000010033564728857312
294.	191.	-0.000030358562321873716
296.	191.	-5.976648595678578e-7
298.	191.	-2.3304594151897886e-6
300.	191.	1.613607057358861e-7
302.	191.	-0.00009350219105273959
304.	191.	0.00020605299973993276
306.	191.	-1.9863103546758905e-7
308.	191.	0.00014747323524217935
310.	191.	-0.00012427091208120099
312.	191.	0.00008138270732802772
314.	191.	0.0000661752210832936
316.	191.	0.00008422307199491908
318.	191.	-0.000038486325457728974
320.	191.	0.000044584116154754806
322.	191.	0.00009700862144736375
324.	191.	-1.92851037847704e-7
326.	191.	-0.00003057313109048896
328.	191.	-0.00003723501182076932
330.	191.	-0.00004451190783155713
332.	191.	0.00006741726630396356
334.	191.	-0.00018669247171714394
336.	191.	-0.00006220776809268517
338.	191.	-5.137992764558998e-7
340.	191.	1.30193153494994e-7
342.	191.	3.546311548860091e-7
344.	191.	-0.00004103806718206809
346.	191.	-0.00017454632803207511
348.	191.	-1.16278751793476e-6
350.	191.	-0.000031117874111701214
0.	193.	3.598856236405205e-8
2.	193.	-1.476831279163039e-6
4.	193.	-1.0723792750693442e-6
6.	193.	9.60770410599687e-7
8.	193.	1.7523329723302957e-7
10.	193.	-2.329714645554072e-6
12.	193.	-2.9309028081581316e-7
14.	193.	-8.073629340736215e-7
16.	193.	6.234905932977232e-7
18.	193.	-1.7181720609041057e-7
20.	193.	7.592034749684609e-7
22.	193.	8.118054478181818e-7
24.	193.	-6.367846414474663e-7
26.	193.	-9.61686271288188e-7
28.	193.	-6.674806011758249e-7
30.	193.	-3.6716560985426685e-7
32.	193.	-1.0263108247036863e-6
34.	193.	-1.6503861409121046e-6
36.	193.	-5.461163711278466e-7
38.	193.	1.8929790101274605e-6
40.	193.	-0.00006282882869529757
42.	193.	-1.2723411307686425e-8
44.	193.	1.8751030213515313e-6
46.	193.	-8.937362774128106e-7
48.	193.	7.216368701966496e-6
50.	193.	4.070874331505658e-6
52.	193.	-1.7639919239896515e-6
54.	193.	-2.1246006319149414e-7
56.	193.	4.630112915108384e-7
58.	193.	-7.646862830649698e-6
60.	193.	-4.6286464425874476e-7
62.	193.	-1.8239885221939946e-7
64.	193.	1.6755792311690687e-6
66.	193.	-3.882508957768183e-6
68.	193.	2.6528277619418253e-7
70.	193.	-1.685186105407767e-8
72.	193.	3.3140145675200766e-7
74.	193.	7.412861321041372e-8
76.	193.	0.00010963703780889175
78.	193.	-2.9347409438941212e-6
80.	193.	-0.000014252038542762974
82.	193.	-1.1034371246212335e-6
84.	193.	8.206125456602249e-7
86.	193.	-4.2999877880571996e-8
88.	193.	-2.0474800414362857e-6
90.	193.	3.1434196176475827e-6
92.	193.	8.137302032589363e-7
94.	193.	9.763488657187146e-7
96.	193.	2.852574540883789e-7
98.	193.	0.000010902272815698069
100.	193.	-6.875807196038219e-6
102.	193.	-7.961205467211157e-6
104.	193.	-2.635579832801823e-6
106.	193.	-3.4522903299317006e-6
108.	193.	-6.974317054832457e-6
110.	193.	0.00007250417903408318
112.	193.	0.000012754693404224659
114.	193.	6.2201814484243896e-6
116.	193.	4.865526380907957e-6
118.	193.	-3.2454806684844665e-7
120.	193.	0.00001991591488309201
122.	193.	-6.807168800998681e-6
124.	193.	-5.283174377878502e-6
126.	193.	-4.2424034481226666e-7
128.	193.	0.000049544698959394824
130.	193.	1.9766571592673983e-6
132.	193.	-0.00004686944664288862
134.	193.	0.00003281141519198257
136.	193.	6.792692224565259e-7
138.	193.	0.0000193543233684934
140.	193.	0.000028061686859237948
142.	193.	-8.093216531597335e-7
144.	193.	7.962766241149011e-6
146.	193.	-0.0000370913646840817
148.	193.	-0.00001989293096455302
150.	193.	7.224587484609878e-7
152.	193.	-0.00002349017196195877
154.	193.	-1.2013090677321069e-6
156.	193.	-1.347585576817835e-6
158.	193.	-0.00001641585680661913
160.	193.	0.000018430258306410537
162.	193.	-0.000046232079790861554
164.	193.	2.91284775508642e-6
166.	193.	1.6019407157281098e-7
168.	193.	0.00005165127597666632
170.	193.	-0.000024815904113313637
172.	193.	-0.000010530625637394382
174.	193.	-1.5592696804331883e-7
176.	193.	0.00009502184997210398
178.	193.	-2.70420431499918e-7
180.	193.	0.00010193438710291816
182.	193.	-0.00010737413366410938
184.	193.	-4.4901330730625665e-6
186.	193.	0.0000788891970822643
188.	193.	-6.499299906296952e-7
190.	193.	-5.115607678330265e-6
192.	193.	0.00014390219735759257
194.	193.	8.146663135474968e-8
196.	193.	-0.00008171674524603908
198.	193.	-5.680193033699591e-6
200.	193.	-0.00003659655832835659
202.	193.	4.555019125089426e-6
204.	193.	6.574028850127913e-6
206.	193.	0.000038158131973995496
208.	193.	-0.000012124496698063997
210.	193.	0.00005497376300770383
212.	193.	0.00002085464524117288
214.	193.	-0.00004429692419398502
216.	193.	1.1050799965254534e-6
218.	193.	-0.0000194203339844585
220.	193.	-2.359277973478835e-6
222.	193.	-1.674561505168836e-6
224.	193.	-0.000036838556611954135
226.	193.	0.00006434298025975455
228.	193.	-1.4105183380893112e-7
230.	193.	-6.858673936289958e-7
232.	193.	-2.161865358870514e-6
234.	193.	3.3499509428538627e-7
236.	193.	-0.00003545823200421948
238.	193.	1.8780255529376477e-6
240.	193.	-0.000031921704889924934
242.	193.	0.00003333969934735673
244.	193.	-0.00002401804223311442
246.	193.	-0.000019707319036737573
248.	193.	-0.00002632450918232082
250.	193.	-2.6166493992468726e-6
252.	193.	0.000048917972046241126
254.	193.	0.0001004918332550439
256.	193.	0.0000816901472011244
258.	193.	-0.00016879736081022714
260.	193.	-0.00007064654780083979
262.	193.	-3.966164686735174e-6
264.	193.	2.1704548789127196e-7
266.	193.	-6.007761608251075e-6
268.	193.	-0.000039196345719444855
270.	193.	-6.899492022380635e-6
272.	193.	4.265953358202475e-7
274.	193.	-0.00007631035419527842
276.	193.	0.00005454498147838152
278.	193.	-0.00008318921074512939
280.	193.	-0.000018777413251768343
282.	193.	-0.00004273154998701125
284.	193.	1.1104090910155107e-6
286.	193.	-0.000018453359724551803
288.	193.	0.00007804521321517462
290.	193.	3.02078310713841e-6
292.	193.	-0.00003357075696844665
294.	193.	-0.00010747440292990847
296.	193.	-0.0001453142169844542
298.	193.	-0.00008410174362997318
300.	193.	4.317170937736384e-7
302.	193.	0.00008374821194799712
304.	193.	0.0001975103062767252
306.	193.	-4.344396076411199e-6
308.	193.	1.265323638964705e-6
310.	193.	6.062557656265585e-7
312.	193.	-0.00008295910535702088
314.	193.	-0.0002015689780193194
316.	193.	0.00011901111045784733
318.	193.	0.00001754664931615215
320.	193.	-0.00028485847979571583
322.	193.	-0.00008391850161584076
324.	193.	-0.00020016825298517773
326.	193.	0.00003953214680509425
328.	193.	-0.000024349530248499053
330.	193.	-0.00006511773777671206
332.	193.	0.00006496894774353826
334.	193.	-0.00017703031559864846
336.	193.	-0.00006966118589361589
338.	193.	-1.5406343447070114e-6
340.	193.	-0.00009833948897038928
342.	193.	-0.00008457555829905944
344.	193.	-0.000046636507033044536
346.	193.	-0.0003177651828852478
348.	193.	1.9381996714609173e-6
350.	193.	2.13633665466235e-6
0.	195.	-1.6490677636008683e-8
2.	195.	8.481321862330013e-7
4.	195.	-2.1282566043861743e-6
6.	195.	1.1028957663231179e-7
8.	195.	4.2533869448344575e-7
10.	195.	-2.8552138508302734e-6
12.	195.	1.3231145477471237e-6
14.	195.	2.209477261013283e-6
16.	195.	-5.789219114005536e-7
18.	195.	-1.3539876618056075e-7
20.	195.	-1.4178637310247995e-6
22.	195.	-7.440928315351594e-7
24.	195.	1.533002580281676e-7
26.	195.	-1.3364516395729584e-7
28.	195.	3.14669422909946e-7
30.	195.	-1.934497341097482e-6
32.	195.	-1.028660994040195e-6
34.	195.	1.1866646106414042e-6
36.	195.	-1.2512271256274731e-6
38.	195.	9.493412819005779e-7
40.	195.	1.2209766223442991e-6
42.	195.	-6.624110560153145e-6
44.	195.	8.487113251314983e-7
46.	195.	-3.1643487913453853e-6
48.	195.	-3.650857527295632e-6
50.	195.	-1.8827896100454664e-6
52.	195.	8.422666977142619e-7
54.	195.	-6.555299607522135e-7
56.	195.	-1.0483090407136646e-6
58.	195.	-4.123069947406075e-6
60.	195.	1.426966182972172e-6
62.	195.	1.4142374859314545e-6
64.	195.	1.3567013460712358e-7
66.	195.	1.2237768637017167e-6
68.	195.	-2.750706703745699e-7
70.	195.	-9.002003925135608e-6
72.	195.	-1.6336290249615922e-6
74.	195.	-1.5627763426877762e-6
76.	195.	-7.345061803037652e-7
78.	195.	-7.102243473917306e-7
80.	195.	1.7383707072972265e-6
82.	195.	-5.794843147565764e-6
84.	195.	4.084417179403941e-7
86.	195.	-5.23974326168452e-7
88.	195.	2.9223793723282315e-6
90.	195.	-1.200601120516501e-6
92.	195.	-8.102375539126926e-7
94.	195.	1.1955009355212627e-6
96.	195.	-1.7311416499330235e-6
98.	195.	1.3885953364562606e-6
100.	195.	-0.000025299710309590944
102.	195.	-1.1666258672505021e-7
104.	195.	-1.879146077696449e-6
106.	195.	2.96660811729332e-6
108.	195.	-2.283622373053948e-6
110.	195.	-5.264933287445285e-6
112.	195.	-8.932794234937662e-6
114.	195.	0.00003703994958179199
116.	195.	-2.1776596752178648e-6
118.	195.	-2.1970861666134692e-6
120.	195.	0.000028573851731227308
122.	195.	7.136378497886484e-7
124.	195.	-8.152305161778895e-6
126.	195.	8.933061186118437e-6
128.	195.	-0.000022071700289671967
130.	195.	-7.22678518097065e-7
132.	195.	3.47181305109714e-7
134.	195.	0.00003452499081414116
136.	195.	8.665441243771946e-7
138.	195.	3.1803310142046448e-6
140.	195.	-9.822803906210006e-6
142.	195.	4.681897927736475e-6
144.	195.	2.908388859254464e-6
146.	195.	-0.00003227793577346503
148.	195.	-2.3223544000304133e-6
150.	195.	0.00002812679246243494
152.	195.	-1.6932592328140798e-6
154.	195.	0.00007133962239011453
156.	195.	0.000025855568185612108
158.	195.	-0.000012892210478187538
160.	195.	0.000025611303776793236
162.	195.	-0.00001977240569073722
164.	195.	0.00003260012375211253
166.	195.	0.00009172264687023804
168.	195.	-0.000026335769138696947
170.	195.	0.000033348971007356464
172.	195.	0.00003850169630123118
174.	195.	4.206870647492334e-7
176.	195.	-2.163153467157336e-6
178.	195.	6.010944967416769e-6
180.	195.	0.00004038040211385359
182.	195.	2.2502417750960252e-10
184.	195.	-9.348456275157858e-7
186.	195.	-1.059179596638296e-6
188.	195.	-0.0002068469022814068
190.	195.	1.3069761857394918e-6
192.	195.	-4.171202839918191e-6
194.	195.	0.00005088302251838103
196.	195.	-0.00010798923959842769
198.	195.	-0.00005572317709260601
200.	195.	-0.00011282203230182503
202.	195.	7.770733213289563e-6
204.	195.	1.3951175294415633e-6
206.	195.	-0.00004806605048587725
208.	195.	0.00004779037426807753
210.	195.	0.00005108127294680404
212.	195.	-0.000025801792705964332
214.	195.	1.0681759278404793e-7
216.	195.	-6.977544091561413e-7
218.	195.	0.000055035512296536915
220.	195.	0.0000765358400960302
222.	195.	-4.2494599997434184e-7
224.	195.	5.455073991661818e-6
226.	195.	0.000040087868327307834
228.	195.	4.6185018363648825e-6
230.	195.	3.1864663364627605e-7
232.	195.	-5.699154882358361e-6
234.	195.	0.00005279865707936159
236.	195.	-5.561427315760976e-6
238.	195.	0.00007104119781296845
240.	195.	-2.950745247088349e-7
242.	195.	-1.5497742462837523e-7
244.	195.	7.689223652428424e-6
246.	195.	-0.00005984617156404593
248.	195.	0.00015364101602231123
250.	195.	-9.472401877566966e-7
252.	195.	0.00008045895450346049
254.	195.	-1.9533809006086037e-6
256.	195.	-2.020632675022447e-8
258.	195.	0.0001631802350843774
260.	195.	0.00007173822639999003
262.	195.	1.6110241907119437e-6
264.	195.	-9.950786464713271e-8
266.	195.	-0.00010633329731860722
268.	195.	-0.00006916307818040996
270.	195.	-6.706256812192052e-8
272.	195.	0.00003631381199799001
274.	195.	0.00006534983334359408
276.	195.	-0.000069050707131136
278.	195.	-0.00009092208612747755
280.	195.	-1.0042692202762655e-6
282.	195.	0.00006624987827657539
284.	195.	0.00001427938344697926
286.	195.	0.00003259834264649666
288.	195.	0.00006386729396605571
290.	195.	0.000010840667390100662
292.	195.	0.000033363433495113875
294.	195.	0.0001780160562590898
296.	195.	-0.00007683555996588062
298.	195.	8.321025631860635e-6
300.	195.	0.000032907829250429156
302.	195.	-0.00007758009091689455
304.	195.	0.000024112497268296007
306.	195.	0.00008847823080029714
308.	195.	-0.00011045915779405024
310.	195.	-0.0000986186550694806
312.	195.	-0.00008464387071813824
314.	195.	0.00020171650168027082
316.	195.	-0.00008515491969088029
318.	195.	-2.031314566896585e-6
320.	195.	-0.00003327390878749301
322.	195.	-0.0001471820160086724
324.	195.	-0.00018968751604638866
326.	195.	0.00003950201131245947
328.	195.	2.1910306737306414e-6
330.	195.	0.00006892850199561808
332.	195.	0.000058542758408039545
334.	195.	-5.603258368287111e-6
336.	195.	-0.00009816600104629842
338.	195.	5.242518842683408e-7
340.	195.	-0.0000967938715423016
342.	195.	0.00006268180537969075
344.	195.	0.0000510324891757066
346.	195.	0.00030312611990530067
348.	195.	-5.179021179119896e-7
350.	195.	5.204235766096591e-6
0.	197.	4.062199419979884e-8
2.	197.	1.373171254769904e-7
4.	197.	1.695957136165289e-6
6.	197.	4.050318412455811e-8
8.	197.	-7.180585196509714e-7
10.	197.	4.5036719916241225e-7
12.	197.	-6.374694371842633e-7
14.	197.	1.4508906029128433e-6
16.	197.	-3.655577780753367e-7
18.	197.	-2.9325675500351425e-6
20.	197.	-1.7935255310908716e-6
22.	197.	-1.313819431517088e-6
24.	197.	9.92458616832188e-7
26.	197.	4.4539984273519613e-7
28.	197.	3.060951951003709e-6
30.	197.	-0.000016439284800146475
32.	197.	-9.231260278514589e-7
34.	197.	-5.110465693801659e-6
36.	197.	-1.2136484330488947e-6
38.	197.	1.742739488891785e-6
40.	197.	0.0024764732199934877
42.	197.	1.180186953486986e-6
44.	197.	2.361608380201712e-6
46.	197.	1.7191297619448507e-7
48.	197.	1.0195096582933242e-6
50.	197.	-2.727943732555957e-7
52.	197.	-7.965404949050501e-7
54.	197.	1.27363276077515e-6
56.	197.	2.686042896266317e-6
58.	197.	8.640502402237994e-7
60.	197.	1.8006025489696766e-6
62.	197.	1.2371644314954747e-6
64.	197.	2.7119542299052202e-6
66.	197.	-1.2824960161327537e-6
68.	197.	-7.910310729254864e-6
70.	197.	1.6384872031016956e-7
72.	197.	3.893974154255255e-6
74.	197.	-3.472435728626941e-7
76.	197.	-1.420416383473346e-7
78.	197.	0.000018002788683393084
80.	197.	-1.6087502435863069e-6
82.	197.	-0.00004466625865561721
84.	197.	2.6987818642046675e-6
86.	197.	-1.311803878347573e-6
88.	197.	2.3401998468192534e-6
90.	197.	5.106617325970478e-7
92.	197.	3.368541939480021e-6
94.	197.	-8.253826238474739e-7
96.	197.	3.8078884019162798e-6
98.	197.	2.2107567600672145e-6
100.	197.	1.2686708963837232e-6
102.	197.	8.515199451896524e-6
104.	197.	0.000033205034733542226
106.	197.	-7.658636545415e-6
108.	197.	-8.27953731500773e-6
110.	197.	1.7158674038812325e-6
112.	197.	-1.0761028057652594e-6
114.	197.	0.00001681424152580546
116.	197.	-0.000013186272537651298
118.	197.	1.0922524906947802e-6
120.	197.	-3.40536126530844e-6
122.	197.	6.055446812929806e-6
124.	197.	6.936704997984018e-7
126.	197.	0.000022051889471786592
128.	197.	2.5632101830434647e-6
130.	197.	-9.444952319898676e-7
132.	197.	-6.06588544951228e-8
134.	197.	-1.34733647111292e-6
136.	197.	1.0549220724811472e-7
138.	197.	0.000030836292411780324
140.	197.	0.000017625601713192725
142.	197.	-1.713690704475721e-6
144.	197.	-1.6587551260153257e-7
146.	197.	0.0000474181840248959
148.	197.	0.00006025234574104427
150.	197.	3.99962618360837e-6
152.	197.	0.00005706256515212326
154.	197.	0.000015576619451367365
156.	197.	4.099244118922602e-6
158.	197.	-7.639096386686716e-6
160.	197.	-0.00002358211627291434
162.	197.	-0.000043122215137598144
164.	197.	0.00007367633251874904
166.	197.	3.5914500684386687e-7
168.	197.	-0.000028302468134950615
170.	197.	-0.00006641345600833548
172.	197.	-3.66247311087761e-6
174.	197.	-0.0000536869381069311
176.	197.	0.000035216400850068114
178.	197.	-8.475762960308415e-7
180.	197.	-7.308646075546318e-7
182.	197.	-0.000046504501975804396
184.	197.	-0.00003731747105379473
186.	197.	-2.2716088287421493e-6
188.	197.	0.000012363647591798822
190.	197.	-2.291461465600481e-7
192.	197.	0.00003130311369235526
194.	197.	0.000039253402477150124
196.	197.	-0.00009329445568145492
198.	197.	0.00013161800177827288
200.	197.	-0.00004563313847658683
202.	197.	-0.00019511806810182093
204.	197.	0.00003710735088998219
206.	197.	-0.00010327422419071851
208.	197.	-2.5179002336916456e-6
210.	197.	0.00001351996339676385
212.	197.	-0.000052865935602828463
214.	197.	0.00012277559763652126
216.	197.	0.00005604425343581667
218.	197.	-0.00007704622121326784
220.	197.	0.000011524537849006437
222.	197.	4.435882737715519e-8
224.	197.	-1.098572829616106e-6
226.	197.	0.000050183617559192725
228.	197.	-0.00005714033989941485
230.	197.	0.000018998814059840137
232.	197.	0.000016429636228879037
234.	197.	-0.0000318138402531989
236.	197.	-4.830861468040241e-7
238.	197.	0.00005623862036388986
240.	197.	-0.00009773703609904761
242.	197.	-1.0384289330467788e-6
244.	197.	-3.08757759003607e-7
246.	197.	-0.00006512478080097626
248.	197.	-0.00015194507718565143
250.	197.	-0.00007378473159522168
252.	197.	-0.00008805394239267309
254.	197.	0.00006112187011328677
256.	197.	4.475541340779346e-6
258.	197.	1.446806456269348e-6
260.	197.	-0.00004979579526080076
262.	197.	-0.000025882281751717938
264.	197.	-1.3025234117062432e-7
266.	197.	-2.172625855764901e-9
268.	197.	0.00007546727313865564
270.	197.	7.192763953403293e-7
272.	197.	-0.000012344620398952945
274.	197.	-0.00003946825945121748
276.	197.	-0.00006631621767619497
278.	197.	0.0000821804804241384
280.	197.	-3.7020168314159276e-7
282.	197.	0.00005572258664330093
284.	197.	-0.00013931302073435397
286.	197.	0.000037083356959085375
288.	197.	-0.000041092064530283175
290.	197.	0.00003548270757711969
292.	197.	0.00001080068545120751
294.	197.	2.3790741071853222e-7
296.	197.	-0.00008363543887007351
298.	197.	-5.492871264820335e-9
300.	197.	0.000012411340622319135
302.	197.	0.00006701764631282113
304.	197.	0.00005563529934216975
306.	197.	0.0000923174265673913
308.	197.	-0.00010895844899136198
310.	197.	0.00009867299082740475
312.	197.	-0.00008627899437772215
314.	197.	-0.000122784486067169
316.	197.	1.5155937445463368e-6
318.	197.	-5.623403234148889e-7
320.	197.	0.000022826111346026794
322.	197.	-0.0001403535890035041
324.	197.	0.00018340511588397961
326.	197.	0.00004396768929263007
328.	197.	7.70985029972666e-7
330.	197.	0.00007297347321026676
332.	197.	-0.000047283352362705204
334.	197.	0.00001581677593050341
336.	197.	1.4186797020616082e-6
338.	197.	-2.0773097904028436e-7
340.	197.	0.00009784031094363287
342.	197.	0.00007792733924815366
344.	197.	0.0000506176723507902
346.	197.	-2.9016953698868525e-7
348.	197.	2.4525621293251766e-6
350.	197.	-0.00008644037478983164
0.	199.	-3.4337372159630565e-9
2.	199.	1.0454121628370761e-6
4.	199.	2.368689013196275e-6
6.	199.	1.3742769605776887e-6
8.	199.	-1.24620764463697e-6
10.	199.	-2.3184929349242026e-6
12.	199.	-1.2658632477331636e-6
14.	199.	1.0709388570540185e-6
16.	199.	-1.4221596047250607e-6
18.	199.	1.3182007574489092e-7
20.	199.	-6.017817812614662e-7
22.	199.	8.945880188726953e-8
24.	199.	1.1787497993236572e-6
26.	199.	1.4388201113063683e-6
28.	199.	1.5883464108857893e-6
30.	199.	1.2958899753826557e-6
32.	199.	9.538133299285356e-6
34.	199.	7.435506013215907e-7
36.	199.	2.1168967965084127e-6
38.	199.	-4.0410739816532884e-7
40.	199.	-1.334776400851625e-6
42.	199.	-1.723125131155812e-6
44.	199.	1.302183124817322e-6
46.	199.	3.797980922416983e-6
48.	199.	1.4739733400464865e-6
50.	199.	-4.938954452222169e-7
52.	199.	-5.752302985731695e-7
54.	199.	-3.165848721576194e-6
56.	199.	6.252996811373148e-7
58.	199.	2.865375221912647e-6
60.	199.	0.000050818685865802067
62.	199.	-4.801364628774782e-7
64.	199.	-0.00005165637099940615
66.	199.	1.1711785708160475e-6
68.	199.	-2.3616225317479847e-7
70.	199.	8.370111485732969e-7
72.	199.	-2.9157430797767694e-6
74.	199.	-9.942190049001833e-7
76.	199.	5.134441284645784e-7
78.	199.	1.3731171086349777e-6
80.	199.	-1.6609542679223743e-6
82.	199.	-0.00002268221995356773
84.	199.	-6.023905349803517e-6
86.	199.	2.65230881746335e-6
88.	199.	3.116956806083784e-7
90.	199.	6.05621105559388e-7
92.	199.	1.3461148146459472e-6
94.	199.	2.2706642719294236e-6
96.	199.	8.586846626106551e-7
98.	199.	-2.682247435940261e-6
100.	199.	3.8066873339098515e-6
102.	199.	9.28102757476134e-6
104.	199.	2.958183239277194e-6
106.	199.	2.5005867353815723e-6
108.	199.	7.785128089010201e-7
110.	199.	2.053694449432402e-6
112.	199.	-1.829760824475175e-6
114.	199.	-7.981538220029538e-6
116.	199.	-3.0874503283381604e-6
118.	199.	-4.790298827860196e-7
120.	199.	-2.964658889653013e-6
122.	199.	-4.7229125729833343e-7
124.	199.	8.685875767559655e-7
126.	199.	-0.000010974122744336803
128.	199.	-0.000034662636924002615
130.	199.	-2.3084993995574574e-6
132.	199.	-8.903338119534249e-6
134.	199.	-5.787227510241537e-6
136.	199.	-0.00001517886556237311
138.	199.	-1.0653512759224646e-6
140.	199.	-1.6108730810561144e-6
142.	199.	-2.9771998662135194e-6
144.	199.	-6.798472172668904e-6
146.	199.	0.000012733312183036407
148.	199.	-0.000021067292194378695
150.	199.	0.000022983028930668303
152.	199.	0.0000171493075215535
154.	199.	-0.000024369633160115595
156.	199.	-0.00006442338154693295
158.	199.	0.000024471113821385063
160.	199.	-0.000011479420014218753
162.	199.	1.0469650875616078e-6
164.	199.	8.231274876766259e-7
166.	199.	-2.1184417022683703e-6
168.	199.	-2.7200412775825414e-7
170.	199.	-0.00003268513429169237
172.	199.	0.00005147445247810895
174.	199.	-0.00003513895611894213
176.	199.	0.00007310949672823372
178.	199.	0.00002518098031327813
180.	199.	-0.00003063010492821753
182.	199.	0.000060423317569063434
184.	199.	-9.75584162042582e-7
186.	199.	-0.000015046791537177348
188.	199.	-1.3589086570824269e-6
190.	199.	0.00009825685583633765
192.	199.	2.8878122772886947e-6
194.	199.	-5.0196246489975285e-6
196.	199.	0.000054036975558704914
198.	199.	7.301875256672913e-7
200.	199.	-4.215676343878249e-6
202.	199.	-7.49221041874258e-6
204.	199.	0.000045888435459503775
206.	199.	-0.00007477482939756052
208.	199.	-0.000031368113759457626
210.	199.	0.000016440785906415167
212.	199.	0.000042395239483343146
214.	199.	-1.5455222542826654e-6
216.	199.	0.000054873002584737886
218.	199.	0.00024448305000843536
220.	199.	0.000055137088631004355
222.	199.	-0.000020876878873904356
224.	199.	0.00003930119525027707
226.	199.	6.675931098364653e-7
228.	199.	-0.00006394372483839297
230.	199.	0.00004754886857871999
232.	199.	0.00005667202852763171
234.	199.	6.48994540317072e-6
236.	199.	-1.7929563149718125e-6
238.	199.	-0.0001296296331194398
240.	199.	0.00009683836080935326
242.	199.	-0.0000310527436870579
244.	199.	0.000024416930573269038
246.	199.	-0.00005215374071504216
248.	199.	5.532354761522725e-6
250.	199.	0.00007189173974466806
252.	199.	1.0477964608398565e-7
254.	199.	0.00010127545792710835
256.	199.	3.045261118153411e-7
258.	199.	-0.000015310175499446607
260.	199.	-7.086574749412353e-6
262.	199.	-1.1888243519808069e-6
264.	199.	0.00001688862291307393
266.	199.	-2.69588945918295e-6
268.	199.	0.00007559152405547549
270.	199.	8.02215695385217e-6
272.	199.	0.000018462353494926223
274.	199.	-0.00003776272226093852
276.	199.	0.000057800917704426166
278.	199.	0.00007187410718659834
280.	199.	2.667483794955767e-6
282.	199.	-0.00003556071958258969
284.	199.	0.000014131941062989053
286.	199.	-0.00002261639910508444
288.	199.	-3.8001250411490955e-6
290.	199.	0.000029649323206071024
292.	199.	8.741946628198228e-7
294.	199.	3.5810555689798155e-7
296.	199.	0.00008367801485627462
298.	199.	-6.61777003275939e-6
300.	199.	0.00003603715066913588
302.	199.	-0.00003885326285148145
304.	199.	-9.15433153120987e-7
306.	199.	-0.00008785486937467784
308.	199.	-1.22737213936208e-7
310.	199.	-0.00006570689853841176
312.	199.	-0.0000879332938489487
314.	199.	-0.00001206036059998146
316.	199.	0.00007540143402161675
318.	199.	1.233679318782474e-7
320.	199.	1.0900596223472774e-7
322.	199.	0.00009055544245277103
324.	199.	0.0001748087474797081
326.	199.	0.00002855932705323896
328.	199.	-1.2285729683091096e-7
330.	199.	0.00007676582856693302
332.	199.	-0.000027843598892947896
334.	199.	1.1359622655111613e-6
336.	199.	0.00007040897833238562
338.	199.	1.8514005686003948e-7
340.	199.	0.00009478203352430817
342.	199.	-0.00007555146813533133
344.	199.	0.00005049367125845321
346.	199.	-0.000026874046046413112
348.	199.	-1.084137517116485e-6
350.	199.	0.00008906097771926408
0.	201.	2.017099069621616e-7
2.	201.	-1.8668099311945654e-6
4.	201.	1.47535927976881e-6
6.	201.	3.2027495522435147e-7
8.	201.	6.394784836843632e-7
10.	201.	-8.502619471120021e-7
12.	201.	-1.9598739782150836e-6
14.	201.	-5.689725411413077e-8
16.	201.	-2.6050726432400544e-8
18.	201.	2.667362513318419e-6
20.	201.	1.926811551723107e-6
22.	201.	3.817756274397119e-8
24.	201.	-6.836746788502442e-7
26.	201.	-2.0088073124698466e-6
28.	201.	7.266592452039972e-7
30.	201.	1.264250897042301e-7
32.	201.	3.28666447115918e-7
34.	201.	-1.1118731176963425e-6
36.	201.	2.050582101576739e-6
38.	201.	-1.6289406674231858e-7
40.	201.	1.0989927811329522e-7
42.	201.	-2.107637853280167e-7
44.	201.	-1.3640831019638818e-6
46.	201.	1.3244337235775287e-6
48.	201.	1.239255029610227e-6
50.	201.	1.0429883583895487e-6
52.	201.	-1.5216099259540575e-6
54.	201.	1.5497594663481484e-6
56.	201.	-1.0052657784037422e-6
58.	201.	-1.6348055346629798e-6
60.	201.	-2.9721872354722424e-7
62.	201.	1.282439705073671e-7
64.	201.	1.366935657243158e-7
66.	201.	-2.1285398586557293e-6
68.	201.	-9.952624262716813e-7
70.	201.	-1.0143639285957308e-6
72.	201.	1.8576936876521238e-6
74.	201.	-4.87604563936773e-6
76.	201.	-7.68378879350617e-7
78.	201.	4.8465708348903445e-6
80.	201.	5.212573470447308e-6
82.	201.	3.2212132085872206e-6
84.	201.	-1.2145151542616236e-6
86.	201.	2.593122849542106e-6
88.	201.	-4.274427083299356e-7
90.	201.	-1.6296467290299705e-7
92.	201.	-9.279594350856223e-6
94.	201.	-1.2042440566268662e-6
96.	201.	-4.451756623095266e-6
98.	201.	9.463041405907101e-7
100.	201.	-0.000023380228574308535
102.	201.	9.209541744375604e-6
104.	201.	-4.116429959559514e-7
106.	201.	2.8004452127005446e-8
108.	201.	-9.247572316245688e-6
110.	201.	2.8313810534898314e-6
112.	201.	-3.488388852871172e-6
114.	201.	7.867532033902524e-6
116.	201.	-2.553547502826492e-7
118.	201.	1.3869025172849005e-6
120.	201.	2.9034114271659173e-6
122.	201.	6.787368200799884e-7
124.	201.	-0.00005086074991251686
126.	201.	4.224070386621356e-6
128.	201.	-7.348117390171246e-7
130.	201.	8.426702043120896e-6
132.	201.	8.763973155693944e-7
134.	201.	4.407773681779029e-6
136.	201.	-6.2679792277376176e-6
138.	201.	-0.000021111820945084463
140.	201.	-0.000016234585393334468
142.	201.	-0.00004634283441176295
144.	201.	-7.105584470625361e-8
146.	201.	-0.000010737047292391898
148.	201.	0.00007241343862264728
150.	201.	-9.805089898190805e-7
152.	201.	0.00006623450910723935
154.	201.	0.00005377676797611405
156.	201.	2.7213964897655494e-6
158.	201.	-7.192202419475592e-7
160.	201.	5.323085779851294e-6
162.	201.	-0.0000238487345822004
164.	201.	-0.00004823201313438448
166.	201.	0.000025963329218737516
168.	201.	5.3143341136914555e-6
170.	201.	-2.997792978024551e-7
172.	201.	-0.000029395061198351978
174.	201.	0.00002202851509806448
176.	201.	8.070005222356281e-7
178.	201.	-2.6530105856262166e-6
180.	201.	1.0817031084265743e-6
182.	201.	0.00004564082467878858
184.	201.	7.071045225225006e-6
186.	201.	-0.00004351508335258682
188.	201.	-0.000013946786134157036
190.	201.	1.755293193993368e-7
192.	201.	1.3360940444050433e-6
194.	201.	0.000036970533090212646
196.	201.	-0.00001391724673816289
198.	201.	-0.00004098224378508773
200.	201.	1.4464141444214524e-7
202.	201.	1.2156448508676943e-6
204.	201.	2.8870939949184428e-6
206.	201.	0.000041339215878007194
208.	201.	-7.773223219619834e-7
210.	201.	-0.00011912092833358336
212.	201.	-0.00001762410856481789
214.	201.	1.1945740396035081e-6
216.	201.	0.00022431997437790841
218.	201.	0.00003100541728153586
220.	201.	2.456988345946161e-6
222.	201.	3.903850460020519e-6
224.	201.	0.00004201714825045931
226.	201.	-0.000034185181472943395
228.	201.	0.00004920933872046388
230.	201.	-7.199759032057093e-7
232.	201.	-0.000048630156506014305
234.	201.	2.929284895818465e-6
236.	201.	0.000013761039473874647
238.	201.	-2.5118989962594858e-8
240.	201.	0.0000448855645331283
242.	201.	5.266273488592103e-6
244.	201.	-0.000022907350622798678
246.	201.	-2.4436954381509334e-6
248.	201.	-0.00001232147783142069
250.	201.	0.00006197277604559432
252.	201.	1.75628951970575e-6
254.	201.	0.00001542009688176398
256.	201.	0.00012288229667836882
258.	201.	-0.000011462227869338309
260.	201.	0.00006322973509663021
262.	201.	0.0000550771866613424
264.	201.	0.000036899618845040174
266.	201.	-0.00002997671611542048
268.	201.	0.00021662522405942948
270.	201.	-2.191255457681364e-6
272.	201.	-0.00006805652607057827
274.	201.	-0.000024798663187651668
276.	201.	-0.00005902316520757944
278.	201.	-0.000058042562545165165
280.	201.	-0.00002662484082093132
282.	201.	-0.00001872510059577682
284.	201.	-0.0001392523052613826
286.	201.	1.4299684642552958e-6
288.	201.	-0.00007175216000280757
290.	201.	0.000019496811800707637
292.	201.	1.0097077643853416e-7
294.	201.	-2.3048051235213805e-6
296.	201.	0.00007821222099556452
298.	201.	-0.00001064346512402701
300.	201.	0.000025082014963570152
302.	201.	-0.00004176557216335462
304.	201.	-0.00002686366436247483
306.	201.	-0.000083378247903724
308.	201.	-1.9105647926426902e-7
310.	201.	-0.0000622809765254999
312.	201.	0.00008945528044573984
314.	201.	0.00003059383974043884
316.	201.	0.00006690950912263655
318.	201.	6.474683054252703e-7
320.	201.	8.361683892961498e-7
322.	201.	0.00012199216804595803
324.	201.	-0.00004062545304536328
326.	201.	-0.000022484112729641045
328.	201.	-8.011817143569725e-8
330.	201.	0.0000734816526873322
332.	201.	0.000021459398528186396
334.	201.	0.000012553880653835856
336.	201.	-0.0000677373273244562
338.	201.	-1.046271889965772e-6
340.	201.	-2.3448907275011088e-7
342.	201.	0.00006859101641518167
344.	201.	0.00004548230773369441
346.	201.	-0.000032696156878211444
348.	201.	-9.23347246445528e-6
350.	201.	-0.00008832317963393232

==> anc/Fig5Dat_SigmaHalfvalue.txt <==
#Figure 5 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the chiral order parameter half value
#
#Format:
# muI[MeV] T[MeV]
91.39119172439155	1.
91.39119172439155	1.6088082756084496
91.39119172439155	3.
91.39119172439155	3.6088082756084496
91.39119172439155	5.
91.39119172439155	5.60880827560845
91.39119172439155	7.
91.39119172439155	7.60880827560845
91.39119172439155	9.
91.39119172439155	9.60880827560845
91.39119172439155	11.
91.39119172439155	11.60880827560845
91.39119172439155	13.
91.39119172439155	13.60880827560845
91.39119172439155	15.
91.39119172439155	15.60880827560845
91.39119172439155	17.
91.39119172439155	17.60880827560845
91.39119172439155	19.
91.39119172439155	19.60880827560845
91.39184761268501	21.
91.39189704972797	21.60810295027203
91.39180773679833	23.
91.39180773679836	23.608192263201644
91.39181331595155	25.
91.39193389403358	25.60806610596641
91.39171073493462	27.
91.39164906375628	27.608350936243728
91.39204121170961	29.
91.3923669706007	29.60763302939929
91.392904518553	31.
91.39293467366497	31.607065326335036
91.39298473273504	33.
91.39318115033086	33.60681884966914
91.39334782837068	35.
91.39382652765926	35.60617347234074
91.3952166272823	37.
91.39557834110015	37.604421658899845
91.3968240619862	39.
91.39776348809163	39.60223651190837
91.39923050710658	41.
91.39978959177236	41.600210408227646
91.40125821851339	43.
91.40234512418552	43.597654875814484
91.40456969885939	45.
91.40549331129318	45.59450668870682
91.40761700979742	47.
91.40895410228953	47.59104589771047
91.41166546250415	49.
91.41234681582131	49.587653184178684
91.41517301728959	51.
91.41630867249744	51.583691327502564
91.41846902159418	53.
91.41891408470991	53.581085915290096
91.42057706908324	55.
91.42070302798419	55.579296972015804
91.42126960811825	57.
91.42127736852414	57.578722631475856
91.42164445136015	59.
91.42027886080976	59.57972113919024
91.41819009757036	61.
91.41651840487235	61.58348159512766
91.41255874235505	63.
91.40945516474638	63.59054483525362
91.40316751528992	65.
91.39866486566584	65.60133513433416
91.38944576750244	67.
91.38323980603113	67.61676019396887
91.37030350038741	69.
91.36200352304215	69.63799647695785
91.34628446332361	71.
91.33565298448939	71.66434701551061
91.31565333403906	73.
91.3010600909766	73.6989399090234
91.2762483713699	75.
91.25760666049162	75.74239333950838
91.2291112835151	77.
91.2054077274556	77.7945922725444
91.17305608379728	79.
91.1437043651464	79.8562956348536
91.1070614055909	81.
91.06923069659662	81.93076930340338
91.02913558653657	83.
90.9825203070252	84.0174796929748
90.94032469259979	85.
90.88121094243833	86.11878905756167
90.83799380353055	87.
90.76504947540536	88.23495052459464
90.72294350710112	89.
90.63110001139279	90.36889998860721
90.59216650084022	91.
90.48104984740574	92.51895015259426
90.44795306502519	93.
90.31007205382852	94.68992794617148
90.286578579623	95.
90.1190689370065	96.8809310629935
90.10910679579186	97.
90.	98.1278326598468
89.92102629984166	99.
89.91178898827042	99.08821101172958
89.72323262666498	101.
89.68777123417672	101.31222876582328
89.50854592583951	103.
89.44022092663378	103.55977907336622
89.27520426996529	105.
89.16719340054682	105.83280659945318
89.02401002187496	107.
88.86710991884084	108.13289008115916
88.7538606657071	109.
88.53882843155553	110.46117156844447
88.46425853925788	111.
88.18216591068575	112.81783408931425
88.15538445613396	113.
88.	113.95018495412371
87.83877956636326	115.
87.80567903061993	115.19432096938007
87.51553808661728	117.
87.41059536404528	117.58940463595472
87.17165642201904	119.
86.98242978783702	120.01757021216298
86.80918567477656	121.
86.52416757742596	122.47583242257404
86.42789133488449	123.
86.0332998188785	124.9667001811215
86.0269533071888	125.
86.	125.13004116589887
85.63536205739413	127.
85.53711746567245	127.46288253432755
85.2268265233553	129.
85.01110054569386	129.98889945430614
84.80028614516098	131.
84.45290197701958	132.5470980229804
84.35610812977409	133.
84.	134.54759008567575
83.90204174789693	135.
83.8723637492585	135.12763625074152
83.45681338209614	137.
83.287630483897	137.712369516103
82.99556766727353	139.
82.67323481570536	140.32676518429463
82.5168616588669	141.
82.03127259142121	142.9687274085788
82.02388705471505	143.
82.	143.09508256022303
81.1298172810144	145.
80.	145.4908656022162
79.42068934836193	145.57931065163808
78.	145.7897433989835
77.07224158285683	145.92775841714317
76.	146.08253366668558
74.7336784519513	146.2663215480487
74.	146.36938223819584
72.40558633135835	146.59441366864166
72.	146.64972721377583
70.08803176033695	146.91196823966305
70.	146.92364295340118
69.42569282422185	147.
68.	147.1832476075056
67.78967334433221	147.21032665566779
66.	147.4339315639411
65.50429259725222	147.4957074027478
64.	147.67763847595543
63.22916838644517	147.77083161355483
62.	147.91483506797786
60.964002656110246	148.03599734388976
60.	148.14513352411748
58.70891018456997	148.29108981543
58.	148.36861014583644
56.4632752402396	148.5367247597604
56.	148.585659115934
54.22763549949163	148.77236450050836
54.	148.79557918264942
52.001785840851625	148.99821415914838
52.	148.9983888049471
51.9835273663375	149.
50.	149.1872130045982
49.793458225572195	149.2065417744278
48.	149.3687703042009
47.59506325251353	149.40493674748646
46.	149.54321248224568
45.40586500481696	149.59413499518305
44.	149.71062989826868
43.22605352540427	149.77394647459573
42.	149.87093523769866
41.055309288133174	149.94469071186683
40.	150.02445596133055
38.89341379126095	150.10658620873906
38.	150.1706936520737
36.74070267810408	150.25929732189593
36.	150.30960547082026
34.59700534723788	150.40299465276212
34.	150.4413609340179
32.461978993944896	150.5380210060551
32.	150.56601151245903
30.336170910814456	150.66382908918555
30.	150.68287968274458
28.218680113551653	150.78131988644836
28.	150.79298905723695
26.110123288247216	150.88987671175278
26.	150.8953158842271
24.010168663374532	150.98983133662546
24.	150.99029814388905
23.77861678743524	151.
22.	151.07505932266537
21.921843728017567	151.07815627198244
20.	151.1518527528282
19.84249416982818	151.15750583017183
18.	151.22139673830523
17.77128489290899	151.228715107091
16.	151.28383228382995
15.70784609634911	151.2921539036509
14.	151.33900580278933
13.65245505753611	151.34754494246388
12.	151.38678174749492
11.604996076504374	151.39500392349564
10.	151.42726435081886
9.565332578028027	151.43466742197197
8.	151.46043829348272
7.533484348048635	151.46651565195137
6.	151.4860708400616
5.509223984926635	151.49077601507338
4.	151.504544488493
3.4925917032745977	151.5074082967254
2.	151.5156570650571
1.4833583035510098	151.516641696449
0.	151.51924667248343

==> anc/Fig5Dat_SigmaInflection.txt <==
#Figure 5 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the chiral order parameter inflection
#
#Format:
# muI[MeV] T[MeV]
5.161547756861272e-14	158.44411379587766
2.000000000000035	158.40229592771283
4.000000000000018	158.3560369215892
6.000000000000002	158.30687268027097
7.999999999999981	158.2527787373063
9.999999999999961	158.19866189944074
11.99999999999994	158.1469011860468
13.999999999999915	158.09788899750245
15.99999999999988	158.05054872232532
17.999999999999837	158.0028248590579
19.999999999999787	157.95215641901953
21.999999999999737	157.89595416493887
23.999999999999687	157.83210729535452
25.999999999999638	157.7595454671555
27.99999999999959	157.67887726427736
29.999999999999545	157.59311581598402
31.9999999999995	157.49848547889664
33.999999999999446	157.39527945147643
35.99999999999938	157.2788060773957
37.999999999999325	157.15042090581198
39.99999999999926	157.0086914251088
41.999999999999204	156.85068091461144
43.99999999999914	156.67336573939423
45.99999999999908	156.47521545538518
47.999999999999034	156.25796596111846
49.99999999999898	156.02860100057435
51.99999999999893	155.79152465812186
53.99999999999888	155.55085500812424
55.99999999999886	155.31279487836346
57.99999999999884	155.0780385465403
59.99999999999882	154.84415234157183
61.9999999999988	154.60792220690954
63.999999999998785	154.3676925625894
65.99999999999879	154.12572860657824
67.99999999999879	153.8806186112168
69.99999999999882	153.62969356278012
71.99999999999886	153.37147826143104
73.99999999999895	153.1082005717046
75.99999999999908	152.83837357552144
77.99999999999926	152.5594283490852
79.9999999999995	152.27041223284428
81.99999999999977	151.9747782837561
84.00000000000007	151.67327543644967
86.00000000000034	151.36690484271637
88.00000000000058	151.05993489998326

==> anc/Fig6Dat_PionBoundary_mpi1.txt <==
#Figure 5 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the pion condensation phase boundary at $m_\pi=1$ MeV
#
#Format:
# muI[MeV] T[MeV]
0.20000000000000012	50.99999999999999
0.2000000000000001	52.
0.20000000000000012	53.00000000000001
0.2000000000000001	54.00000000000001
0.20000000000000012	55.000000000000014
0.2000000000000001	56.
0.20000000000000012	57.000000000000014
0.2000000000000001	58.000000000000014
0.20000000000000012	59.00000000000003
0.2000000000000001	60.00000000000002
0.20000000000000012	61.000000000000014
0.2000000000000001	62.
0.20000000000000012	63.000000000000014
0.2000000000000001	64.00000000000001
0.20000000000000012	65.00000000000001
0.2000000000000001	66.00000000000001
0.20000000000000012	67.00000000000001
0.20000000000000007	68.
0.2			69.00000000000001
0.2			70.
0.2			71.00000000000001
0.20000000000000018	72.00000000000003
0.20000000000000068	73.00000000000009
0.20000000000000145	74.00000000000018
0.200000000000002	75.00000000000027
0.2000000000000004	76.00000000000006
0.19999999999999274	76.9999999999991
0.19999999999997486	77.99999999999685
0.19999999999994977	78.99999999999372
0.19999999999994578	79.99999999999324
0.20000000000004145	81.00000000000526
0.2000000000003694	82.00000000004638
0.20000000000102114	83.00000000012801
0.20000000000171847	84.00000000021511
0.20000000000116236	85.00000000014478
0.19999999999633528	85.99999999953891
0.19999999998305748	86.9999999978748
0.19999999996081386	87.99999999509072
0.19999999994603207	88.99999999325027
0.1999999999943258	89.9999999993263
0.20000000021527675	91.00000002704151
0.20000000072414084	92.0000000907922
0.2000000014208973	93.00000017793326
0.20000000148138447	94.00000018502736
0.19999999866054374	94.9999998307039
0.19999998923193174	95.99999864856495
0.1999999708085617	96.99999634150866
0.1999999517715149	97.99999396386823
0.1999999696933111	98.9999962284682
0.20000011037495527	100.00001388426492
0.20000048992414127	101.00006145174665
0.20000111407360757	102.00013956713667
0.20000149863195169	103.00018741491158
0.20000004533416332	104.00000461241137
0.19999365728328083	104.99920336206459
0.199979192248179	105.99739125388825
0.1999598507144521	106.99497251583497
0.19995964091951518	107.99496012196894
0.20004272038633145	109.00539453051951
0.20031360571834878	110.03935607774699
0.2008340931326839	111.10453056939232
0.2013523731281047	112.16924773344941
0.20078254307069526	113.09730672851998
0.19668632719843498	113.58325897975624
0.18584290667860806	113.22434918379054
0.16834513548006375	112.03456305749904
0.1584429608930435	111.80353713396724
0.1563101353128391	112.28634488878167
0.15784164676880658	113.28035846703459
0.16089284112759944	114.29660512503652
0.16377550222714607	115.40745556732341
0.16680381772648842	116.38867537339466
0.1694615702817274	117.44562945820215
0.17253593018105684	118.39500736330305
0.17543350315021544	119.43978816633313
0.17895193624764577	120.38794358162515
0.18232696991677338	121.4337855606435
0.18640567497106347	122.38368247322754
0.19031145882471218	123.42961382205557
0.19510364676123726	124.37987663657842
0.19977670086671628	125.42490752856418
0.20550678234479985	126.37526647320252
0.21109357795362602	127.41920569069768
0.21799791114600128	128.36971092805146
0.22481718329645006	129.41233208569273
0.2334684745881589	130.36290813599888
0.24230910491094435	131.4036885426516
0.253809286809959	132.3540146333337
0.26577453709789467	133.3918947838979
0.2808969925994576	134.34132273686333
0.2948056646042111	135.37568603928864
0.30957179378257815	136.327049501369
0.3198343727739858	137.36441847743777
0.33993819571754214	138.32974882045946
0.3935234490815587	139.37144814085755
0.5632997266955239	140.30817522859618
0.9374871474950549	141.18810675859442
1.5937169612296351	141.75124417717498
2.2249333569137537	141.99668208530633
2.930363562332264	142.0992870593182
3.6558299380563826	142.165715100534
4.414152208339186	142.2033351509589
5.380978775485538	142.2351424359561
6.317805833461106	142.2621420293371
7.359411694381416	142.2959356753219
8.322768836900883	142.3295410046264
9.356646532259642	142.36883148567745
10.287045214796954	142.40350382887328
11.197164073397968	142.44057797212932
11.883157082150877	142.46915382407906
12.48195336698527	142.49981409598743
13.247324971679856	142.53264581498118
14.15773175999373	142.56659510818258
15.138412369895992	142.60082030652333
16.13823334298909	142.63488745929516
17.13612009957455	142.66861400207944
18.128084166512714	142.7019084852412
19.116042768627402	142.73469275864298
20.102385468398143	142.76687813777818
21.08850993444513	142.79837003020126
22.074948025152274	142.82907323656147
23.06182226093772	142.85889931745538
24.049137049259606	142.88776757562295
25.036908445372006	142.9156078847161
26.02517951489415	142.94235926333863
27.014011808825373	142.96797168597965
28.003467287213834	142.99240475609872
28.993600214877315	143.01562969239
29.98445296360217	143.0376285881264
30.9760522043024	143.0583964470056
31.968410410258556	143.07794057016108
32.96151960889556	143.09628341599014
33.955354078426296	143.11346365700817
34.94986026602679	143.12953942282843
35.94496156075972	143.1445889452605
36.94054586950373	143.158714085767
37.936471671238564	143.17204247531237
38.93255266378167	143.18473202258443
39.92856561283771	143.1969734854418
40.92423328939655	143.20899478225053
41.919234878889505	143.22106307726625
42.91318834315995	143.23348814292487
43.90566427983575	143.24662325377327
44.896169019810436	143.260867076602
45.884162880240545	143.27666297172468
46.869045428768985	143.2944983989237
47.850180010155526	143.31490078536638
48.826883685096064	143.33843194479044
49.79846082723819	143.36567763645542
50.764200789024784	143.39723505329232
51.72342256672293	143.43369535230258
52.67548193832553	143.47562407241458
53.61982841371899	143.52353631135207
54.55602372698622	143.57786653193202
55.48381635252312	143.63892806933254
56.4031808210551	143.7068603895738
57.31442385617311	143.78155819869005
58.2182603653344	143.86258935912892
59.11594597786305	143.9491309165793
60.00930763459968	144.0400062654844
60.90065804740699	144.1338344029211
61.79245351840494	144.22912982120255
62.686952406040035	144.32438828567783
63.58603510471288	144.41820172610252
64.49109574840745	144.50933038124245
65.4030729018061	144.59676378143158
66.32248629664524	144.67973838886718
67.24950386747554	144.75774478619542
68.18399149702122	144.83051289213657
69.12556167075154	144.89799783121012
70.07361710785912	144.96035610899318
71.02738302836039	145.0179251228193
71.98594770057909	145.0711967403226
72.94828356934481	145.12079606668647
73.91328473677501	145.1674574911364
74.87977875573127	145.21200517537366
75.84656316939585	145.25533093627112
76.81241225759912	145.29837512188612
77.77611620548115	145.34210417120502
78.73648766247392	145.3874887185973
79.6924081752068	145.4354769182887
80.6428395889928	145.4869675793878
81.58688043025532	145.54277798821172
82.52378575187373	145.60360786413028
83.45303969746143	145.6699940254078
84.37439314210158	145.74225843436855
85.2879625668125	145.8204477547767
86.19429357151726	145.90427598579413
87.0944734200558	145.99309087358384
87.99014558404353	146.08590302602568
88.8834490842351	146.1814913008477
89.77670442499287	146.27848118241377
90.67207739935287	146.3754421649362
91.57136570336314	146.4710323117326
92.47586937670022	146.5640927149883
93.38640332829236	146.65372196056398
94.30333628230704	146.7392972973603
95.2266548964959	146.82048026080764
96.15602256646014	146.89719789175956
97.09082864286302	146.96962223097876
98.03024403774796	147.03813886825003
98.97325760801752	147.10331885217064
99.91873033862137	147.16588527818223
100.86542331018282	147.2266830522772
101.8120531915794	147.28664415182436
102.75731645194399	147.3467547464179
103.69994921237165	147.40801768645355
104.63875224687456	147.4714151450414
105.5726588973234	147.5378655327807
106.50076596328083	147.60817841794506
107.422414977995	147.68300122085324
108.33723849006732	147.7627594055775
109.24526833299282	147.8475879326647
110.1470082457649	147.93726828300302
111.04355110857898	148.03119451537418
111.93658309379752	148.12841124194392
112.82828203366145	148.22773561985034
113.72092371700501	148.32784068035255
114.61647412458476	148.42735437671828
115.51642939893136	148.52502616684544
116.42175994910909	148.6198303340671
117.33295724975028	148.71103300813155
118.25009167881097	148.79820266205033
119.1728759597916	148.8812034587452
120.10072853199279	148.96016619767755
121.03282127106023	149.03545954920884
121.96814046887897	149.10765271144635
122.90552438008007	149.17748084815022
123.84372568323607	149.24580470188744
124.78144432803235	149.3135724262569
125.71739376086782	149.38177656913905
126.6503329095328	149.45141202867174
127.57913907172004	149.523428495217
128.5028440359544	149.59868081251614
129.42071988149516	149.67787049730305
130.33233011779902	149.76148099381268
131.23764215403736	149.84970449013514
132.13710402500703	149.94237623161075
133.03176327628023	150.03894019203142
133.9232695106518	150.13848874652683
134.8137643455041	150.23988795822336
135.7054709518743	150.34186148031677
136.60027107613445	150.44309000388324
137.49955601137844	150.54238377443568
138.4041866451189	150.6387888173595
139.31454748021838	150.73165166934183
140.23061019089212	150.8206257323924
141.151997931856	150.90566082024924
142.0780506735265	150.98697135648
143.00787318108664	151.06500329940764
143.9404001125246	151.1403911298981
144.87443650619042	151.2139184580024
145.8087241550456	151.2864739402304
146.74197713906617	151.3590090194077
147.67295269578278	151.43249002406165
148.60048740886032	151.5078499009922
149.5235767697533	151.5859330793753
150.44141871279982	151.66743742288864
151.35350970472433	151.75284812715935
152.25970570465253	151.8423704141274
153.16033790305463	151.9358689342546
154.05626548199643	152.0328409991759
154.94891842280077	152.13244557837007
155.84016078239935	152.23356970870404
156.7320731516993	152.33496640215338
157.62659561312114	152.4354041215412
158.52523762582928	152.53376960748017
159.42900948540046	152.6291690736751
160.33842898540698	152.72097276722377
161.25358381609186	152.80883895329734
162.1741979921961	152.8927021756152
163.09969048499482	152.97275480991135
164.02923984379208	153.04941347966462
164.96182835811445	153.12328697326538
165.89630577624604	153.19513673647424
166.83142619961632	153.26583906382288
167.7659152064942	153.33634120893498
168.6985047913734	153.4076187643607
169.62800595234475	153.4806275072726
170.55334565058567	153.556253960362
171.47364986829317	153.6352581521939
172.38829112463634	153.71821254915608
173.29699158331414	153.80543351153855
174.19989049428378	153.89691538391685
175.0976610681842	153.99228356366382
175.99154078548642	154.09080231861685
176.88330765617656	154.19145356597699
177.7750275621621	154.2930100588145
178.66875908348126	154.39414727106396
179.5662833550045	154.493595996674
180.46891723291026	154.5902436014281
181.37749432668133	154.6832198991412
182.29239443625494	154.7719262545817
183.21360567807278	154.85604393146855
184.1407889298964	154.9355130436389
185.07332989241132	155.01050898142861
186.01039923712577	155.0814081434803
186.95099018941116	155.14875621571682
187.89397735080865	155.2132304493174
188.83814680549247	155.27560547690783
189.78225589899685	155.3367155539468
190.72505918701916	155.39741938323453
191.66537184213885	155.45856102305376
192.60209623758877	155.52093051671181
193.53429449381542	155.58521789937316
194.46122479305018	155.65196352115353
195.38243398830974	155.72150144798573
196.29781436548083	155.79390791966435
197.20770916319302	155.8689730027451
198.1129305942046	155.94623355430332
199.0147202743413	156.02508192657496
199.91447827459825	156.10486083023318
200.81344947038224	156.1849869590566

==> anc/Fig6Dat_PionBoundary_mpi135.txt <==
#Figure 5 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the pion condensation phase boundary at $m_\pi=135$ MeV
# muI[MeV] T[MeV]
66.63998775061206	50.200713108163505
66.64282769883543	51.20070083093551
66.64607503311363	52.20047837394812
66.64976549919456	53.20000260803825
66.653936501965		54.199244089563265
66.65862747360914	55.1981533746197
66.6638795063784	56.19669404117769
66.66973574890666	57.19480985186989
66.67624084023589	58.19245702156609
66.68344126804607	59.18957228415091
66.69138474694526	60.18610427679454
66.70012067918957	61.18198267943876
66.70969936144772	62.17714852871032
66.72017237763883	63.17152466296799
66.73159159161656	64.16504495584707
66.74400962278371	65.15762612851647
66.75747869255925	66.14919563647425
66.77205105127862	67.13966517260559
66.78777764118806	68.12895707045196
66.80470849093301	69.1169796970376
66.82289122789614	70.10365214717848
66.84237151148213	71.0888818177208
66.86319119808442	72.07258725418455
66.88538876987666	73.05467811390788
66.90899721868855	74.03507596672759
66.93404444666363	75.01369691466911
66.96055086387054	75.99047014451413
66.98852995084032	76.9653234733529
67.01798563544392	77.93819916883487
67.0489130433748	78.90904296626222
67.08129555521691	79.87781672756616
67.11510580919186	80.84449141038125
67.15030249447894	81.80905601015607
67.18683178584135	82.77151507319813
67.224623835503		83.73189323250374
67.26359510653305	84.69023796956195
67.30364455222755	85.64661862392808
67.34465727881675	86.60113551136048
67.38650057885195	87.55391173497873
67.42903029938826	88.50511028435122
67.47208659741237	89.4549157978834
67.5155046775272	90.40356240295222
67.55911050341463	91.3513007676161
67.60274066944896	92.2984412036931
67.64623800818833	93.24529674369037
67.68948507812391	94.19220837388731
67.73240241768983	95.13948994714498
67.77494427355498	96.08733609548716
67.81711407607513	97.03590507801414
67.85896064976376	97.98524642021667
67.9005872511654	98.93536991363892
67.94214816605225	99.88618682518305
67.98384458123046	100.83757792500053
68.02592133802746	101.78933536456046
68.06866285960326	102.74122957124851
68.11239001685047	103.69295203891403
68.15745574947928	104.64418120334552
68.20424196858201	105.59452620512755
68.25315508773808	106.54359151866231
68.30462289002975	107.49092216573138
68.35908963243372	108.4360670195613
68.41701280365996	109.37852586116199
68.47885763974189	110.31781120855462
68.54509373351983	111.25339772717419
68.61618892643098	112.18478216697397
68.6926058149066	113.11143593813455
68.77479458353761	114.03286276556746
68.86318960504177	114.94855523059047
68.95820124660567	115.85804915431743
69.06021314733863	116.76088550233915
69.16957273815889	117.65665982339739
69.28659082578818	118.54499157768366
69.41153058670001	119.42556523238144
69.54461484576228	120.2981107555164
69.68601358957982	121.16242724379529
69.83589611350868	122.01838398284931
69.99441692597452	122.86588020115666
70.16174694579165	123.70475952846442
70.3381006844918	124.53483597208947
70.52372436043564	125.3558530633959
70.71887831727258	126.16755291479319
70.92382598530061	126.96964205338448
71.13881430416085	127.76185485380653
71.36406705378748	128.5439287264907
71.59976341558934	129.31565561347787
71.84605500563772	130.0768730639363
72.10304227165804	130.82747825347712
72.37084105587503	131.5673518104305
72.64960283898867	132.29634567259882
72.93949675232173	133.0142550426034
73.24068167899327	133.7208907764181
73.55329572446635	134.4160623045124
73.87742610733147	135.09963378698285
74.2131812793482	135.77152777769547
74.56065851912949	136.43168029767352
74.91993378716032	137.0799736648553
75.29108060646494	137.71629340075805
75.67415540182729	138.3405170295325
76.06916038808387	138.952575547876
76.47613036453106	139.55240258555352
76.89513186455218	140.13989786464964
77.32623493873112	140.71490586699014
77.769481623369		141.27729558571068
78.22489757255258	141.82696452336006
78.69244774780184	142.36386619733307
79.17207462087948	142.88795514860993
79.66370919737864	143.39919175294605
80.16726675240668	143.89754759058184
80.68259761406058	144.38305289867304
81.20953538376207	144.85574670372716
81.74790392399667	145.31567120613664
82.29751950072716	145.76288303162337
82.85813690837185	146.19749391994083
83.42948118939894	146.61962599750018
84.01125515968658	147.02941805421983
84.60321868699391	147.42704125140398
85.20513461056083	147.81265971155466
85.81671294151108	148.1863948530487
86.43761989213621	148.548410113663
87.06754000343358	148.89887358791577
87.70617154210778	149.23794104161738
88.35323080425172	149.56577835321923
89.00838827550726	149.8826028003656
89.67127911843572	150.18865024935386
90.34151198362704	150.48419397934538
91.01872839375932	150.76951406944931
91.70259481243106	151.0448830872581
92.39283938752652	151.3105966489572
93.08918355475542	151.5669823351164
93.79130946588867	151.8143731254583
94.49887752969047	152.05315812612307
95.21156902397837	152.28375786824284
95.92908314621987	152.50661975973418
96.65119793698005	152.72219499385966
97.37775668526218	152.9309259451532
98.10870562105191	153.13328276864925
98.84402125171513	153.32977447373898
99.58366921405562	153.5209286762166
100.3276276787526	153.70734307842827
101.075916449564	153.88966637244772
101.82856795925059	154.06847651604093
102.5857070489281	154.24415576905625
103.34757814927343	154.41687709733327
104.11449484299769	154.58668905113473
104.8867015260062	154.75363292200433
105.66443114471996	154.91772575538462
106.44788681796331	155.0789503908699
107.23730522144609	155.2372873656802
108.03288767191046	155.39269989228242
108.8347444297342	155.54512745440678
109.64290133901794	155.6945513933043
110.45730076941928	155.84097971827006
111.27781221236376	155.98445957155786
112.1042594292		156.12506257001382
112.93641616754138	156.2628841170408
113.77404574905823	156.3980292829167
114.61688718127027	156.53060752204158
115.4647020671222	156.66071901948717
116.31725386572198	156.78844735469144
117.17435956597078	156.91384666011848
118.03586341551993	157.03693323936025
118.90169222606406	157.15770450948594
119.77179479422625	157.27612862297087
120.64613253532322	157.3921579618394
121.52463669696121	157.50577028348442
122.407173913493	157.61695712634707
123.29356929792871	157.725748509513
124.18360724588709	157.83220180785008
125.07703617248573	157.9364084449465
125.97358613211757	158.03848324706655
126.8729620193728	158.1385648558153
127.77487137022848	158.23680552210934
128.6790094796167	158.33336858522225
129.58509415533257	158.42841887550065
130.49284455684113	158.52211863381467
131.40202133419186	158.61461778652995
132.31240098231217	158.70604891881496
133.22381979399617	158.7965179705903
134.1361444857676	158.88609861305656
135.0493193921708	158.97482309764416
135.96333409221413	159.0626762070094
136.87827323296676	159.1496139481995
137.79425486870488	159.23555632002464
138.71145466003776	159.3204083599003
139.63004017892231	159.4040802127754
140.5501078518493	159.48647867410654
141.47172050624246	159.56754072637816
142.39488595874036	159.64722543275013
143.31957334845995	159.7255266077807
144.24571232592217	159.80246467423441
145.1731963696668	159.87809171686155
146.10189438700093	159.95248367573953
147.03164484959714	160.02574179777162
147.96227603968939	160.09798532397366
148.89359310729498	160.1693508889134
149.8254049748273	160.2399851593145
150.7575061055008	160.31004296669963
151.68970842203234	160.3796805637215
152.621818413279	160.44905288198538
153.5536735972555	160.5183063227315
154.48511632148072	160.58757537056633
155.4160335661137	160.65697582735422
156.34632764953676	160.7266008875669
157.27595928677582	160.7965138020763
158.20491620795534	160.86674351380202
159.13325854727114	160.93727773443592
160.06108525964095	161.0080581889757
160.98858197412767	161.07899055113415
161.91596894355916	161.14993895651412
162.84356756256602	161.22075842779137
163.77170879060918	161.291287832021
164.70064781182973	161.36134396041533
165.63061167210907	161.43076544278387
166.56175735254752	161.49940562824258
167.49420247941939	161.56715108302177
168.4280085032638	161.63391473700932
169.36319563573267	161.69964462362412
170.29974128762757	161.76431729271525
171.23758391036864	161.8279419694871
172.1766319812472	161.89055402468185
173.11675967761911	161.95221657638905
174.05782351364223	162.01301432145308
174.99965149574638	162.0730535668207
175.94206584800997	162.13245584517065
176.8848672801955	162.1913569329914
177.82786229548037	162.2499012532186
178.7708428575843	162.30824014582453
179.7136181439972	162.36652562173407
180.6559910610844	162.42490805469646
181.59779315339676	162.4835306433551
182.53885786437797	162.54252659754894
183.47905885815644	162.60201321544724
184.41828083369103	162.6620886219426
185.35646058405482	162.72282570623284
186.293555775342	162.7842684475491
187.22958842758854	162.84642595426595
188.16461172540897	162.90926838775678
189.09875589457522	162.97272081466681
190.032193292766	163.03665878172308
190.96518640207037	163.10093382924802
191.8980202879692	163.16536802896496
192.83105689612273	163.22977335921425
193.76465756995896	163.29395606173668
194.6991005472163	163.3577101927832
195.63463537630827	163.4208526365664
196.57144169559348	163.48321666401625
197.5096612597889	163.54466788090326
198.4493786794419	163.60509807991608
199.3906387029798	163.6644334829493
200.33344114096192	163.72262852391987
201.27774776549003	163.77967016798374
202.22348700455174	163.83557214202636
203.1705526960372	163.8903770212375
204.11881632913602	163.94415075315976
205.06811923263984	163.9969833527622
206.0182908537072	164.04898322530016
206.96913598876995	164.1002769164976
207.9204576051742	164.1510041226418
208.87203948454862	164.20131678444736
209.82367336276138	164.25137409944148
210.77513782828063	164.30134107692407
211.72622910223862	164.3513836568177
212.67673671722844	164.40166681969313
213.62647758293298	164.45234952204783
214.57526910745588	164.50358238160464
215.52296605114248	164.55550250158672
216.46943152164846	164.60823075275783
217.41457633002415	164.66186683478037
218.3583278203697	164.71648614803925
219.30067187915213	164.7721342350649
220.24162030259367	164.82882324723562
221.1812548197287	164.88652621920596
222.11969315024464	164.9451731506224
223.05713488834712	165.0046377413184
223.9938336047813	165.0647332279574
224.93013715680345	165.1252590161364
225.86640694871207	165.18599510772694
226.80302014576543	165.24670897869902
227.74034185209644	165.30717492594243
228.67865686982324	165.36716803575297
229.61821945111964	165.42648919269294
230.5592159824724	165.48495900897242
231.501795931581	165.54243054472437
232.44605284454656	165.59878346063405
233.3920422130268	165.65393104918238
234.33977492339505	165.70781467729824
235.28922529710985	165.76040767949888
236.24033367813757	165.81170991806982
237.19300686335941	165.86174983908393
238.14712761628869	165.91057930652738
239.10254890405025	165.95827450510467
240.059108981007	166.00493092868606
241.0166205944881	166.05066349583467
241.97489058092472	166.0956020554137
242.93370457254818	166.13989093207695
243.8928507125319	166.18368439322248
244.85210073676467	166.22714575398237
245.8112370960639	166.27044282178647
246.77003108323814	166.3137466374245
247.72827286738627	166.3572273216377
248.68574677882063	166.4010524561818
249.64226432056685	166.44538276844702
250.5976371448886	166.4903701566619
251.5517126776175	166.53615341346807
252.50434498804748	166.58285588731454
253.45543297420477	166.63058054768305
254.40488991513928	166.67940726294384
255.35268354660352	166.72938793752374
256.29880424452995	166.7805434059518
257.24330711649634	166.83285868541088
258.18627865305945	166.88627947533985
259.1278810140642	166.94070698019502
260.06831746004246	166.99599404793327
261.00787846342416	167.05196973611623
261.94687656273663	167.10843460505757
262.88572350866076	167.165180057239
263.8248402074353	167.2219828084673
264.7645973480096	167.2786030565433
265.70534891436694	167.33481302193232
266.64737243075564	167.39039137701917
267.5909162089683	167.44514199045042
268.53616382355443	167.49888823549057
269.4832653106773	167.5514834179702
270.432317090118	167.6028055174766
271.38338125566503	167.65276336471666
272.3364766693984	167.70129137445554
273.2915892963128	167.74835324408122
274.2486714537361	167.79393732444635
275.2076446111022	167.83805882004341
276.16840537069936	167.88075500971968
277.1308224382441	167.92208649855112
278.09474767891567	167.96213276188047
279.0600081849964	168.0009927570537
280.0264215740004	168.03878110963427
280.9937835486837	168.07562825984942
281.9618871696451	168.11167661330055
282.93050679493206	168.14708033695916
283.8994205938751	168.18200181156342
284.8683912437957	168.21661115114728
285.837191479956	168.25108309863427
286.80558166223864	168.28559627208793
287.773338431378	168.32032935578778
288.74023027365376	168.355460070675
289.70604834150197	168.39116189474592
290.67057980226224	168.42760272205885
291.63364121844		168.46494119196106
292.5950502632709	168.50332501481685
293.5546612458685	168.5428871266378
294.512335454612	168.58374364664206
295.46797871175573	168.625990031131
296.4215103376873	168.66969863036223
297.3729028549232	168.7149145427681
298.3221497759286	168.76165275593536
299.2693073228831	168.8098935261213
300.2144613506474	168.85957909664853
301.1577707833501	168.91060873099883
302.0994337946426	168.96283503908563
303.0397327810982	169.0160858820535
303.97897308720474	169.07015994624874
304.91755608417174	169.1248437426831
305.85589554554235	169.17990646673118
306.79442565924256	169.23510482939344
307.7335762644306	169.29019631023644
308.67369775769896	169.34493360987702
309.6151216882055	169.39908589910866
310.55811223533226	169.45243334473054
311.5029091246564	169.50477914658822
312.4496962705311	169.55594436673584
313.39863169701584	169.60577518869428
314.349828458543	169.654137676563
315.3033747492993	169.70092231399843
316.25932378062555	169.74603896617228
317.21770608940534	169.78941974300685
318.1785262801443	169.83101439231422
319.1417687604021	169.87079214626917
320.10740008511027	169.9087379074209
321.07536869602944	169.94485343539912
322.0456122949113	169.97915351959244
323.0180527323618	170.01166677832236
323.99260729775705	170.04243221135866
324.96917937238214	170.071499754611
325.94767307679234	170.0989273486336
326.9279800291584	170.12478136845255
327.90999708034303	170.1491335605097
328.8936100647515	170.17206141156464
329.8787138170809	170.19364588761056
330.8651927801431	170.21397177937843
331.8529435253679	170.233125215172
332.8418530318395	170.251193999185
333.83182298428915	170.26826570181709
334.82274565035465	170.28442800585844
335.81453011537513	170.2997672693457
336.8070757360081	170.31436886163155
337.8003004158994	170.32831571474605
338.7941120227466	170.34168865220738
339.78843839420585	170.35456469286427
340.78319727816125	170.36701736526982
341.77832757865735	170.3791156350984
342.7737574637255	170.3909241825731
343.76943726863885	170.40250219250396
344.76530612642193	170.41390358378516
345.7613262263721	170.4251759067063
346.7574480373398	170.43636051103283
347.7536458955528	170.44749124685194
348.7498821524935	170.45859456814148
349.7461437950546	170.4696884197456

==> anc/Fig6Dat_PionBoundary_mpi20_MF.txt <==
#Figure 5 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the pion condensation phase boundary at $m_\pi=20$ MeV, using mean-field scaling
# muI[MeV] T[MeV]
9.99990396172743	50.995809416622336
10.000008020234473	51.99554127977211
10.000131011567838	52.9952926126069
10.000274515399008	53.9950708041301
10.00044008519716	54.99488418482257
10.00062921952839	55.994742071004325
10.000843328941752	56.994654802158436
10.001083698142391	57.994633769353754
10.001351443169677	58.994691432698744
10.00164746332333	59.994841325547945
10.001972387614456	60.99509804296937
10.002326515561478	61.99547721176588
10.002709752205309	62.9959954391318
10.003121537283736	63.99667023681905
10.003560768584112	64.99751991749172
10.004025719586327	65.9985634597665
10.004513951616557	66.99982033827668
10.00502222085706	68.00131031496346
10.005546380699764	69.00305318770046
10.006081280092427	70.00506849229825
10.00662065870667	71.00737515392991
10.007157039958091	72.00999108407001
10.007681623130551	73.01293271916234
10.008184176099912	74.01621449743388
10.008652930417412	75.01984827056779
10.009074480799072	76.02384264734772
10.009433691374825	77.02820226690318
10.00971361137844	78.03292699983422
10.009895403305416	79.03801107628748
10.009958286928965	80.04344214100962
10.00987950294165	81.04920023653212
10.009634300378641	82.05525671695813
10.009195952374514	83.06157309634355
10.008535805203776	84.06809983740087
10.007623365950456	85.07477508822332
10.006426434537543	86.08152337693666
10.004911286214835	87.088254276649
10.003042910945226	88.09486105579302
10.000785316434353	89.1012193319461
9.99810190180568	90.1071857504744
9.99495590911937	91.11259671287775
9.991310960055227	92.1172671835058
9.987131685111237	93.12098960736569
9.982384452593362	94.12353297602778
9.977038204470547	95.124642083141
9.971065405821221	96.124037015759
9.964443114082904	97.12141293251887
9.957154173611968	98.11644018465444
9.949188540141956	99.10876484081312
9.940544738571692	100.09800968160533
9.93123145609197	101.08377573467337
9.921269270945873	102.06564442572316
9.91069251508526	103.04318042531376
9.899551266607807	104.01593527511899
9.88791346510816	104.98345188072763
9.87586713992765	105.94526996067337
9.86352273771458	106.90093254311384
9.851015531689278	107.84999360221443
9.838508090524511	108.792026925632
9.826192779786727	109.72663630230284
9.814294263424248	110.65346711577817
9.803071966829453	111.57221942234872
9.792822456542027	112.48266258488209
9.7838816847083		113.38465152236137
9.776627038983282	114.27814462125276
9.771479130685044	115.16322333771788
9.768903245723864	116.04011349899412
9.769410374183872	116.9092082876513
9.773557725500062	117.77109286355945
9.781948627032584	118.62657054493101
9.795231694596486	119.47669043140579
9.814099154281413	120.3227763085145
9.839331005411546	121.16580980412816
9.871793645256345	122.00630799085606
9.912434671017577	122.84450571321321
9.96227934892963	123.68023655411642
10.022422627944444	124.51311302568823
10.094022910305078	125.3424115927402
10.178289968846352	126.16725024236152
10.276475515376628	126.9864784793227
10.389856181054672	127.79885178100174
10.519720587251568	128.60292832908073
10.66734674773904	129.39723917124857
10.833986181498549	130.18019476952844
11.020834487714856	130.95024858855635
11.229015337959291	131.70581805401443
11.459543033002571	132.4454357457702
11.713322142841285	133.1676930800803
11.991101506750676	133.871356208167
12.293687299577432	134.55522134988823
12.62195499576466	135.2180429339626
12.976801553631777	135.8584643448388
13.359079548156199	136.4752053507215
13.769551477689202	137.0670140269463
14.208813477041403	137.63283795540983
14.677318704381795	138.17181131520312
15.175289252050655	138.6833310209596
15.702811748647381	139.16694892151259
16.25983939635174	139.62237856806044
16.84618425841225	140.0495001220172
17.461405862155814	140.44846983712563
18.104894498057668	140.81963463522732
18.7758729861178	141.16352693349927
19.473543167436564	141.4807903265383
20.197058826876876	141.77212858519468
20.94556521054189	142.0383493222534
21.718054331979065	142.28041954557273
22.51332909169374	142.49941242684974
23.330042862394517	142.69655097080275
24.16674635097165	142.8731643844009
25.021889735586775	143.03067708457536
25.893889845131316	143.17057304626542
26.78111041698267	143.29437882256025
27.681936410549213	143.4036357656235
28.594738524578762	143.49988439043148
29.517951070537023	143.58464283861014
30.450024523253568	143.6593941638386
31.38950576734387	143.72556906235292
32.33498201718448	143.78453601689054
33.28516258599849	143.83758821078132
34.23881573039675	143.88593598036056
35.19485267447292	143.9306960234841
36.15225932164463	143.9728854083417
37.11018260479461	144.0134126525441
38.06785811620921	144.05307258535237
39.02469941165381	144.09253828877647
39.98022250769077	144.13235619788924
40.934138481000154	144.17293803050973
41.886275746494576	144.21455565048325
42.83667589139048	144.25736378260203
43.78548365748992	144.30139383079324
44.73307645141671	144.3466048369727
45.67989485195183	144.39287529540118
46.626419275871065	144.44001437937226
47.573137573737775	144.48780927436235
48.52041231226009	144.53601576390156
49.46857466808735	144.5844088322091
50.41785173540643	144.63277319635748
51.368422473794055	144.68093111132922
52.32038227247984	144.7287326853491
53.27377221722002	144.77607245939834
54.22856931731634	144.82288001383864
55.184695393211385	144.86913014895558
56.14202655148428	144.91483332858797
57.10038616713902	144.96004198304118
58.059569209869316	145.00484140024162
59.01932210360548	145.04935332824905
59.97937935843585	145.0937263543491
60.93943322600309	145.13813758918667
61.89918008207819	145.18278523093625
62.85827955981633	145.22788870622512
63.81641145635629	145.2736791636529
64.77322784126133	145.3203982457415
65.7284175018034	145.36828903516303
66.68165155892257	145.41759355570412
67.63265545005851	145.46854289078712
68.5811494978337	145.52135338962864
69.5269274937806	145.57621647924918
70.46979279289681	145.63329352262645
71.40964336468113	145.6927048659191
72.34640410009658	145.75452331655836
73.28011796143328	145.8187616038217
74.21087572581756	145.88536445666722
75.13891214678347	145.95419588481198
76.06453273127542	146.0250298965263
76.98821520380847	146.09758504780385
77.9104865316556	146.17151273935494
78.83202445263993	146.24644485488034
79.75349722506897	146.3220063577423
80.67540670235965	146.39780007514338
81.59818306290893	146.47348540858957
82.5221214037733	146.5487636591926
83.44742870599205	146.62340991038698
84.37420752632367	146.6972575668848
85.30247333612925	146.77021295107207
86.23216676526462	146.8422405331009
87.1631496187783	146.91336907067307
88.09523726836584	146.9836771202462
89.02817860874646	147.05329441151622
89.96170348718579	147.1223878615017
90.89548990155777	147.1911599420088
91.82922350903898	147.2598348760005
92.76255464700417	147.328654876273
93.69516780812624	147.39786643663433
94.62673037516291	147.46771491890306
95.55697069731028	147.5384318392568
96.48561898832408	147.6102279602546
97.41249406782065	147.68327933505884
98.3374385483361	147.75771905452217
99.26041254359299	147.8336217706853
100.18142510153221	147.9109941698501
101.10063318758591	147.98975909043912
102.01826984077412	148.0697448134327
102.93474797347943	148.1507264447248
103.85052958454702	148.23241240081595
104.76616824789964	148.31448095291773
105.68218668636769	148.396624634937
106.59895438913193	148.47853389504112
107.51676041162169	148.55996385288452
108.43577401838844	148.64071787049642
109.35607502138674	148.72067341764998
110.2776560777674	148.79976583048094
111.20042607075946	148.87799886935906
112.12423835237635	148.95542932912755
113.04887452442021	149.0321700698529
113.9740913410227	149.10837407560172
114.89959051000265	149.18423316783472
115.82507892091066	149.2599628582834
116.75022708994223	149.33579826729883
117.67474051750861	149.4119778302267
118.59831030698594	149.48873717437644
119.52069261364674	149.56629512919605
120.44165080319334	149.64484590420759
121.36104410280527	149.72454344469347
122.27876401713425	149.80549211912236
123.19482984201144	149.8877305794046
124.10932038520698	149.9712211142841
125.02247548852256	150.05583305471433
125.93462369866916	150.1413309184394
126.84628906726014	150.2274573553311
127.75801887074445	150.31391659950197
128.67025161901333	150.40036739359357
129.58335855136687	150.48652136374443
130.49757685678134	150.57212553364266
131.41305453041		150.65700214481637
132.32984005203474	150.74103151456393
133.2478942804503	150.8241675698357
134.16711210644107	150.90642114962898
135.087312075508	150.98786502585426
136.00827931073087	151.06861770573585
136.9297387264552	151.1488428698119
137.8514135811646	151.22873292524605
138.7729866538888	151.30850504233644
139.69417044094135	151.38838541482477
140.61465841090427	151.46860296584507
141.53420519827128	151.54937350921398
142.45257000125065	151.63089164275854
143.36960517701092	151.7133137361169
144.28519421780723	151.7967483315119
145.1993466948592	151.8812402324585
146.11213048667764	151.96675954667063
147.0237736024343	152.0531845199481
147.93459226759828	152.14028940378662
148.84509795291822	152.22782622381897
149.75582619313087	152.31550796535552
150.66720780384767	152.40300204846187
151.5796061652407	152.4900290618115
152.49325121592116	152.57634498981633
153.40828355226643	152.6617812320767
154.32474512041074	152.74622741177438
155.24259027503595	152.82964673058663
156.16170842179977	152.9120588177932
157.08191323540393	152.99354458622872
158.00298604886567	153.07422983369912
158.9246489123497	153.1542845492984
159.8466232788111	153.23390659649704
160.7685909794364	153.3133176738417
161.69026452075633	153.39274771660365
162.61133810975213	153.47242857787305
163.53156790050068	153.552578143713
164.4507153406245	153.6333922533035
165.36863556416594	153.71502826963064
166.28521492275922	153.79759551656986
167.20046604092562	153.8811392748795
168.11445989094673	153.96562991546986
169.02742735189594	154.050945997148
169.93968709232723	154.13686227127903
170.8517522953242	154.2231381783167
171.76415306015994	154.3095009326522
172.67727831847006	154.39563312104133
173.5914436790771	154.48127592225393
174.5068292951399	154.5662119736532
175.42352200651976	154.6503026819795
176.3415072872189	154.7334710249628
177.26067978979538	154.81571603683946
178.18086586534977	154.89709660370892
179.1018122094708	154.97773598801703
180.02322934457413	155.05780501011984
180.94476519316873	155.1375211806404
181.86606303189473	155.21713351147764
182.78672237303888	155.29691832160887
183.7063695162816	155.3771627299246
184.62460977081895	155.4581581176606
185.54110717194365	155.5401844600051
186.45552907217612	155.62350186134077
187.36763460260238	155.70833425531023
188.27721342075543	155.79485924292237
189.1841816572478	155.88319070717222
190.0885164721243	155.9733670870899
190.99035818909815	156.06533446615614
191.88994032805743	156.1589333549651
192.78769833725227	156.25397568594528
193.68410440943762	156.35022687228388
194.57956107928993	156.44740153203085
195.47442597614122	156.54525232232416
196.3689408171076	156.6435506324174
197.26328531776298	156.7421259174466
198.1575654055177	156.84084568069937
199.05183443193903	156.93962891905932
199.94611423551325	157.0384267334884

==> anc/Fig6Dat_PionBoundary_mpi20_O4.txt <==
#Figure 5 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the pion condensation phase boundary at $m_\pi=20$ MeV, using $O(4)$ scaling
# muI[MeV] T[MeV]
10.00212411757251	50.01065864273952
10.002533815491882	51.01020575660918
10.002979560068143	52.0095130180235
10.003461109084178	53.00854711199558
10.003977624410856	54.00727282093501
10.004527575697228	55.00565321782893
10.00510863706747	56.00364992110029
10.005717577130607	57.00122341852852
10.006350142768259	57.99833346790876
10.00700093734661	58.99493958235249
10.007663294203297	59.991001608277564
10.008329146488489	60.986480404185436
10.008988894693506	61.98133862825584
10.009631273480386	62.9755416425877
10.01024321973221	63.9690585415543
10.010809744077378	64.96186331120039
10.011313808500333	65.95393612586241
10.01173621303671	66.94526478721455
10.012055494960435	67.93584630970584
10.01224784430283	68.92568865482782
10.012287039996224	69.9148126148101
10.012144411404078	70.90325384415135
10.011788830481859	71.89106503482721
10.011186740302762	72.87831822804456
10.010302226173867	73.86510725200328
10.009097136054205	74.85155027125765
10.00753125745757	75.83779242891151
10.005562558470544	76.8240085580145
10.003147500928211	77.81040593313041
10.000241434153972	78.79722702711146
9.996799077971028	79.78475223162324
9.992775103915754	80.77330249292585
9.988124823708931	81.76324180683311
9.982804994050552	82.75497950866021
9.97677474667587	83.74897228536102
9.96999665232133	84.74572582798764
9.962437926774038	85.7457960331351
9.954071786490637	86.74978965223283
9.94487896034241	87.75836427750363
9.934849362843341	88.77222754323981
9.923983932715355	89.79213541087819
9.912296638807796	90.81888939634696
9.89981665318347	91.85333258849214
9.886590688577419	92.89634429828044
9.87268549439405	93.94883317016088
9.858190501900054	95.01172857972284
9.843220605263243	96.08597013592163
9.827919060551048	97.17249510199667
9.812460479709848	98.27222354716012
9.797053890873904	99.38604104160379
9.781945830081545	100.51477871080999
9.767423422592923	101.65919047205281
9.753817404502165	102.81992728686404
9.741505027218885	103.99750827868112
9.730912778671795	105.19228858548414
9.722518845784158	106.40442384359736
9.716855232923509	107.633831231628
9.714509440688225	108.8801470434146
9.716125598630098	110.14268080654934
9.722404934412783	111.42036601921569
9.734105450580202	112.71170764343579
9.7520406686894		114.01472656802798
9.777077289207302	115.32690134028181
9.810131604467099	116.64510756217332
9.852164491344128	117.96555545541045
9.904174800392846	119.28372622018867
9.967190949269426	120.59430794561231
10.042260520669975	121.89113197554178
10.130495828516256	123.16871079224822
10.233059042190957	124.42232034404267
10.351150255928307	125.6478028370776
10.485986899676472	126.84165206591447
10.638788308199112	128.0008322645472
10.810748802953825	129.12286715248263
11.00302013117309	130.2056802827748
11.216676979200072	131.24768554617597
11.4527039575891	132.24765569738182
11.711952908290664	133.20480338718664
11.995190396394744	134.1186917352455
12.30304581170325	134.98923768524224
12.636149505938809	135.81652934559997
12.995143497641067	136.60078470122545
13.380631605716957	137.3422584311562
13.79310768726397	138.04139599059943
14.232919595298103	138.69877438307623
14.70018665188749	139.31523224231972
15.194981595181204	139.89173848896633
15.717322705956734	140.42931341724506
16.267113045218704	140.9289989736871
16.844036165877093	141.39202728569373
17.44772219823284	141.8197209160599
18.07772965868746	142.2134268287897
18.73350494982643	142.574528043704
19.414256572043442	142.90458725151788
20.11904632474222	143.20527464103014
20.846788083146965	143.4783445564544
21.596371913216903	143.725575358763
22.366638284849166	143.94872997846235
23.156508393558234	144.14950648938003
23.964941993469047	144.32950133308057
24.791067537027818	144.49024074739805
25.63405861750007	144.63314694068194
26.493128509765583	144.7595440731323
27.367472680622928	144.8707206719187
28.256187971168735	144.96790435781247
29.15834567984721	145.0523006555668
30.0729658675083	145.12507349982775
30.999054555425037	145.1873587355513
31.935603171696904	145.2402495884116
32.88160170912119	145.28480343672678
33.836053039860836	145.32203125605125
34.79796823895058	145.35290253803834
35.766391170817215	145.37833782278133
36.74037981202117	145.3992133640846
37.71903886088874	145.41635605683328
38.70148973185723	145.43054816116637
39.68691003159174	145.44252385487295
40.67449425393413	145.45297402098657
41.66349951071997	145.46254392252678
42.65319847014739	145.4718377724954
43.642931100512364	145.48141659037563
44.632051464167574	145.49180229434538
45.619985037245584	145.50347647333405
46.60616956204655	145.5168836793518
47.59011878386321	145.53242855713614
48.57135951520863	145.55047807355606
49.54950054483911	145.57135829878604
50.52416626841245	145.5953553285813
51.495071181477456	145.62271163063315
52.46195012146757	145.65362542642873
53.42463891157993	145.68824480415577
54.38300267987242	145.72666543203155
55.33702162662057	145.7689236698097
56.28671738018523	145.81499251553606
57.23224416460195	145.8647729096071
58.17381372696496	145.91808792738144
59.11179136553559	145.97467344873974
60.04661867073072	146.03417068107623
60.9789148746941	146.09618079173714
61.90933350657842	146.16025449318926
62.83864613179723	146.22592326174117
63.767609299844665	146.2927196720208
64.69681183098857	146.36016440917712
65.62677583188861	146.42783280617283
66.55788404683831	146.49534113509958
67.49043674632412	146.5623772201285
68.4246226240231	146.62868666689621
69.36054637203557	146.6940885198228
70.29822775793701	146.75846155929315
71.23760804184627	146.8217521461704
72.17856883833062	146.88396198825063
73.12092114705686	146.94515153619272
74.06444025392406	147.00542698489443
75.00884189064384	147.0649408689043
75.953828900877		147.12388065030302
76.899055815892		147.1824673470117
77.84418640117713	147.24094248050608
78.78885043427073	147.29956525557913
79.73270885543091	147.35860210049054
80.67540184787494	147.41832251740277
81.61662305304895	147.47898758408465
82.5560611513394	147.54084459449166
83.49348149852221	147.6041144477743
84.42866304653279	147.66898506577445
85.36148605100693	147.7355987210409
86.29186471019332	147.80404421388704
87.21984092513037	147.87434356256344
88.14551328501122	147.94644291538114
89.0691364108439	148.02019822664596
89.99104697296922	148.09536501009086
90.91176781444582	148.1716610035406
91.83185586750872	148.24875257324697
92.75188701596039	148.326271753261
93.67239417283791	148.40387742671103
94.59375987377513	148.48123986929286
95.51628554197958	148.55809521480876
96.44015384868402	148.6342299783765
97.36545907024768	148.7095041938362
98.29220745226009	148.78383621320722
99.22032187627703	148.85721275988993
100.14966678236387	148.92967427329592
101.08003392500126	149.00131837149422
102.01118512531342	149.072285376759
102.94282373444251	149.14275781088708
103.87465086650563	149.2129456565875
104.80632610639067	149.2830833094894
105.73753410881218	149.35341567986947
106.66793612028499	149.42419320432103
107.59724588050204	149.49565813510566
108.52517346471811	149.56803796305837
109.4515094990117	149.64153127538646
110.3760628685388	149.7162997579341
111.29875215655551	149.79245292923352
112.21953896185127	149.87003881975824
113.13852513278412	149.94902854313662
114.05588207199963	150.02930574315332
114.97195347711676	150.1106804281048
115.88715213724903	150.1928764772299
116.8020546935194	150.2755956336818
117.71723131192991	150.35853011001157
118.63309174754403	150.4413458306661
119.5499713926518	150.52376793058124
120.46807902119377	150.6055651765567
121.387533892292	150.68658110234597
122.30836164926427	150.76671751478892
123.23050211926054	150.84594721389436
124.15383345710075	150.92429798901307
125.07815946579365	151.00185669144045
126.00325318165656	151.07875349498636
126.92882906363205	151.15516114760396
127.8546009200264	151.231279745589
128.7802421517891	151.30733299455153
129.70545523968565	151.38355306510294
130.62992256794038	151.4601747093663
131.5533854297299	151.53742047914488
132.47558690886945	151.615493116148
133.3963594120883	151.6945595171794
134.315562048708	151.77474166044578
135.23317465616768	151.8561004593617
136.1492304647192	151.93862537378743
137.06391606968322	152.0222182014735
137.97749973702705	152.106681498356
138.8904369495042	152.19177974949787
139.80321967397208	152.27722411961088
140.71633997419212	152.36268741745695
141.63023774627342	152.44787853069172
142.54520961833012	152.53252506329548
143.46146642596784	152.61642478850158
144.3791099628685	152.6994285302828
145.29815341731782	152.7814601397654
146.21853415560892	152.86250036465688
147.14010935270346	152.94259422128493
148.0626924767319	153.02183479223874
148.98603143742594	153.10036417779142
149.90986160602182	153.17835797075531
150.83387040068763	153.25602243788785
151.75776326727032	153.33357866510002
152.68121820501656	153.4112572063353
153.6039616605196	153.48928251840402
154.52571488084942	153.56786576255746
155.44627832074394	153.64718942227438
156.36547114704976	153.72739855279622
157.28322327094946	153.80858483931897
158.1995094729835	153.89077652374087
159.11444788903808	153.97392159723805
160.0282301344683	154.05787651431842
160.94122493505148	154.14244106665166
161.85385435923453	154.22734448190798
162.76664189572537	154.31228749954434
163.68008006960943	154.396985582872
164.59450807759296	154.48115192967816
165.51018312613584	154.564566314866
166.42724352008247	154.64705794321
167.34573757410564	154.72853105976822
168.26562815417415	154.80894871893963
169.18679448959426	154.888342758059
170.1090626840412	154.9667977885041
171.03218853375355	155.04445370163995
171.95590602243306	155.12148968952852
172.87989632497658	155.19812242458949
173.80384943507642	155.27459170645227
174.72742118223758	155.3511558951838
175.65030662607805	155.4280754863274
176.57218954149332	155.50560654473338
177.49282364205362	155.58398620406962
178.4119742722232	155.66342440789276
179.3295082117379	155.7440882356518
180.2453297718539	155.82609215553947
181.15947736218493	155.909480953199
182.0720558645826	155.99421865764992
182.98333826542634	156.08017363045352
183.89369232042043	156.16710620894153
184.80368911761607	156.25476057389423
185.71392112228315	156.34284736916732
186.6248207930879	156.43102628650178
187.536756490412	156.5190097622247
188.4499716104784	156.60654534913462
189.36462889705675	156.69345009923296
190.28080109959453	156.7795931768286
191.1984840274204	156.8649090705499
192.11761732964317	156.949381076343
193.03807556850933	157.03304489839644
193.95970978279954	157.11597076396876
194.8823237982756	157.19826188924384
195.80572949874266	157.2800382037462
196.72971066256505	157.361431625304
197.65408992220705	157.44256930689653
198.57868330115053	157.52356678202813
199.50337600489308	157.60451211378927

==> anc/Fig6Dat_PionBoundary_mpi60_MF.txt <==
#Figure 5 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the pion condensation phase boundary at $m_\pi=60$ MeV, using mean-field scaling
# muI[MeV] T[MeV]
30.005016776156737	50.995137865106656
30.005248183527584	51.996391450288336
30.005458513137917	52.9978731592839
30.00564230087484	53.99960184239094
30.005793536774156	55.001596562591125
30.005905646641594	56.00387642268187
30.005971476929176	57.006460365804315
30.005983283524266	58.00936694745733
30.005932725166527	59.012614077103194
30.00581086226727	60.01621872750944
30.005608161965263	61.02019661003584
30.00531451031306	62.02456181416943
30.004919232546996	63.02932640973621
30.00441112245236	64.03450001038075
30.003778481891214	65.04008929710665
30.003009171613336	66.04609750091645
30.002090674520332	67.05252384388295
30.001010172596608	68.05936293832885
29.999754638759136	69.06660414419247
29.99831094490762	70.0742308851182
29.996665987477854	71.08221992433609
29.99480683181115	72.09054060198753
29.992720876650047	73.09915403622156
29.990396040053916	74.10801229112695
29.98782096799443	75.11705751538888
29.984985266839285	76.12622105646335
29.981879760859336	77.1354225560548
29.97849677579876	78.14456903376204
29.974830449425642	79.15355396692824
29.970877069830493	80.16225637599321
29.966635442058863	81.170539926
29.962107283449317	82.17825205635407
29.95729764779621	83.1852231524683
29.95221537816552	84.1912657745498
29.94687358785845	85.19617396049051
29.941290168638396	86.19972262160485
29.93548832490994	87.20166705181116
29.929497132060796	88.2017425727656
29.923352116646193	89.1996643394192
29.917095855508144	90.19512733246566
29.91077859027699	91.1878065661647
29.90445885299752	92.1773575420428
29.89820409785547	93.16341698096979
29.8920913331513	94.14560386806124
29.886207746775643	95.12352084673466
29.88065131748583	96.09675600002066
29.875531403264503	97.06488505886522
29.87096929696253	98.0274740786142
29.867098738290466	98.98408262610764
29.864066370029157	99.9342675207777
29.862032125085612	100.87758717379386
29.86116952972982	101.8136065695735
29.861665907019283	102.7419029338166
29.86372246305848	103.66207213156616
29.867554237361198	104.57373583757169
29.873389897194905	105.4765495193696
29.881471354403338	106.37021127091245
29.892053181840467	107.25447153120086
29.905401805224855	108.12914371810834
29.921794444956845	108.99411580235518
29.941517781256277	109.84936284028996
29.964866314898472	110.69496047668093
29.992140394880646	111.53109942001237
30.02364388356849	112.35810088272076
30.0596814292882	113.17643296730066
30.10055531597762	113.98672796615816
30.14656185943163	114.78980052840268
30.198018474412915	115.58626663034696
30.255259198378624	116.37663198937045
30.31863136541197	117.16124369618962
30.388489901351395	117.94037806064672
30.46519335485834	118.71419526821457
30.549096966043237	119.48282592612065
30.640548197026355	120.2463292220657
30.73987824183665	121.00477741955243
30.847397479780753	121.7582181491614
30.963385606799164	122.50675525927309
31.0882375790844	123.2504012098964
31.22254308720584	123.98902671257662
31.367078331376977	124.72237743873805
31.522697257502575	125.45014082071144
31.690181842734397	126.17193205308365
31.870226553187855	126.88735655766999
32.063469787211346	127.5960025630805
32.270475828136014	128.29745665463136
32.491802612314274	128.99123288671444
32.72801918283187	129.67677741374
32.97969012028592	130.35343726682964
33.24735197228667	131.02054703043214
33.531500621175496	131.67740594526956
33.83256452040583	132.3233538910516
34.15091811362214	132.95776300689334
34.48685167293403	133.5800740116036
34.84064037863974	134.18973283872737
35.21255464840338	134.7861834918753
35.60283908725202	135.36885100137408
36.0116753876765	135.93722343627263
36.43921072076378	136.49085198051972
36.88551683890694	137.02936834687554
37.35062157342695	137.55242945480143
37.834516775709126	138.05973671517575
38.33715257497925	138.5510362959313
38.85838904633483	139.0261749937801
39.39805254961587	139.4850510988699
39.9559378887571	139.92760600084972
40.53181232579894	140.35383258425864
41.12535974987112	140.76381875215742
41.73621086887078	141.15770476856068
42.36394683834875	141.535691531979
43.008175192769		141.89800119148651
43.668517642491814	142.24485175642386
44.34458809997049	142.57647143601253
45.03592661777293	142.8931709624195
45.74203878965705	143.19531040689745
46.46239311353054	143.48329402679119
47.19648388342211	143.75754007237316
47.94381521783978	144.0184624007225
48.70395171574678	144.26649911491094
49.476443734787836	144.50210633156695
50.26077123743603	144.72573338795252
51.056363362307245	144.93788259018027
51.86262317089362	145.13908685306563
52.67892443750435	145.32990895401178
53.50465467413153	145.5109213763399
54.339199755937685	145.68269735686144
55.181995092617946	145.84579283996072
56.03250214832855	146.0007355258496
56.89026418771644	146.14800854054664
57.75487692426704	146.28803923746457
58.62604704504694	146.4212379234048
59.503507822698886	146.54798402797627
60.38693936870126	146.66861485699582
61.27599695686395	146.78348740476343
62.17029716705994	146.89296630022852
63.06942889072151	146.99743791234502
63.97296398956418	147.0972993994201
64.88045366615953	147.19296189222464
65.79145182668017	147.28484061787924
66.70550176024737	147.37335407899997
67.6221676107997	147.45891475252665
68.54101427209045	147.54192648000028
69.46164442111186	147.62277591784263
70.38367319716815	147.701828966088
71.30676957512146	147.77942270159974
72.23062693551557	147.8558612453432
73.15500798193669	147.9314081553024
74.07971187953011	148.0062818790842
75.00462229264292	148.08064784136968
75.92967217794313	148.15461357514295
76.85489402986951	148.22823309550407
77.78037089037365	148.30150144146498
78.7062865454396	148.374390828728
79.63283639372224	148.44685367309128
80.56014520522196	148.51881527613097
81.4883112315259	148.59021948882966
82.41737670970073	148.66102151699957
83.34734771945335	148.7312048707406
84.27818860281975	148.80077414401
85.20982721748761	148.86976255985428
86.14216360228434	148.93822515767107
87.07506494823642	149.00624186568118
88.00838423001004	149.07391065625356
88.94194764051883	149.1413481528283
89.87558053425339	149.20868297467604
90.8090889019988	149.27605477519356
91.74229117648679	149.3436075073194
92.67499503529822	149.41148736477538
93.60703392689629	149.47983556482626
94.53824050903756	149.5487854672035
95.4684867360859	149.6184560947291
96.39765378031893	149.68894854971379
97.32567596534076	149.76033903930616
98.25250803819063	149.83267468698645
99.17817217831129	149.90596630085363
100.1027230974487	149.98018363843067
101.02629769013107	150.05524823144654
101.9490779988143	150.1310281730286
102.87134343618524	150.20737598690906
103.79338808620048	150.28412151493308
104.71547890744841	150.3610738613472
105.63785497215426	150.43806226580088
106.56068380465254	150.51492860192275
107.48408967762961	150.5915504032657
108.40814079539126	150.6678330408678
109.33286023532152	150.7437194486808
110.25823026072479	150.8191825789387
111.18419148520705	150.89422937560545
112.11065869934822	150.96889315376447
113.03751159157183	151.04323448856942
113.96461878443148	151.1173337539142
114.8918220205175	151.19129012904807
115.81896658054171	151.26521433798987
116.74588014797604	151.33922639078344
117.67240850963435	151.41344827593954
118.5983901171872	151.48800080645842
119.5236961814541	151.5629958629706
120.44820209485178	151.63853250541706
121.37183088017879	151.7146897959144
122.29452138667574	151.79152229667696
123.21627528049521	151.86905229934663
124.13712292178043	151.94726479720632
125.05717304314646	152.02609956959895
125.97657663453883	152.10544569976526
126.89557896859864	152.18517336497624
127.81444319171307	152.26512666652349
128.73343343952592	152.3451311883619
129.65278910769916	152.42502929744242
130.57267624855092	152.504672087054
131.49321826811516	152.58394551492907
132.414481304801	152.6627625767302
133.3364861284837	152.7410739202753
134.25921206090803	152.81885998288976
135.1825966846536	152.89613518505905
136.10655166109393	152.97293996394396
137.0309538493472	153.04934168577347
137.9556694533655	153.1254272294651
138.880538201538	153.20130191994554
139.80540425530853	153.27708195775347
140.73009508589615	153.35289204964027
141.65445762409422	153.42885768855342
142.5783330199802	153.5051018494427
143.50159697786913	153.58173739947796
144.4241310110524	153.65886305336556
145.3458664731236	153.73655581384872
146.26675278883056	153.8148663131098
147.1868047962737	153.89381054626847
148.1060689829158	153.9733646971717
149.02467315573992	154.05345770098603
149.9427900646156	154.13396560662352
150.86068999209672	154.21475109144217
151.7786565775376	154.2956558004323
152.69693410733083	154.3764999034752
153.615736723019	154.4571262840643
154.53520887273402	154.5373925813526
155.45545142676147	154.61719272603864
156.37651173449976	154.6964489851988
157.29839274237088	154.77512076447042
158.22105974562336	154.85319669001916
159.1444381624646	154.93069791370093
160.06843130512726	155.00767038073127
160.99290983888457	155.08418516967745
161.91773758587914	155.1603307821517
162.8427546548478	155.23621172367106
163.76780938076877	155.31194072922705
164.69273660061904	155.3876361351746
165.6173943704374	155.4634145824118
166.5416378935396	155.53938752728607
167.46536063380424	155.6156533391443
168.3884652035318	155.69229313636936
169.31090767895932	155.76936376120062
170.23266507357988	155.84689304278714
171.15378331011874	155.92487183447795
172.0743425375626	156.00324880754906
172.99450752656702	156.08192194990644
173.9144915616696	156.16073297643965
174.8346063945605	156.2395154098432
175.75517021680477	156.31808881048275
176.67641775932796	156.39625090525382
177.5985481123786	156.47382773582618
178.5216927244292	156.55066557319995
179.4459377786605	156.62664871608223
180.37131728898072	156.70169205909178
181.29781975539817	156.77574875209797
182.22539654619203	156.8488026723102
183.1539580073712	156.92087136235756
184.08339194528983	156.99199860355094
185.0135520361614	157.06225482440468
185.94428361700474	157.13173022654652
186.87540578496973	157.20053367078708
187.8067432088444	157.2687856816422
188.73810342128212	157.33661632581686
189.66931328061543	157.40415824343938
190.60019245865712	157.47154378918296
191.53059369589195	157.53889829769253
192.46037299967713	157.60633666311566
193.38943331800027	157.67395667237338
194.31769193555706	157.74183510471232
195.2451271937112	157.81002091788127
196.17174361267666	157.8785309380749
197.0976211999478	157.9473427977083
198.02287880101994	158.01639026374073
198.94772549926816	158.08561087260682
199.8723695158335	158.15493909606886
200.79693383901497	158.22430084480195

==> anc/Fig6Dat_PionBoundary_mpi60_O4.txt <==
#Figure 5 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the pion condensation phase boundary at $m_\pi=60$ MeV, using $O(4)$ scaling
# muI[MeV] T[MeV]
30.005896974232606	50.99934850469371
30.006216965254925	52.000022159780755
30.00651892385218	53.00079744975985
30.006796867317867	54.001681538465675
30.007044161053074	55.00268150998794
30.007253490772168	56.00380428026247
30.0074168377734	57.00505649707414
30.007525458005933	58.00644442777971
30.00756986573514	59.007973834086236
30.007539822680585	60.00964983325801
30.00742433357526	61.01147674517588
30.00721164916988	62.01345792473735
30.006889277781795	63.01559557916542
30.00644400656343	64.01789056989058
30.00586193373943	65.02034219878543
30.005128513133762	66.02294797866547
30.004228612377023	67.0257033881264
30.003146586248477	68.02860161096595
30.00186636666614	69.03163326064308
30.000371570889392	70.03478609045555
29.998645629540956	71.03804469037516
29.996671936086436	72.04139017176453
29.994434019428482	73.04479984151727
29.99191574127614	74.04824686750983
29.989101519936497	75.05169993763445
29.985976582142506	76.05512291509662
29.982527244475126	77.05847449310805
29.978741225857092	78.06170785258894
29.974607992486686	79.06477032701012
29.970119136439585	80.0676030790572
29.965268788992226	81.07014079438301
29.960054069507375	82.07231139833246
29.954475570468908	83.07403580217098
29.94853787895373	84.07522768602422
29.942250134481696	85.07579332643752
29.93562662278478	86.0756314771877
29.928687404581474	87.07463331271882
29.921458977928005	88.07268244432728
29.913974972140142	89.06965501997814
29.906276870635818	90.06541991939204
29.89841475933578	91.05983905678757
29.890448096473676	92.05276780439134
29.882446498807234	93.04405555052429
29.874490538284526	94.03354640672688
29.86667254220371	95.0210800789845
29.859097388809126	96.00649291864184
29.85188328909091	96.9896191690357
29.845162544300273	97.97029242421098
29.83908226735953	98.94834731629558
29.83380505493655	99.92362144817508
29.82950959547246	100.89595758800328
29.826391196902875	101.8652061417892
29.824662216203844	102.83122791978295
29.82455237123174	103.7938972116205
29.82630891362129	104.75310518414577
29.830196639770087	105.70876361448147
29.836497715184365	106.66080896923195
29.845511285706376	107.60920683864003
29.857552847406858	108.55395673205166
29.872953345227963	109.49509723812884
29.89205796882709	110.43271154986037
29.915224612527105	111.36693335051118
29.94282196485399	112.29779137091305
29.975256296335985	113.22524854409923
30.0129698564709	114.14913802396579
30.056437750324267	115.06924005835701
30.106165602575665	115.98521998131477
30.162685193057385	116.89670440394737
30.226551292385228	117.80322141536497
30.29833600611439	118.70427583077861
30.378624740580495	119.5992921432578
30.468008958082734	120.48768852872476
30.5670813273352	121.36882323388735
30.676426780189423	122.24206667256732
30.79661714507061	123.10675237626302
30.928200225759166	123.96224605177217
31.071694948058763	124.80790273065493
31.227578168860276	125.64313046875641
31.396283921493662	126.46735653164862
31.57818783652872	127.2800795167999
31.77363371616221	128.08085128602548
31.98291538350522	128.86928785349082
32.206349298297205	129.64498927700413
32.44429077846126	130.40753153586616
32.69711744203868	131.1564261104501
32.96520541264411	131.89120079332426
33.248914395627075	132.6113677344459
33.548560802858674	133.31649673663003
33.86441677110011	134.00619646591812
34.19668025079737	134.68016326891302
34.54556275071932	135.33811216560056
34.91129730037432	135.97974897087516
35.29411433218604	136.6047456884146
35.69420511502107	137.21282438082648
36.11171498816229	137.80374663614964
36.546703326639744	138.37736930372606
36.999218333984665	138.93358548937235
37.46930026797634	139.4723038373941
37.95695784958416	139.99343963354772
38.462121298597204	140.49699250435958
38.98472513901961	140.98299431679482
39.52470482295207	141.45148009834156
40.08196948173299	141.90248657705638
40.656347920085324	142.33613318911912
41.24766074578381	142.75257697315055
41.855714685988346	143.15198960027536
42.48029004836167	143.53456748392097
43.12107993529064	143.900593472362
43.77772942015728	144.25039861635483
44.449835359411274	144.5843600162474
45.137016836560264	144.90286576554303
45.83890070771414	145.20629276560535
46.555114376822345	145.49502763122132
47.285215539026986	145.76952216663793
48.02870637803243	146.03026448231248
48.785037305146524	146.27778898732825
49.55365586103929	146.51265027739998
50.33399462654642	146.73541162544728
51.12553081691752	146.94662150638646
51.92776465343949	147.14679844847097
52.74028380431754	147.3364577161723
53.562690861985395	147.51609219342322
54.39454098052306	147.6861611183848
55.235347576736174	147.84715758818695
56.08458461333237	147.9995915671212
56.941691579752515	148.14399924222926
57.806099506976174	148.28092778095538
58.677221866033655	148.4109333416109
59.55449151800459	148.534567235411
60.43734267339311	148.65237060862563
61.32525409355156	148.76486221675975
62.217724437364915	148.8725319464575
63.114319838308774	148.97582985274988
64.01464406380533	149.07515933108294
64.9183894492929	149.17086650307448
65.82530346619225	149.26323337402036
66.73524174697917	149.3524950009521
67.64810569743373	149.4388318139127
68.56385637399755	149.5223889934453
69.48245353165345	149.60330432780026
70.40380053974688	149.68169985270617
71.3277759506243	149.7577138451046
72.25421793657817	149.83149270029722
73.18293599749308	149.90320293701396
74.11371421145994	149.97302412700463
75.04631001141661	150.0411538732786
75.98046945887978	150.10780062242114
76.9159173476633	150.1731853423318
77.8523804246351	150.23753505734717
78.78957066480912	150.30108265338865
79.7272148051568	150.3640604365793
80.66503245355602	150.42669877680396
81.60277049640408	150.48921983161506
82.54017704605127	150.55183535948908
83.47703993779822	150.614740680389
84.41315709827745	150.67811182170536
85.34837875012758	150.74209870669165
86.28257550962242	150.80682173807426
87.21568315516066	150.87236567650967
88.14766810742195	150.93877570064862
89.0785752187703	151.00605095939295
90.00849114105813	151.07414015777508
90.93759466861601	151.142952460329
91.86610115672914	151.2123522075042
92.79431861141217	151.28218944450398
93.72255989232907	151.3523015175459
94.65105842728275	151.422506091643
95.5800158091681	151.49264518057512
96.50956852503735	151.5625779314397
97.43981145020986	151.6321978369678
98.37078850315254	151.70142601072985
99.30250084509981	151.77021912259994
100.23491255843581	151.83856233568054
101.16794852137679	151.90647274524537
102.10151012088315	151.97399275028278
103.03546510444778	152.0411909471221
103.96967106855155	152.10815506425388
104.90395950496763	152.17499126927106
105.83816493836237	152.24181777371209
106.77210376155095	152.30876302588905
107.70560855085472	152.37595906740813
108.63850283531943	152.44353890047228
109.57063958313582	152.51162948200522
110.50187290846682	152.58034841878478
111.43209986151714	152.64979742551625
112.3612290640565	152.7200584232071
113.28922592786854	152.79118647617545
114.21607901826678	152.86320536646073
115.141847977972	152.9361002775795
116.0666280199774	153.00981289433736
116.99060017247834	153.08424220938477
117.91398602340993	153.15923901154096
118.83710810068999	153.2346456131634
119.76029758348281	153.31028835285946
120.68380228338951	153.38597010467527
121.60783667139653	153.4615200246777
122.53254683826194	153.53678597570075
123.45803492452418	153.61165283512833
124.38434981603791	153.68603494014238
125.31149595331453	153.7598841044921
126.23943934188384	153.83318218205275
127.16810558509019	153.90594429087923
128.09739634234376	153.97821137773616
129.027179444867	154.05005081258804
129.95731298424815	154.12154926055138
130.88762911678066	154.1928115990117
131.8179642674596	154.26395364278136
132.74813806766926	154.33509995621185
133.67798835236724	154.40637702116237
134.60734575230788	154.47791019989293
135.53607309941032	154.54981634900204
136.46403690085288	154.62220012423379
137.39115005650373	154.6951468942949
138.31734040070825	154.7687184697125
139.2425966528061	154.84294574080934
140.16693461468904	154.91782390946904
141.09044582858346	154.99330523788387
142.01326150840757	155.06929384070213
142.93560382349662	155.14566699515134
143.857719944211	155.222268721899
144.77990754057657	155.2989284749131
145.7024513648474	155.37548062706676
146.62555817852328	155.45175682234722
147.54939583667058	155.527619817976
148.4740696385378	155.60295591274996
149.39964003549196	155.67768855178213
150.32612007193615	155.75177080358475
151.25347954501296	155.825191251072
152.18165563985778	155.89796647942137
153.1105475723835	155.9701431759532
154.04003639293904	156.04179122263866
154.96997203175667	156.1130035524906
155.90020041542925	156.18388878669268
156.8305450273056	156.25456969211427
157.7608393306928	156.32517608065376
158.6909037521775	156.39584228945807
159.62058263441324	156.4666999360242
160.54971763772932	156.53787464556913
161.47818836419145	156.6094791581745
162.40588243688188	156.681609433677
163.33273966004634	156.75433722222974
164.25871972548674	156.8277056372425
165.18384905103883	156.90172200842113
166.10818609880891	156.97635297866464
167.03187094599807	157.05151730323252
167.95508842104692	157.12708053223696
168.8781201653015	157.20289710795768
169.8012579951706	157.2788030807161
170.7247431003501	157.35461421112285
171.64878510434477	157.4301698198723
172.57352115634907	157.5053255121606
173.4990433448403	157.57997405840874
174.4253864061799	157.65403777537878
175.35253858818388	157.72747756663819
176.28044560002738	157.80028569049713
177.20901002750819	157.87248952702788
178.13810641186396	157.94414427368997
179.06757243041807	158.0153338419019
179.99723194985265	158.08616365871697
180.9268798996628	158.15675979774824
181.85631148614866	158.2272618491704
182.78530208933853	158.29782086546024
183.71364145811214	158.36859228629072
184.64110956349583	158.4397330168927
185.56751501237005	158.51139451047527
186.49266741453715	158.58371913306758
187.41641962829834	158.6568326670302
188.3386377047396	158.73084006328412
189.25924605298417	158.80581841883276
190.17819480729287	158.88181215776484
191.0955081773214	158.95882545139372
192.01124994524832	159.03681689781328
192.9255743424344	159.11571223803114
193.83866997070925	159.19539803590172
194.75081351787088	159.2757492840555
195.66228641722523	159.35663282281416
196.57329502072648	159.4378992981944
197.4840190661812	159.51942407843637
198.39458096189392	159.60109908906637
199.30507073483597	159.68284829262922
200.21553895388263	159.7646194811199

==> anc/Fig6Dat_PionBoundary_mpi95_Lattice.txt <==
# Figure 6 of arXiv:2502.04025 [hep-ph]
# pion condensation phase boundary 
# from the lattice simulation at 
# $m_\pi=135/\sqrt{2}$ MeV
#
#Format:
#  T[MeV] err_T[MeV] muI[MeV] err_muI[MeV]
 114.37    3.00    47.21737705   1.63751081
 123.04    3.00    46.7312977    1.20612971
 132.24    3.00    46.92851686   0.96251729
 141.96    3.00    46.26755586   4.57241054
 157.53    3.28    68.31218959   0.90123234

==> anc/Fig6Dat_PionBoundary_mpi95_MF.txt <==
#Figure 5 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the pion condensation phase boundary at $m_\pi=135/sqrt{2}$ MeV, using mean-field scaling
# muI[MeV] T[MeV]
47.732397137126085	50.994090196883676
47.73264155741022	51.99382810881978
47.732885617084406	52.993612946073654
47.73312549981429	53.99345661424981
47.733356753688135	54.993372296363574
47.73357424324021	55.993374484107406
47.733772103200145	56.99347899471451
47.73394369499488	57.99370297052124
47.73408156717674	58.99406485806502
47.73417742110507	59.99458436328918
47.734222083371805	60.99528237916537
47.73420548663062	61.99618088179261
47.734116660664576	62.99730279079408
47.73394373570541	63.998671789616594
47.73367396019874	65.00031210114882
47.73329373538906	66.00224821392146
47.73278866927482	67.00450455404501
47.73214365265342	68.00710509798718
47.73134296013443	69.01007292130483
47.7303703791429	70.01342967853526
47.72920937005787	71.01719500963152
47.72784326072858	72.0213858686109
47.72625547867624	73.02601577048881
47.72442982431595	74.03109395310686
47.72235078851308	75.0366244511526
47.720003917714145	76.04260508052295
47.717376229753995	77.04902633222459
47.714456683229926	78.05587017624804
47.7112367030393	79.06310877731742
47.70771076428884	80.07070312612163
47.70387703629069	81.07860159159397
47.699738087750134	82.0867384020426
47.69530165351122	83.09503206545735
47.690581462346465	84.1033837421476
47.68559812424371	85.11167558600968
47.6803800744443	86.11976907419145
47.67496457011081	87.12750334872361
47.66939873393689	88.13469359782195
47.663740637248196	89.14112950903254
47.65806041316959	90.14657383118184
47.65244138824453	91.15076108719454
47.64698121847984	92.15339648522904
47.64179301315071	93.15415508122635
47.63700642683464	94.15268125183043
47.632768697052505	95.14858854266888
47.62924560158586	96.14145996311902
47.626622306022846	97.13084880484959
47.62510406837731	98.11628006753676
47.624916763747926	99.09725258109572
47.62630718796568	100.07324191942809
47.62954309505484	101.0437042059193
47.63491291914807	102.00808091557083
47.64272512730508	102.96580478254306
47.653307145547686	103.91630692481314
47.667003796418335	104.85902529940182
47.68417518257634	105.79341460194472
47.70519394746776	106.7189577230177
47.73044184104815	107.63517887027614
47.76030551602954	108.54165845983083
47.79517147830181	109.43804987201848
47.83542011419766	110.32409815548385
47.88141871730009	111.19966074889729
47.933513438715345	112.06473027129806
47.99202008735216	112.91945940957561
48.057213710977614	113.76418790456513
48.12931689488727	114.59947160521992
48.20848672318052	115.42611352291226
48.294930546343004	116.24459677469343
48.38889029247941	117.05524297994643
48.49063063873152	117.85812483869933
48.60042017440374	118.65322231216315
48.71851856962092	119.44034373658111
48.845154603030146	120.21927761117689
48.980513584961855	120.98972436642686
49.12471211065227	121.75144026145878
49.27778915114683	122.50418361052715
49.43967700383888	123.24784417106413
49.61020827962793	123.98241086377978
49.7890836573868	124.70806703717584
49.97601935955604	125.42519955758135
50.170711383947875	126.13431608581485
50.37286052450255	126.83590166164936
50.5822191672206	127.53052872730375
50.798865125997686	128.2185724532309
51.02335503927982	128.90010663575447
51.25669216236366	129.57496135670738
51.50007507953799	130.24286967448904
51.75458217189774	130.90344965522752
52.02112288670218	131.55633970993566
52.30050430988719	132.20119755969523
52.593377813378225	132.8377211470791
52.90033466823876	133.46551960971573
53.22194170614635	134.08414030482749
53.55870881429274	134.6930374857148
53.91102464201964	135.29172542712578
54.27920638821607	135.87977979631142
54.663429356760275	136.4568776055197
55.06381301025284	137.02267969135295
55.480447670909186	137.57685196940605
55.9133677347154	138.11905581933576
56.36246836892575	138.64908038960226
56.82766206724754	139.1667339506192
57.30888765248511	139.67179613395137
57.80606520013791	140.16401322437355
58.318999572501816	140.64325058310675
58.8475344188327	141.10939408498558
59.391550779632794	141.56229976356707
59.95092157366416	142.00180177359127
60.52540267613789	142.42786054324063
61.11475977795034	142.84047477284417
61.7187645466389	143.23964653344603
62.337195741540135	143.6254098011358
62.96971833799127	143.9979206537862
63.61592987218125	144.35738014032373
64.27536890783395	144.70405475434148
64.94765082269878	145.03820443948612
65.63244377095712	145.36004047824008
66.32944725166165	145.66976651219778
67.03825500166363	145.96769344830525
67.75839486836398	146.25417744742867
68.48933248558122	146.5296356943266
69.23058180816018	146.79448913106216
69.98167767817664	147.04913401883152
70.74230882134468	147.29395444461127
71.51221313818361	147.52927915823335
72.29109299678143	147.75537811864083
73.07855612677602	147.9726076247676
73.87415203920592	148.18136507853723
74.67736950526748	148.38209838896512
75.48772246574924	148.57526425984224
76.30472029164513	148.76131207117533
77.12797480945592	148.94064522568206
77.95715355606143	149.11359820922866
78.79209847337953	149.2804614262462
79.63271049335358	149.4414521407872
80.47889071480235	149.59673152461886
81.3304633693973	149.7465227841289
82.18715691066686	149.89108015987068
83.04862025857119	150.0307220287352
83.91446490168822	150.1658018404919
84.7842498500107	150.29670965503806
85.65755122055103	150.4238450943294
86.53392778967418	150.54760892906805
87.41300682350109	150.66837764999397
88.29443615373364	150.7864908749226
89.17798101070896	150.90222720488867
90.06346609727436	151.015789583011
90.95088052007496	151.12728186034613
91.84031237234728	151.236693050223
92.73203118879331	151.3439867095986
93.62630998294414	151.44910751551615
94.52327536209307	151.55195987483535
95.42297808480659	151.65250895964323
96.3253642545787	151.75075993817364
97.2302975720356	151.8467852841195
98.13757666495245	151.9407051248814
99.04692929769286	152.03269503470034
99.95805571928733	152.1229672123688
100.87060414654475	152.2117699640345
101.7842311851301	152.29936954098025
102.69856381715906	152.38604534321618
103.61327217851033	152.47207253929048
104.52802111905883	152.55771466192311
105.4425528342438	152.64320643478482
106.35663036126836	152.72874459262647
107.27012822676869	152.81447070024603
108.18296962368595	152.90046058114584
109.09522371931594	152.9867070316639
110.00703770845483	153.07310813459694
110.91873974115494	153.15950508551313
111.8307131970871	153.2456678211933
112.74343691227409	153.33133437740128
113.65735999043454	153.4162572460012
114.57278284790462	153.5001862597234
115.48992794974238	153.5829344791291
116.40890320443614	153.66436106013316
117.32973115769421	153.7443959489446
118.2523525745839	153.82302368079877
119.17662911223174	153.90029307345034
120.10237195724926	153.97630190602334
121.02932543530218	154.05119943415048
121.95721339766484	154.12517144129532
122.8857085753816	154.19843872617747
123.81449225681715	154.27124176202307
124.74321329854877	154.34383662438552
125.67155765870227	154.4164802083827
126.59919897581194	154.48942431873957
127.52587657688039	154.5629014310423
128.4513388200739	154.63711726505443
129.3754288882433	154.7122363363105
130.29802224226265	154.78837319110465
131.2191192572283	154.8655772522474
132.13877812814746	154.94382284355171
133.05721322617586	155.02299343187744
133.9747243054357	155.10287058092354
134.89179967740407	155.18320171708183
135.8089608876075	155.26368551371726
136.72672208178716	155.34398400385152
137.6455502005913	155.42379189631868
138.56576684025185	155.50282069513963
139.48761269149216	155.58084894142442
140.41121529166747	155.6577061992728
141.3366166017806	155.7332939168106
142.26377633977603	155.80757022959872
143.1925747766212	155.88055873807156
144.12283942801565	155.95233372254876
145.05432989949705	156.02302274680878
145.9867812287175	156.09279201209876
146.91987536564093	156.16184533682465
147.8532969039856	156.23041034022643
148.78669367045543	156.2987350644177
149.71974283237358	156.36707443009414
150.65210270840927	156.43568512085818
151.58348766866527	156.50481126924822
152.51361359497443	156.57467793850645
153.44227967163596	156.64547732859913
154.36930811417108	156.71736094996373
155.2946326821667	156.79042579901926
156.21823337791645	156.86470529566506
157.14023127717752	156.94015484588465
158.06081907733216	157.0166416463018
158.98036142950718	157.09396561021856
159.8992868898836	157.17184725373804
160.81820020318423	157.24998829984122
161.73770889372807	157.32807346508426
162.65825684579346	157.4057547953736
163.5802216445381	157.4827374792646
164.50384922375056	157.55876459322218
165.42930207647515	157.63365006263058
166.3566419259115	157.70726331561087
167.2858478322504	157.7795438528651
168.21682752729748	157.8504864387843
169.14941438958755	157.92014711269331
170.08339843214983	157.9886293206454
171.01850705947982	158.05608520492711
171.95445099638658	158.1227010164189
172.89089352561058	158.1886955296169
173.82750703969293	158.25430705013625
174.76393205732998	158.31978983962563
175.69984359581005	158.38540147477838
176.63490174866274	158.4513977116671
177.5688266406985	158.51801850915447
178.50134335712647	158.5854816058122
179.43226321782765	158.65397012895454
180.3614224823968	158.72362490118945
181.28877095778512	158.79453072750408
182.21430632327724	158.86670753107538
183.13816850396634	158.94009563539635
184.06057077126397	159.01454581487062
184.98189876288092	159.08984537993797
185.902598505181	159.16570622906772
186.82329434182472	159.24182229165336
187.74461526211638	159.3178691904976
188.66702559649184	159.39348899609544
189.5909259527357	159.4683750047027
190.51658353351326	159.54225636559897
191.44418473058215	159.61493117877984
192.37381261899344	159.686252057227
193.3054687682008	159.7561412963372
194.2390799851342	159.82457655321278
195.17449873186945	159.8915975077972
196.11152965448522	159.95729223018338
197.0499138282525	160.0217991420241
197.9893700225112	160.08529350766932
198.92956665084557	160.1479866046309
199.87017425283523	160.2101132007991
200.81082717233792	160.27192874913513
201.75118571836077	160.33369721174532
202.69088942768354	160.39568677177886
203.62962759994232	160.45815730859948
204.5670860697038	160.52135485140047
205.5030247460146	160.58549936291627
206.43721866009557	160.6507779955229
207.36954223821812	160.71733166617472
208.2999064467251	160.78524715242344
209.2283483435118	160.85454457816178
210.154963665894	160.92516835714207
211.0800024815186	160.9969723862718
212.00379942647274	161.069709967614
212.92687313634707	161.14309715620223
213.84977783729204	161.21679971463183
214.7731210805562	161.2904547860668
215.69748087082976	161.36371574471912
216.6232805885868	161.43623741835285
217.55087343574644	161.5077325739635
218.48048795811022	161.57795748685905
219.4122725166035	161.6467368960217
220.3462793745602	161.71395031971815
221.282482212566	161.77954405708041
222.22078545533202	161.8435174273452
223.16102266656492	161.90592820549955
224.10298325288053	161.96687978025204
225.0463959484154	162.02652282261602
225.9909688906555	162.08504320604757
226.93636112205436	162.14266131528098
227.8822334912875	162.19962022724238
228.82821066335813	162.25618339804248
229.77394085657122	162.31262328153605
230.7190500098501	162.36921773214692
231.66320927394676	162.42623886546966
232.6060826102703	162.48394833289368
233.5474013383748	162.54258589122063
234.48690651170048	162.60236355717748
235.4244297034199	162.66345381159388
236.35983112381464	162.7259826441766
237.29308609722563	162.79001729056557
238.2242196160337	162.8555581556069
239.15339805540054	162.92252600635584
240.08086062333723	162.9907528214635
241.00701584824398	163.06000775475152
241.93233171737174	163.1299861785017
242.85747481480195	163.20036633731758
243.78313018611883	163.27079555072078
244.7098503711414	163.34088106496534
245.63813856242948	163.41026868841732
246.56835598246846	163.4786283835826
247.5007924998837	163.5456917853771
248.43562431210395	163.61123883678303
249.37295165960222	163.67511614088153
250.31278765798882	163.73722384679314
251.25507289979313	163.7975250131595
252.1996854200128	163.85603301890583
253.14643798104353	163.91281599597679
254.0951034081969	163.96798492677667
255.04539827244983	164.02169519724922
255.9970201240976	164.0741359591787
256.9496196316495	164.12552982744137
257.9028480595902	164.1761223614954
258.856320305375	164.22618045793632
259.8096706968473	164.27598251386507
260.762508237259	164.32581575082168
261.7144799957226	164.37596610071915
262.66522031490877	164.42671455711476
263.61442064148883	164.4783269656582
264.56177382613356	164.53104938102555
265.5070498353851	164.58509832635775
266.4500352911557	164.6406551047843
267.3906154053905	164.69785446604007
268.3287105832848	164.75677782853057
269.2643631069528	164.817441337508
270.1976713377137	164.87978796133712
271.1288807642653	164.94367548494708
272.0583155227589	165.00886755395337
272.98647397319303	165.07508236180877
273.91389767621445	165.1419814647022
274.8413103024591	165.20921140235004
275.76944433704983	165.2763987241534
276.6988640030491	165.34313653841838
277.6300851512356	165.40905715712256
278.56348385958734	165.47381896616616
279.49936922302396	165.5371395060461
280.43793763969296	165.5987819952928
281.37931543453817	165.65857242389455
282.32354134497547	165.71638759271806
283.2705864773145	165.7721643561642
284.22035722959595	165.82588807272649
285.1726980025655	165.8775975480266
286.1274091255227	165.92737415508884
287.0842358975127	165.97534423808213
288.0428981357553	166.02166952717948
289.00306755522803	166.06654793876947
289.96440729128096	166.11020423361495
290.92654001281335	166.15288971583092
291.8890955072659	166.19487414932175
292.8516703645263	166.23644460959895
293.81388335538065	166.2778963175772
294.7753294010431	166.31953072074836
295.7356406460564	166.36164695540074
296.6944352985458	166.40453912221633
297.6513844385071	166.4484879701084
298.60615632369235	166.49375727535013
299.55848893496574	166.5405853768139
300.50813035660815	166.5891805272357
301.45491697511346	166.63971133876427
302.3987111079849	166.6923010303625
303.3394840893306	166.747017808982
304.2772509928565	166.80386793954906
305.2121589954505	166.86278374202504
306.1444210835196	166.92361550306566
307.07440781167156	166.9861358526695
308.00256319872057	167.0500303493116
308.92951638191823	167.11495549566686
309.8559268535204	167.1805269206964
310.78253594530776	167.2463372622621
311.71007668755175	167.3119801689801
312.6391256033349	167.37703727305927
313.57021550122937	167.44112950984697
314.50375136468676	167.5039040112347
315.4400839066368	167.5650599106336
316.379463089736	167.62433578808495
317.32208416199796	167.68152390950988
318.26806647881796	167.7364581099399
319.2174790149061	167.7890218834774
320.1703371316768	167.83913753774644
321.12661138500147	167.88677088573422
322.0862382633255	167.9319214715163
323.049115144261	167.97462527354722
324.01512215776756	168.01494505055135
324.9841063322882	168.05297191468583
325.9559116718344	168.0888174415316
326.9303533708174	168.12261460061995
327.9072554413144	168.1545107827941
328.88641629970675	168.18466838099846
329.8676529112877	168.213257960462
330.85075951208614	168.24045859874147
331.83555680754904	168.26645256877626
332.8218438759696	168.29142552703726
333.80945268427934	168.31556135167096
334.7981943358792	168.3390421304743
335.78791804363294	168.36204340944553
336.77845234263924	168.38473396505543
337.76966818438785	168.40727138024917
338.7614155784239	168.42980154265513
339.7535906006557	168.45245390052798
340.7460683711252	168.47534061456435
341.7387732917543	168.4985511183927
342.73160943414		168.5221508941689
343.72453311522145	168.54617787357796
344.71747910153124	168.57064078664527
345.71043725297903	168.59551400534585
346.7033762346335	168.62073547251825
347.6963226241125	168.64621802559503
348.68926593060604	168.6718467480955
349.6822563987792	168.69753596340334

==> anc/Fig6Dat_PionBoundary_mpi95_O4.txt <==
#Figure 5 of arXiv:2502.04025 [hep-ph]
#RG-MF data for the pion condensation phase boundary at $m_\pi=135/sqrt{2}$ MeV, using $O(4)$ scaling
# muI[MeV] T[MeV]
47.73684558952311	50.988662111935795
47.73676978755891	51.987710745209085
47.73660707147357	52.98674680931459
47.736345951923646	53.98577872404093
47.735974249631596	54.98481623449581
47.73547912149764	55.98387050791452
47.73484709777007	56.982954229908884
47.734064131558014	57.982081699039924
47.73311566203382	58.98126891844564
47.73198669272964	59.98053368309412
47.73066188638444	60.979895661061576
47.72912567784093	61.9793764670559
47.72736240652613	62.978999726218845
47.7253564700723	63.97879112604545
47.72309250064405	64.97877845405814
47.72055556553197	65.9789916186667
47.71773139354958	66.97946265043548
47.714606628726855	67.98022568076696
47.71116911272741	68.9813168947986
47.70740819732501	69.98277445509969
47.70331508815511	70.9846383925501
47.698883220806444	71.98695046058415
47.69410867013195	72.98975394879689
47.688990593435435	73.99309345173727
47.68353170792672	74.99701458855934
47.67773880252925	76.00156366907198
47.67162328376871	77.0067873016252
47.6652017550635	78.012731938202
47.65849662827671	79.01944335205536
47.65153676586884	80.02696604324431
47.64435815141063	81.03534256749273
47.63700458556919	82.04461278392009
47.629528403969495	83.05481301738914
47.62199121255097	84.06597513148415
47.61446463518562	85.07812550848773
47.6070310673972	86.09128393316922
47.59978442901894	87.10546237774716
47.592830907550336	88.12066368604671
47.586289682820976	89.13688015565523
47.58029362234271	90.15409201779151
47.57498993543205	91.17226581565873
47.57054077281633	92.1913526832582
47.56712375700232	93.21128652800974
47.56493242719249	94.2319821220647
47.56417658098659	95.2533331089217
47.565082493514666	96.27520993386705
47.567892993021644	97.29745770887615
47.5728673702761	98.31989402493102
47.5802810975203	99.34230672724276
47.59042533103249	100.36445167161989
47.603606169754165	101.38605048319829
47.620143640866715	102.40678834194662
47.64037038170756	103.42631182278521
47.66462998602303	104.44422682180011
47.693274981294266	105.46009660389515
47.726664402776805	106.47344001129184
47.76516092900104	107.48372987655137
47.80912754283011	108.49039168823367
47.8589236818072	109.49280256191105
47.91490084149426	110.49029057398693
47.97739759585801	111.48213452060853
48.046733999554064	112.46756416886569
48.12320533825144	113.44576107239611
48.20707519499219	114.4158600284207
48.29856780305758	115.376951258053
48.39785965898235	116.32808339640374
48.505070373293904	117.2682673834578
48.620322458657036	118.19663866275718
48.74373485003092	119.11240585110548
48.875411353545765	120.01491099802318
49.01543469226978	120.90358491244552
49.16385339439837	121.77800356594535
49.32067885490908	122.6378525716043
49.48587047971044	123.48297534587687
49.659345782908076	124.31335151996038
49.840963826163794	125.12912229291337
50.030617736561084	125.93050680445921
50.228255723651046	126.71777210324166
50.43386707312292	127.49119218722407
50.647461986395435	128.25112553585757
50.869207278179985	128.99786617987843
51.09950190308318	129.73158615137552
51.33896030795448	130.45235769581961
51.588286989453		131.16022283326953
51.84812051684392	131.8551783480144
52.11900862586418	132.5372370068893
52.40145398651707	133.20642605889455
52.69588710349795	133.86277929377488
53.0026983361036	134.50627010706265
53.322255615376704	135.13683845590452
53.65488794680917	135.75437367043645
54.00085337100159	136.35879013627834
54.36036064555269	136.95002680168318
54.73353469153781	137.52807048707646
55.12046439396772	138.09289675884133
55.521216026040875	138.64447763465535
55.9358183544126	139.18277584252013
56.36422255066957	139.70781513613994
56.80638620456295	140.21962636781146
57.262278398086515	140.71822169382006
57.73185600920601	141.20359130781438
58.21501806305559	141.67578520626537
58.71169039916846	142.1348646469413
59.221825835633325	142.58087482872793
59.745378543049156	143.01384746404628
60.28225302511707	143.43388366214884
60.83237924768382	143.84111065121667
61.395711183397026	144.23566003896107
61.972211153695255	144.61767932202844
62.56179345994848	144.98740088001125
63.16437518241131	145.34510374285702
63.77987836921254	145.6911070532051
64.40817472742526	146.02573641434458
65.0490944402529	146.34931908795951
65.70243369994893	146.6621803271506
66.36796103203854	146.9646407561987
67.0454225531054	147.25701463804987
67.73454633966074	147.53960884066035
68.43504602612532	147.81272236801402
69.1466237330031	148.07664634716969
69.86897240161981	148.3316643816941
70.60177765101122	148.5780531725839
71.34471929328436	148.81608328063578
72.09747265747411	149.04601990415355
72.8597098116805	149.26812359919376
73.63110071802642	149.48265089735747
74.41131430485194	149.68985481887242
75.20001943313014	149.88998529777217
75.99688571540705	150.08328954687804
76.80158418253203	150.27001237927857
77.61378780958681	150.45039647891025
78.43317199085983	150.6246826066363
79.25941506951908	150.79310970459917
80.09219899923607	150.95591483673718
80.93121016667749	151.11333294402743
81.77614035649304	151.26559641631962
82.62668779756784	151.41293451769096
83.48255821414969	151.55557272139242
84.34346577987728	151.69373202793548
85.20913388687649	151.82762834296514
86.07929563648545	151.95747198883444
86.95369399977315	152.08346740751927
87.83208161171797	152.20581308855293
88.71422023114282	152.32470171861013
89.59987993657407	152.44032050353877
90.48883822278596	152.55285160283938
91.38087917861546	152.66247259385509
92.27579288366944	152.7693568560171
93.17337512570582	152.87367379509692
94.07342748499626	152.97558884534953
94.97575779059966	153.0752632225692
95.88018091952355	153.17285342573285
96.78651987341462	153.26851051430708
97.69460705232392	153.36237920783603
98.60428561716945	153.4545968742961
99.5154108341631	153.5452924848064
100.4278512758369	153.63458562166136
101.34148977052784	153.72258562778677
102.2562239839107	153.8093909837917
103.17196654894474	153.89508898873504
104.0886446642806	153.9797558064291
105.00619913055922	154.06345691631452
105.92458281195968	154.1462479796814
106.84375857819293	154.22817609466722
107.76369681686599	154.30928136942399
108.68437269451464	154.38959872523503
109.60576336351153	154.46915981478878
110.5278453269562	154.54799492370378
111.45059215312105	154.62613473804694
112.3739726633038	154.7036118651397
113.29794968181446	154.78046202536672
114.22247938926242	154.85672485352512
115.14751128540601	154.9324442786537
116.07298873773992	155.00766847305002
116.99885006118723	155.08244938677407
117.92503005876164	155.1568419019577
118.85146192706785	155.23090266064492
119.77807942707393	155.30468863270286
120.70481919928616	155.37825550334938
121.6316231093348	155.4516559671294
122.55844049327976	155.52493802188354
123.48523018838968	155.59814335716325
124.41196222424604	155.67130593109198
125.33861907541026	155.7444508238784
126.26519637286194	155.81759344807193
127.19170300920442	155.89073918137865
128.1181605782569	155.96388347006723
129.04460214120246	156.03701242610327
129.9710703299105	156.1101039113763
130.89761486626566	156.1831290648834
131.8242896104623	156.25605418495022
132.7511493389629	156.3288428658228
133.6782464668771	156.4014582665589
134.60562793539256	156.47386537480992
135.5333324658627	156.54603314215208
136.46138831306445	156.61793637185193
137.3898116182093	156.68955726858843
138.31860541324534	156.7608865789671
139.24775929616723	156.83192428072454
140.17724976533503	156.9026797990291
141.1070411726784	156.9731717530912
142.03708723821345	157.04342725384848
142.96733304407073	157.11348079299646
143.89771742020616	157.18337277699104
144.82817561309838	157.25314777387655
145.75864213190593	157.322852549633
146.68905364876494	157.39253397981116
147.61935184094688	157.46223692630906
148.5494860481915	157.532002172913
149.47941563716188	157.60186451236484
150.4091119547637	157.6718510758173
151.33855977910673	157.74197998867467
152.2677581728672	157.81225942793355
153.19672068109344	157.88268714173492
154.1254748202891	157.9532504741773
155.05406085582155	158.02392691443117
155.98252988146234	158.094685160508
156.91094128116998	158.16548665149713
157.83935968576785	158.2362874794269
158.7678516226436	158.3070405790016
159.69648207030036	158.37769807215017
160.6253111479647	158.44821363124734
161.5543911543888	158.51854473596873
162.48376409854305	158.58865470015016
163.41345983463813	158.658514372275
164.34349486270233	158.72810343114924
165.27387182535477	158.79741122669526
166.20457969772997	158.86643713582296
167.13559464014241	158.93519042810948
168.06688146376848	159.00368965361386
168.99839563580844	159.0719615850494
169.93008574262046	159.1400397600495
170.86189630875367	159.20796268397908
171.79377087068974	159.27577176319684
172.7256551859681	159.3435090487731
173.65750046645002	159.41121487625094
174.5892665085536	159.47892549282233
175.5209246079171	159.5466707646816
176.4524601330748	159.61447205832894
177.38387465433212	159.68234038677895
178.31518751511265	159.75027490759467
179.24643676313661	159.8182618506644
180.17767935692677	159.88627394230144
181.1089906041767	159.95427037528108
182.04046279669436	160.02219735376164
182.97220306180546	160.08998921443052
183.90433047214452	160.1575700923869
184.83697252854242	160.22485606784122
185.77026116183356	160.29175769041285
186.70432849291487	160.35818277330995
187.6393025992603	160.42403933582213
188.57530348245731	160.4892385530824
189.51243941096556	160.55369759043754
190.45080375075025	160.61734220873615
191.3904723700255	160.68010905324232
192.33150166320678	160.74194755593842
193.27392721541457	160.80282140539862
194.21776310521415	160.86270955437047
195.1630018242061	160.9216067544224
196.10961478259097	160.9795236190892
197.05755335488323	161.03648623058834
198.0067504213632	161.09253531262675
198.957122349029	161.14772500020936
199.90857136519114	161.20212124080118
200.86098826661083	161.25579986544642
201.81425542196047	161.30884436865247
202.76825001552749	161.36134343692072
203.7228474984952	161.41338826413232
204.6779252031768	161.46506969126852
205.63336609605622	161.51647520481885
206.58906263298687	161.5676858260961
207.54492070141407	161.61877291975583
208.50086361983864	161.66979494684156
209.45683618662926	161.720794183072
